Khovanov invariants via Fukaya categories: the tangle invariants agree

Given a pointed 4-ended tangle $T \subset D^3$, there are two Khovanov theoretic tangle invariants, $\unicode{1044}_1(T)$ from [arXiv:1910.1458] and $L_T$ from [arXiv:1808.06957], which are twisted complexes over the Fukaya category of the boundary 4-punctured sphere $(S^2,4\text{pt})=\partial (D^3, T)$. We prove that these two invariants are the same.

==> anc/COPYING <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.



==> anc/README <==
------------------------------------
README file for the script 'functor'
------------------------------------

'functor' is a short program which automatically verifies the A_infinity relations for a certain functor from the article

   Kotelskiy, Watson, Zibrowius: Khovanov invariants via Fukaya categories: the tangle invariants agree, 2020, arXiv preprint

For comments or questions, please send an email to:

Artem Kotelskiy:    artofkot@iu.edu
Liam Watson:        liam@math.ubc.ca
Claudius Zibrowius: claudius.zibrowius@posteo.net

------------------------------------

The following files are part of this program.

main file:

    functor.cpp
    
header libraries:

    /headers/BNAlgebra.h
    /headers/Coefficients.h

implementation file:

    /modules/BNAlgebra.tpp

The header and implementation files are licensed under GPL version 3 (or later).

------------------------------------

To compile the program, run

   g++ -std=c++11 -O -o functor functor.cpp

This program has been written using g++ (Ubuntu 7.5.0-3ubuntu1~18.04) 7.5.0.
Depending on your operating system and your configuration, your might have to compile differently.
	  
Run the program like this:

   ./functor

or alternatively, to generate the file 'output', run

   ./functor > output

------------------------------------


==> anc/functor.cpp <==
#include <iostream>
#include <vector>
#include <map>
#include <string>
#include <algorithm>
#include "headers/BNAlgebra.h"
#include "headers/Coefficients.h"



///////////////////////////////
// The algebra A from [HHHK] //
///////////////////////////////
typedef std::string alg_A;
typedef std::vector<alg_A> Valg_A;
typedef std::vector<Valg_A> VValg_A;
const Valg_A algebra_A={"a0","b0","c0","d0","a1","b1","c1","d1","p01","q01","p10","q10"};
const VValg_A Valgebra_A={{"a0"},{"b0"},{"c0"},{"d0"},{"p01"},{"q01"},{"a1"},{"b1"},{"c1"},{"d1"},{"p10"},{"q10"}};
const Valg_A algebra_Aleft0={"a0","b0","c0","d0","p01","q01"};
const Valg_A algebra_Aright0={"a0","b0","c0","d0","p10","q10"};
const Valg_A algebra_Aleft1={"a1","b1","c1","d1","p10","q10"};
const Valg_A algebra_Aright1={"a1","b1","c1","d1","p01","q01"};

std::map<Valg_A,alg_A> actions;
void define_actions(){
  //
  // mu_2 actions
  //
  actions[{"a0","a0"}]="a0";
  actions[{"b0","a0"}]="b0";
  actions[{"c0","a0"}]="c0";
  actions[{"d0","a0"}]="d0";
  actions[{"a0","b0"}]="b0";
  actions[{"a0","c0"}]="c0";
  actions[{"a0","d0"}]="d0";
  actions[{"p10","a0"}]="p10";
  actions[{"q10","a0"}]="q10";
  actions[{"a0","p01"}]="p01";
  actions[{"a0","q01"}]="q01";
  //
  actions[{"a1","a1"}]="a1";
  actions[{"b1","a1"}]="b1";
  actions[{"c1","a1"}]="c1";
  actions[{"d1","a1"}]="d1";
  actions[{"a1","b1"}]="b1";
  actions[{"a1","c1"}]="c1";
  actions[{"a1","d1"}]="d1";
  actions[{"p01","a1"}]="p01";
  actions[{"q01","a1"}]="q01";
  actions[{"a1","p10"}]="p10";
  actions[{"a1","q10"}]="q10";
  //
  actions[{"b0","c0"}]="d0";
  actions[{"c0","b0"}]="d0";
  actions[{"b1","c1"}]="d1";
  actions[{"c1","b1"}]="d1";
  //
  actions[{"b0","p01"}]="q01";
  actions[{"p01","b1"}]="q01";
  actions[{"p10","b0"}]="q10";
  actions[{"b1","p10"}]="q10";
  //
  actions[{"p01","q10"}]="d0";
  actions[{"q01","p10"}]="d0";
  actions[{"p10","q01"}]="d1";
  actions[{"q10","p01"}]="d1";
  //
  actions[{"p01","p10"}]="c0";
  actions[{"p10","p01"}]="c1";
  //
  // mu_3 actions
  //
  actions[{"p10","b0","p01"}]="a1";
  actions[{"p01","p10","b0"}]="a0";
  //
  actions[{"q01","p10","b0"}]="b0";
  actions[{"p01","q10","b0"}]="b0";
  //
  actions[{"q10","p01","b1"}]="b1";
  actions[{"b1","p10","q01"}]="b1";
  //
  actions[{"c0","b0","c0"}]="c0";
  actions[{"c0","q01","p10"}]="c0";
  actions[{"c0","p01","q10"}]="c0";
  //
  actions[{"c1","b1","c1"}]="c1";
  actions[{"c1","q10","p01"}]="c1";
  actions[{"p10","q01","c1"}]="c1";
  //
  actions[{"d0","c0","b0"}]="d0";
  actions[{"b0","c0","d0"}]="d0";
  actions[{"q01","p10","d0"}]="d0";
  actions[{"p01","q10","d0"}]="d0";
  //
  actions[{"b1","c1","d1"}]="d1";
  actions[{"d1","c1","b1"}]="d1";
  actions[{"d1","p10","q01"}]="d1";
  actions[{"q10","p01","d1"}]="d1";
  //
  actions[{"p01","q10","q01"}]="q01";
  actions[{"q10","p01","q10"}]="q10";
  //
  actions[{"p10","q01","p10"}]="p10";
  actions[{"p10","p01","q10"}]="p10";
};

std::string print(const Valg_A v) {
  alg_A result;
  if (v.empty()){
    return "()";
  }
  result="(";
  for (size_t i=0; i<v.size()-1;++i){
    result+=v[i];
    result+=",";
  };
  result+=v.back();
  result+=")";
  return result;
};

// testing A_infty relations:
Valg_A A_rel (const Valg_A v){
  // mu_1=0, so we do not need to check length 1 and 2 sequences.
  if (v.size()==3){
    return {actions[{actions[{v[0],v[1]}],v[2]}],
	    actions[{v[0],actions[{v[1],v[2]}]}]};
  };
  if (v.size()==4){
    return {actions[{actions[{v[0],v[1],v[2]}],v[3]}],
	    actions[{v[0],actions[{v[1],v[2],v[3]}]}],
	    actions[{actions[{v[0],v[1]}],v[2],v[3]}],
	    actions[{v[0],actions[{v[1],v[2]}],v[3]}],
	    actions[{v[0],v[1],actions[{v[2],v[3]}]}]};
  };
  if (v.size()==5){
    return {actions[{actions[{v[0],v[1],v[2]}],v[3],v[4]}],
	    actions[{v[0],actions[{v[1],v[2],v[3]}],v[4]}],
	    actions[{v[0],v[1],actions[{v[2],v[3],v[4]}]}]};
  };
  // mu_=k for k>3, so we do not need to check sequences of length 6 or longer.
  std::cout << "ERROR: I can only handle sequences of length 3-5. Other sequences not implemented.";
  return {};
};

Valg_A Sum (const Valg_A vec){
  Valg_A non_zero;
  for (auto r : vec){
    if (""!=r){
      auto found=std::find(std::begin(non_zero),std::end(non_zero),r);
      if (found==non_zero.end()){
	non_zero.push_back(r);
      }
      else{
	non_zero.erase(found);
      };
    };
  };
  return non_zero;
};

VValg_A ExtendBy1 (const VValg_A &vvec){
  // find all possible extensions of sequences in 'vvec' by one
  // algebra element that is compatible with idempotents.
  VValg_A result;
  Valg_A temp;
  if (vvec.empty()){
    return Valgebra_A;
  }
  for (const Valg_A &vec : vvec){
    if (std::find(algebra_Aright0.begin(), algebra_Aright0.end(),vec.back())!=algebra_Aright0.end()){
      for (const alg_A &a : algebra_Aleft0){
	temp=vec;
	temp.push_back(a);
	result.push_back(temp);
      };
    }
    else{
      // so vec.back() is in Valgebra_Aright1:
      for (const alg_A &a : algebra_Aleft1){
	temp=vec;
	temp.push_back(a);
	result.push_back(temp);
      };
    };
  };
  return result;
};

void Test_A_rel(int min, int max, bool verbose=0){
  VValg_A sequences;
  std::cout << "Testing the A_infinity relations for the algebra on all sequences of lengths "
	    << min << " to " << max << "...\n";

  for(int i=1; i<min; ++i){
    sequences=ExtendBy1(sequences);
  };
  int error_count=0;
  int sequence_count=0;
  
  for (int i=min; i<=max;++i){
    sequences=ExtendBy1(sequences);
    sequence_count+=sequences.size();
    for (Valg_A vec : sequences){
      if(Sum(A_rel(vec)).empty()==false){
	std::cout << "ERROR" << print(vec) << " >> ";
	std::cout << print(A_rel(vec)) << "\n";
	error_count++;
      }
      else if (verbose){
	std::cout << print(vec) << "  ok \n";
      };
    };
  };
  std::cout << "Finished testing the A_infinity relations for the algebra on all "
	    << sequence_count << " sequences of lengths "
	    << min << " to "
	    << max << ". Got "
	    << error_count << " error(s).\n";
};



/////////////////////////////////////
// The full subcategory C of Mod^B //
/////////////////////////////////////

const BNObj B{0};
const BNObj C{1};

typedef BNMor<Z_mod<2>> mor;
typedef std::vector<int> intL;

class alg_C;
typedef std::vector<alg_C> Valg_C;

// morphisms in C:
class alg_C{
  // Objects of this algebra correspond to complexes
  //
  //               (0---(D+S²)--->1)
  //
  // in Mod^B. Morphisms are matrices of the form
  //
  //                 [ x00 x10 ]
  //                 [ x01 x11 ]
  //
private:
  BNObj from;
  BNObj to;
  mor x00; // 0--->0
  mor x01; // 0--->1
  mor x10; // 1--->0
  mor x11; // 1--->1
public:
  alg_C(BNObj from, BNObj to, mor x00, mor x01, mor x10, mor x11);
  alg_C();

  // output: 
  std::string string() const;
  // testing if morphism is zero:
  bool is_0() const;

  // differential, multiplication and addition in Mod^B
  friend alg_C d(const alg_C);
  friend alg_C operator+(const alg_C, const alg_C);
  friend alg_C operator*(const alg_C, const alg_C);
};

alg_C::alg_C(BNObj from, BNObj to, mor x00, mor x01, mor x10, mor x11):
  from(from),
  to(to),
  x00(x00),
  x01(x01),
  x10(x10),
  x11(x11)
{
};

alg_C::alg_C():
  from(B),
  to(B),
  x00(mor()),
  x01(mor()),
  x10(mor()),
  x11(mor())
{
};

std::string alg_C::string() const {
  std::string s;
  s+=this->from.to_string(0);
  s+=" --->";
  s+=this->to.to_string(0);
  s+="\t 00:\t";
  s+= this->x00.to_string(0);
  s+="\t 01:\t";
  s+= this->x01.to_string(0);
  s+="\n\t 10:\t";
  s+= this->x10.to_string(0);
  s+="\t 11:\t";
  s+= this->x11.to_string(0);
  s+="\n";
  return s;
};

bool alg_C::is_0() const {
  return (x00.is_0() && x01.is_0() && x10.is_0() && x11.is_0());
};

alg_C d(const alg_C a){
  return alg_C(a.from,a.to,
		mor(a.to,a.to,{{1,1},{-2,1}})*a.x10,
		mor(a.to,a.to,{{1,1},{-2,1}})*a.x00+
		mor(a.to,a.to,{{1,1},{-2,1}})*a.x11,
		mor(0),
		mor(a.to,a.to,{{1,1},{-2,1}})*a.x10);
};

alg_C operator+(const alg_C a, const alg_C b){
  if (a.is_0()){
    return b;
  };
  if (b.is_0()){
    return a;
  };
  if (a.from==b.from){
    return alg_C(a.from,a.to,a.x00+b.x00,a.x01+b.x01,a.x10+b.x10,a.x11+b.x11);
  };
  std::cout << a.string();
  std::cout << b.string();
  std::cout << "ERROR: alg_C::operator+ incomposable morphisms.\n";
  return a;
};

alg_C operator*(const alg_C a, const alg_C b){
  if (a.from==b.to){
    return alg_C(b.from,a.to,
		  a.x00*b.x00+a.x10*b.x01,
		  a.x01*b.x00+a.x11*b.x01,
		  a.x00*b.x10+a.x10*b.x11,
		  a.x01*b.x10+a.x11*b.x11);
  };
  // if incomposable, return zero morphism:
  return alg_C();
};

void print(Valg_C v){
  for (auto x : v){
    std::cout << x.string();
  };
};

// short instantiation of a morphism in C:
alg_C salg_C(BNObj from, BNObj to, intL X00, intL X01, intL X10, intL X11){
  // 
  typedef std::vector<std::vector<int>> inflab;
  inflab X00X;
  auto x00=mor(from,to,{});
  for (auto x : X00){
    x00+=mor(from,to,{{x,1}});
  };
  auto x01=mor(from,to,{});
  for (auto x : X01){
    x01+=mor(from,to,{{x,1}});
  };
  auto x10=mor(from,to,{});
  for (auto x : X10){
    x10+=mor(from,to,{{x,1}});
  };
  auto x11=mor(from,to,{});
  for (auto x : X11){
    x11+=mor(from,to,{{x,1}});
  };
  return alg_C(from, to, x00, x01, x10, x11);
}

// take the sum of all morphisms in a list vec
alg_C Sum(const Valg_C vec){
  alg_C result;
  for (auto x : vec){
    result=result+x;
  };
  return result;
};



//////////////////////////
// The functor A ---> C //
//////////////////////////

std::map<Valg_A,class alg_C> functor;
void define_functor(){
  //
  // F^1 actions
  //
  functor[{"a0"}]=salg_C(B,B,{0},{},{},{0});
  functor[{"b0"}]=salg_C(B,B,{},{0},{},{});
  functor[{"c0"}]=salg_C(B,B,{1},{},{},{1});
  functor[{"d0"}]=salg_C(B,B,{},{1},{},{});
  //
  functor[{"a1"}]=salg_C(C,C,{0},{},{},{0});
  functor[{"b1"}]=salg_C(C,C,{},{0},{},{});
  functor[{"c1"}]=salg_C(C,C,{1},{},{},{1});
  functor[{"d1"}]=salg_C(C,C,{},{1},{},{});
  //
  functor[{"p10"}]=salg_C(B,C,{-1},{},{},{-1});
  functor[{"q10"}]=salg_C(B,C,{},{-1},{},{});
  //
  functor[{"p01"}]=salg_C(C,B,{-1},{},{},{-1});
  functor[{"q01"}]=salg_C(C,B,{},{-1},{},{});
  //
  // F^2 actions
  //
  functor[{"p01","p10"}]=salg_C(B,B,{},{},{0},{});
  functor[{"p10","p01"}]=salg_C(C,C,{},{},{0},{});
  functor[{"c0","c0"}]=salg_C(B,B,{},{},{1},{});
  functor[{"c1","c1"}]=salg_C(C,C,{},{},{1},{});
  //
  functor[{"q01","p10"}]=salg_C(B,B,{},{},{},{0});
  functor[{"q10","p01"}]=salg_C(C,C,{},{},{},{0});
  functor[{"p01","q10"}]=salg_C(B,B,{},{},{},{0});
  functor[{"p10","q01"}]=salg_C(C,C,{0},{},{},{});
  //
  functor[{"d0","c0"}]=salg_C(B,B,{},{},{},{1});
  functor[{"d1","c1"}]=salg_C(C,C,{},{},{},{1});
  functor[{"c0","d0"}]=salg_C(B,B,{1},{},{},{});
  functor[{"c1","d1"}]=salg_C(C,C,{1},{},{},{});
  //
  // F^3 actions
  //
  functor[{"c0","d0","c0"}]=salg_C(B,B,{},{},{1},{});
  functor[{"c1","d1","c1"}]=salg_C(C,C,{},{},{1},{});
};

// testing the A_infty relations for the functor:
Valg_C F_rel (const Valg_A v){
  if (v.size()==2){
    return {functor[{actions[{v[0],v[1]}]}],
	    functor[{v[0]}]*functor[{v[1]}],
	    d(functor[{v[0],v[1]}])};
  };
  if (v.size()==3){
    return {functor[{actions[{v[0],v[1],v[2]}]}],
	    functor[{actions[{v[0],v[1]}],v[2]}],
	    functor[{v[0],actions[{v[1],v[2]}]}],
	    functor[{v[0],v[1]}]*functor[{v[2]}],
	    functor[{v[0]}]*functor[{v[1],v[2]}],
	    d(functor[{v[0],v[1],v[2]}])};
  };
  if (v.size()==4){
    return {functor[{actions[{v[0],v[1],v[2]}],v[3]}],
	    functor[{v[0],actions[{v[1],v[2],v[3]}]}],
	    functor[{actions[{v[0],v[1]}],v[2],v[3]}],
	    functor[{v[0],actions[{v[1],v[2]}],v[3]}],
	    functor[{v[0],v[1],actions[{v[2],v[3]}]}],
	    functor[{v[0],v[1],v[2]}]*functor[{v[3]}],
	    functor[{v[0],v[1]}]*functor[{v[2],v[3]}],
	    functor[{v[0]}]*functor[{v[1],v[2],v[3]}]};
  };
  if (v.size()==5){
    return {functor[{actions[{v[0],v[1],v[2]}],v[3],v[4]}],
	    functor[{v[0],actions[{v[1],v[2],v[3]}],v[4]}],
	    functor[{v[0],v[1],actions[{v[2],v[3],v[4]}]}],
	    functor[{v[0],v[1],v[2]}]*functor[{v[3],v[4]}],
	    functor[{v[0],v[1]}]*functor[{v[2],v[3],v[4]}]};
  };
  // relation 6 can be easily checked by hand (there is only the term
  // functor[{v[0],v[1],v[2]}]*functor[{v[3],v[4],v[6]}], which
  // vanishes for the two length 3 sequences, and of course for all
  // others as well). Longer sequences are zero. Length 1 sequences
  // vanish as well.
  std::cout << "ERROR: I can only handle sequences of length 2-5. Other sequences not implemented.";
  return {};
};

void Test_F_rel(int min, int max,bool verbose=0){
  VValg_A sequences;
  std::cout << "Testing the A_infinity relations for the functor on all sequences of lengths "
	    << min << " to " << max << "...\n";

  for(int i=1; i<min; ++i){
    sequences=ExtendBy1(sequences);
  };
  int error_count=0;
  int sequence_count=0;

  for (int i=min; i<=max;++i){
    sequences=ExtendBy1(sequences);
    sequence_count+=sequences.size();
    for (Valg_A vec : sequences){
      if(Sum(F_rel(vec)).is_0()==false){
	std::cout << "ERROR" << print(vec) << " >> \n";
	std::cout << Sum(F_rel(vec)).string();
	std::cout << "--------------------------------------\n";
	print(F_rel(vec));
	std::cout << "\n\n";
	error_count++;
      }
      else if (verbose){
	std::cout << print(vec) << "  ok \n";
      };
    };
  };
  std::cout << "Finished testing the A_infinity relations for the functor on all "
	    << sequence_count << " sequences of lengths "
	    << min << " to "
	    << max << ". Got "
	    << error_count << " error(s).\n";
};



//////////////////
// Main program //
//////////////////

int main(){
  
  define_actions();
  Test_A_rel(3,5,1);// set the last argument to 1 for verbose output;
		    // 0 (default) is terse.
  
  define_functor();
  Test_F_rel(2,5,1);// set the last argument to 1 for verbose output;
		    // 0 (default) is terse.
  
  return 0;  
};


==> anc/headers/BNAlgebra.h <==
// COPYRIGHT 2020 Claudius Zibrowius
//
// This program is free software: you can redistribute it and/or modify
// it under the terms of the GNU General Public License as published by
// the Free Software Foundation, either version 3 of the License, or
// (at your option) any later version.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU General Public License
// along with this program.  If not, see <https://www.gnu.org/licenses/>.


#ifndef BNALGEBRA_H
#define BNALGEBRA_H
#include <iostream>
#include <vector>
#include <list>
#include <string>
#include "Coefficients.h"

// We define the Bar-Natan algebra for with objects:
class BNObj;
// and morphisms:
template<typename Coeff> class BNMor;



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//                  BNObj
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

class BNObj
{
private:
  bool idem;
  // true  = 1 = ● = b
  // false = 0 = ○ = c
  int h;
  int q;
   
public:
  BNObj(bool idem=0,int h=0, int q=0);

  //                     //
  // getters and setters //
  //                     //
  int get_h() const {return h;};
  int get_q() const {return q;};
  int get_delta2() const {return q-2*h;};
  void set_h(const int &new_h) {h = new_h;};
  void set_q(const int &new_q) {q = new_q;};
  void shift_hq(const int &h_shift, const int &q_shift){
    h+=h_shift;
    q+=q_shift;
  };

  //                          //
  // output and sanity checks //
  //                          //
  void print() const;
  std::string to_string(bool with_grading=1) const;
  std::string to_TeX() const;

  //                      //
  // overloaded operators //
  //                      //
  bool operator== (const BNObj obj2) const {return (idem==obj2.idem);};
  // ignore gradings
  bool operator!= (const BNObj obj2) const {return (idem!=obj2.idem);};
  // ignore gradings
};



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//                  Label
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

// Forward declare templates for Label and friends of Label:
template<typename Coeff> class Label;
template<typename Coeff> bool label_is_zero (const Label<Coeff> &label);

// define struct Label
template<typename Coeff> class Label
{
private:
  int type;
  // negative: power of S
  // 0: identity
  // positive: power of D
  Coeff coeff;

public:
  Label(int type, Coeff coeff);
  friend BNMor<Coeff>;

  int get_type() const {return type;};
  Coeff get_coeff() const {return coeff;};
  //        //
  // output //
  //        //
  std::string to_string(bool with_coeff=1) const;

  //              //
  // main methods //
  //              //  
  friend bool label_is_zero <Coeff>(const Label<Coeff> &label);
  // check if zero; used in BNMor::simplify().
  
  //                      //
  // overloaded operators //
  //                      //
  bool operator==(const Label<Coeff> &label2) const {
    return (type == label2.type);
  }
  //coefficient is ignored
  bool operator!= (const Label<Coeff> &label2) const {
    return !(*this==label2);
  };
  bool operator< (const Label<Coeff> &label2) const{
    return (type < label2.type);
  };
};



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//                  BNMor
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

// Forward declare templates for friends of BNMor:
template<typename Coeff> class BNMor;
//template<typename Coeff> BNMor<Coeff> operator- (const BNMor<Coeff> mor);

// define class BNMor
template<typename Coeff> class BNMor
{
private:
  BNObj front;
  BNObj back;
  std::list<Label<Coeff>> labels;
  
public:
  BNMor(BNObj front, BNObj back, std::list<Label<Coeff>> labels);
  BNMor(int i);
  BNMor();

  //                     //
  // getters and setters //
  //                     //
  int get_first_type() const {return labels.front().type;};
  Coeff get_first_coeff() const{return labels.front().coeff;};
  //BNObj get_front() const {return front;};
  //BNObj get_back() const {return back;};
  std::list<Label<Coeff>> get_labels() const {return labels;};  
  // to be used for extracting coeff of cancelled arrows

  //                          //
  // output and sanity checks //
  //                          //  
  std::string to_string(bool with_coeff=1) const;
  void print() const;
  bool check(const BNObj &obj_from, const BNObj &obj_to ) const;
  
  //              //
  // main methods //
  //              //
  //bool nonZero() const {return (labels.size()!=0);};
  bool is_0() const {return (labels.empty());};
  bool is_id() const;
  BNMor simplify();
  // add up all coefficients with same label and eliminate labels with
  // coefficient equal to 0; note that the labels might be empty after
  // this operation!  We assume that the input labels is non-empty.
  template<typename New_Coeff> BNMor<New_Coeff> to_coeffs() const;

  //                      //
  // overloaded operators //
  //                      //
  bool operator== (const BNMor<Coeff> &mor2) const;
  void operator*= (const Coeff &coeff);  
  void operator+= (const BNMor<Coeff> &mor2){*this=(*this+mor2);}
  BNMor<Coeff> operator- () const;
  BNMor<Coeff> operator* (const Coeff&) const;
  BNMor<Coeff> operator* (const BNMor<Coeff>&) const;
  //morphisms compose as BNMor(b,c)*BNMor(a,b)=BNMor(a,c)
  BNMor<Coeff> operator+ (const BNMor<Coeff> &mor2) const; 
};



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//               implementation
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

#include "../modules/BNAlgebra.tpp"

#endif


==> anc/headers/Coefficients.h <==
// COPYRIGHT 2020 Claudius Zibrowius
//
// This program is free software: you can redistribute it and/or modify
// it under the terms of the GNU General Public License as published by
// the Free Software Foundation, either version 3 of the License, or
// (at your option) any later version.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU General Public License
// along with this program.  If not, see <https://www.gnu.org/licenses/>.

#ifndef COEFFICIENTS_H
#define COEFFICIENTS_H
#include <iostream>

// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//                  Z_mod<P>
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

// implement the field Z/PZ for any prime P.
// we do not check if P is a prime number.
template<int P> class Z_mod{
private:
  int n;
  // make sure that -P<n<+P.
public:
  Z_mod(int n):n(n%P){};

  friend bool is_inv(const Z_mod<P> &n){
    // check if n is invertible.
    return n.n!=0;
  };
  friend bool coeff_is_0(const Z_mod<P> &n){
    // check if n is equal to 0.
    return n.n==0;
  };
  friend std::string coeff_to_string(const Z_mod<P> &i) {
    return std::to_string(i.n);
  };
  friend int which_P(const Z_mod<P> &n){
    // Use 'which_P(Coeff(0))' to determine which prime is currently
    // being used.
    return P;
  };
  friend std::string which_coeff(const Z_mod<P> &n){
    return "Z_mod"+std::to_string(P);
  };
  
  friend std::ostream& operator<< (std::ostream &out, const Z_mod<P> &n){
    // nice output, so it behaves like integers
    if (n.n<0){
      out << n.n+P;
    }
    else{
      out << n.n;
    };
    return out;
  };

  friend Z_mod<P> operator+(const Z_mod<P> &n1,const Z_mod<P> &n2){
    return Z_mod<P>(n1.n+n2.n);
  };
  friend void operator+=(Z_mod<P> &n1,const Z_mod<P> &n2){
    n1.n=(n1.n+n2.n)%P;
  };
  friend Z_mod<P> operator-(const Z_mod<P> &n){
    return Z_mod<P>(-n.n);
  };
  
  friend Z_mod<P> operator*(const Z_mod<P> &n1,const Z_mod<P> &n2){
    return Z_mod<P>(n1.n*n2.n);
  };
  friend Z_mod<P> operator*(const int &n1,const Z_mod<P> &n2){
    return Z_mod<P>(n1*n2.n);
  };
  friend Z_mod<P> operator*(const Z_mod<P> &n1,const int &n2){
    return Z_mod<P>(n1.n*n2);
  };
  friend void operator*=(Z_mod<P> &n,const int &i){
    n.n=(n.n*i)%P;
  };
  friend void operator*=(Z_mod<P> &n1,const Z_mod<P> &n2){
    n1.n=(n1.n*n2.n)%P;
  };
  
  friend Z_mod<P> operator/(const int &n1,const Z_mod<P> &n2){
    if (n2.n==0){
      std::cerr << "Z_mod<P>::operator/(int,Z_mod<P>): Cannot divide by zero!";
    }
    else{
      int out=1;
      // using little Fermat: a^p=a mod p, so a^-1=a^(p-2)
      for(int it=2;it<P;++it){
	out*=n2.n;
      };
      return Z_mod<P>(n1*out);
    };
  };
};

#endif


==> anc/modules/BNAlgebra.tpp <==
// COPYRIGHT 2020 Claudius Zibrowius
//
// This program is free software: you can redistribute it and/or modify
// it under the terms of the GNU General Public License as published by
// the Free Software Foundation, either version 3 of the License, or
// (at your option) any later version.
//
// This program is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU General Public License
// along with this program.  If not, see <https://www.gnu.org/licenses/>.

#ifndef BNALGEBRA_TPP
#define BNALGEBRA_TPP
#ifndef BNALGEBRA_H
#include "BNAlgebra.h"
#endif

// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//                  BNObj
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

BNObj::BNObj(bool idem,int h, int q) :
  idem(idem),
  h(h),
  q(q)
{
}

//                          //
// output and sanity checks //
//                          //
void BNObj::print() const
{
  std::cout << this->to_string() <<"\n";
}

std::string BNObj::to_string(bool with_grading) const{
  std::string output;
  if (idem){output+="●";}
  else {output+="○";};
  if (with_grading){
    output+= (" h^"+std::to_string(h));
    output+= (" q^"+std::to_string(q));
    output+= (" δ^"+std::to_string(this->get_delta2()/2));
  };
  return output;
}

std::string BNObj::to_TeX() const{
  std::string output;
  if (idem){output+="\\DotB";}
  else {output+="\\DotC";};
  output+= ("h^{"+std::to_string(h)+"}");
  output+= ("q^{"+std::to_string(q)+"}");
  output+= ("\\delta^{"+std::to_string(this->get_delta2()/2)+"}");
  return output;
}



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//          Label
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

template<typename Coeff>
Label<Coeff>::Label(int type, Coeff coeff) :
  type(type),
  coeff(coeff){
};

//        //
// output //
//        //
template<typename Coeff>
std::string Label<Coeff>::to_string(bool with_coeff) const { 
  std::string output;
  if (with_coeff){
    output+=coeff_to_string(coeff);
    output+=".";
  };
  if (type>0){
    output+=("D^"+std::to_string(type));
  }
  else if (type==0){
    output+=("id");
  }
  else{
    output+=("S^"+std::to_string(-type));
  };
  return output;
};

//              //
// main methods //
//              //  

template<typename Coeff>
bool label_is_zero(const Label<Coeff> &label){
  // this function is used in BNMor::simplify().
  return coeff_is_0(label.coeff);
}



// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
//          BNMor
// %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

template<typename Coeff>
BNMor<Coeff>::BNMor(int i) :
  front(BNObj()),
  back(BNObj()),
  labels({}){
}

template<typename Coeff>
BNMor<Coeff>::BNMor() :
  front(BNObj()),
  back(BNObj()),
  labels({}){
}

template<typename Coeff>
BNMor<Coeff>::BNMor(BNObj front, BNObj back, std::list<Label<Coeff>> labels) : 
  front(front), 
  back(back),
  labels(labels)
{
} 

//                          //
// output and sanity checks //
//                          //  
template<typename Coeff>
std::string BNMor<Coeff>::to_string(bool with_coeff) const
{
  std::string s;
  if (labels.empty()){
    return "0";
  }
  else
  {   
    for (auto label: labels){
      s+=label.to_string(with_coeff);
      s+="+";
    };
    s.resize(s.size()-1);
  };
  return s;
}

template<typename Coeff>
void BNMor<Coeff>::print() const
{
  if (labels.empty())
  {
    std::cout << "The zero-morphism.\n";
  }
  else
  {
    std::cout << front.to_string()
	      << "---(";
    std::cout << this->to_string();
    std::cout << ")--->"
	      << back.to_string();
  };
}

template<typename Coeff>
bool BNMor<Coeff>::check(const BNObj &obj_from, const BNObj &obj_to) const{
  if (labels.empty()){return true;};
  // We may now assume that the morphism is non-zero.
  if (front!=obj_from){return false;};
  if (back!=obj_to){return false;};
  return true;
};

//              //
// main methods //
//              //
template<typename Coeff>
bool BNMor<Coeff>::is_id() const{
  // we assume that the morphism is simplified
  if (labels.size()!=1){return false;};
  if (labels.front().type!=0){return false;};
  if (is_inv(labels.front().coeff)!=true){return false;};
  return true;
};

template<typename Coeff>
BNMor<Coeff> BNMor<Coeff>::simplify()
{
  if(labels.empty()){return BNMor<Coeff>(0);};
  // We may now assume that the list of labels is non-empty.
  //  1) order labels using the overloaded operation< on labels
  labels.sort();
  //  2) for each label, except the first, check if it is equal to the
  //  predecessor except for the coefficient.
  std::list<Label<Coeff>> new_labels={labels.front()};
  labels.erase(labels.begin());
  for (const Label<Coeff> &label : labels) {
    if (label==new_labels.back()){
      new_labels.back().coeff+=label.coeff;
    }
    else{
      new_labels.push_back(label);
    };
  };
  //  3) eliminate labels that are zero.
  new_labels.remove_if(label_is_zero<Coeff>);
  labels=new_labels;
  return *this;
}

template<>
template<typename New_Coeff>
BNMor<New_Coeff> BNMor<int>::to_coeffs() const {
  std::list<Label<New_Coeff>> new_labels;
  for (auto label : labels){
    New_Coeff new_coeff=label.coeff;
    if (coeff_is_0(new_coeff)!=true){
      new_labels.push_back(Label<New_Coeff>(label.type,new_coeff));
    };
  };
  return BNMor<New_Coeff>(front,back,new_labels);
};

//                      //
// overloaded operators //
//                      //
template<typename Coeff>
bool BNMor<Coeff>::operator== (const BNMor<Coeff> &mor2) const {
  if ((labels.empty())&&(mor2.labels.empty())){return true;};
  if (front!=mor2.front){return false;};
  if (back!=mor2.back){return false;};
  if (labels.size()!=mor2.labels.size()){return false;};
  std::list<Label<Coeff>> temp=mor2.labels;
  for (auto label : labels){
    // testing if the two lists of labels are equal as sets. We assume
    // that 'mor1' and 'mor2' are fully simplified.
    auto iter=std::find(temp.begin(),temp.end(),label);
    if (iter==temp.end()){return false;}
    else{
      temp.erase(iter);
    };
  };
  return true;
}

template<typename Coeff>
void BNMor<Coeff>::operator*= (const Coeff &scalar){
  for (auto &label : labels){
    label.coeff*=scalar;
  };
}

template<typename Coeff>
BNMor<Coeff> BNMor<Coeff>::operator- () const {
  // multiply the morphism by -1;
  std::list<Label<Coeff>> new_labels=labels;
  for (Label<Coeff> &label : new_labels){
    label.coeff=-1*label.coeff;
  };
  return BNMor<Coeff>(front,back,new_labels);
}

template<typename Coeff>
BNMor<Coeff> BNMor<Coeff>::operator*(const Coeff &scalar) const {
  auto new_mor=*this;
  for (auto &label : new_mor.labels){
    label.coeff*=scalar;
  };
  return new_mor;
};

template<typename Coeff>
BNMor<Coeff> BNMor<Coeff>::operator*(const BNMor<Coeff> &mor1) const {

  if (mor1.labels.empty() || labels.empty()){
    return BNMor<Coeff>(0);
  };
  //multiplication with the zero-morphism.
  if(front!=mor1.back){
    // Not necessary, if we trust the program.
    std::cout << "WARNING: You are trying to compose two incomposable morphisms.\n";
  };
    
  //morphisms compose as BNMor(b,c)*BNMor(a,b)=BNMor(a,c)
  std::list<Label<Coeff>> new_labels={};
  for (const Label<Coeff> &label1 : mor1.labels){
    for (const Label<Coeff> &label2 : labels){
      // now multiply each pair of labels
      if (label1.type*label2.type>=0){
	new_labels.push_back(Label<Coeff>(label1.type+label2.type,label1.coeff*label2.coeff));
      };
    };
  };
  return BNMor<Coeff>(mor1.front,back,new_labels).simplify();
}

template<typename Coeff>
BNMor<Coeff> BNMor<Coeff>::operator+ (const BNMor<Coeff> &mor2) const {
  if (labels.empty()){
    BNMor<Coeff> output=mor2; //making copy
    return output;
  };
  if (mor2.labels.empty()){
    BNMor<Coeff> output=*this; //making copy
    return output;
  };
  std::list<Label<Coeff>> new_labels=labels;
  new_labels.insert(new_labels.end(), mor2.labels.begin(), mor2.labels.end());
  // concatenate labels1 and labels2
  return BNMor<Coeff>(front, back, new_labels).simplify();
}

#endif





==> anc/output <==
Testing the A_infinity relations for the algebra on all sequences of lengths 3 to 5...
(a0,a0,a0)  ok 
(a0,a0,b0)  ok 
(a0,a0,c0)  ok 
(a0,a0,d0)  ok 
(a0,a0,p01)  ok 
(a0,a0,q01)  ok 
(a0,b0,a0)  ok 
(a0,b0,b0)  ok 
(a0,b0,c0)  ok 
(a0,b0,d0)  ok 
(a0,b0,p01)  ok 
(a0,b0,q01)  ok 
(a0,c0,a0)  ok 
(a0,c0,b0)  ok 
(a0,c0,c0)  ok 
(a0,c0,d0)  ok 
(a0,c0,p01)  ok 
(a0,c0,q01)  ok 
(a0,d0,a0)  ok 
(a0,d0,b0)  ok 
(a0,d0,c0)  ok 
(a0,d0,d0)  ok 
(a0,d0,p01)  ok 
(a0,d0,q01)  ok 
(a0,p01,a1)  ok 
(a0,p01,b1)  ok 
(a0,p01,c1)  ok 
(a0,p01,d1)  ok 
(a0,p01,p10)  ok 
(a0,p01,q10)  ok 
(a0,q01,a1)  ok 
(a0,q01,b1)  ok 
(a0,q01,c1)  ok 
(a0,q01,d1)  ok 
(a0,q01,p10)  ok 
(a0,q01,q10)  ok 
(b0,a0,a0)  ok 
(b0,a0,b0)  ok 
(b0,a0,c0)  ok 
(b0,a0,d0)  ok 
(b0,a0,p01)  ok 
(b0,a0,q01)  ok 
(b0,b0,a0)  ok 
(b0,b0,b0)  ok 
(b0,b0,c0)  ok 
(b0,b0,d0)  ok 
(b0,b0,p01)  ok 
(b0,b0,q01)  ok 
(b0,c0,a0)  ok 
(b0,c0,b0)  ok 
(b0,c0,c0)  ok 
(b0,c0,d0)  ok 
(b0,c0,p01)  ok 
(b0,c0,q01)  ok 
(b0,d0,a0)  ok 
(b0,d0,b0)  ok 
(b0,d0,c0)  ok 
(b0,d0,d0)  ok 
(b0,d0,p01)  ok 
(b0,d0,q01)  ok 
(b0,p01,a1)  ok 
(b0,p01,b1)  ok 
(b0,p01,c1)  ok 
(b0,p01,d1)  ok 
(b0,p01,p10)  ok 
(b0,p01,q10)  ok 
(b0,q01,a1)  ok 
(b0,q01,b1)  ok 
(b0,q01,c1)  ok 
(b0,q01,d1)  ok 
(b0,q01,p10)  ok 
(b0,q01,q10)  ok 
(c0,a0,a0)  ok 
(c0,a0,b0)  ok 
(c0,a0,c0)  ok 
(c0,a0,d0)  ok 
(c0,a0,p01)  ok 
(c0,a0,q01)  ok 
(c0,b0,a0)  ok 
(c0,b0,b0)  ok 
(c0,b0,c0)  ok 
(c0,b0,d0)  ok 
(c0,b0,p01)  ok 
(c0,b0,q01)  ok 
(c0,c0,a0)  ok 
(c0,c0,b0)  ok 
(c0,c0,c0)  ok 
(c0,c0,d0)  ok 
(c0,c0,p01)  ok 
(c0,c0,q01)  ok 
(c0,d0,a0)  ok 
(c0,d0,b0)  ok 
(c0,d0,c0)  ok 
(c0,d0,d0)  ok 
(c0,d0,p01)  ok 
(c0,d0,q01)  ok 
(c0,p01,a1)  ok 
(c0,p01,b1)  ok 
(c0,p01,c1)  ok 
(c0,p01,d1)  ok 
(c0,p01,p10)  ok 
(c0,p01,q10)  ok 
(c0,q01,a1)  ok 
(c0,q01,b1)  ok 
(c0,q01,c1)  ok 
(c0,q01,d1)  ok 
(c0,q01,p10)  ok 
(c0,q01,q10)  ok 
(d0,a0,a0)  ok 
(d0,a0,b0)  ok 
(d0,a0,c0)  ok 
(d0,a0,d0)  ok 
(d0,a0,p01)  ok 
(d0,a0,q01)  ok 
(d0,b0,a0)  ok 
(d0,b0,b0)  ok 
(d0,b0,c0)  ok 
(d0,b0,d0)  ok 
(d0,b0,p01)  ok 
(d0,b0,q01)  ok 
(d0,c0,a0)  ok 
(d0,c0,b0)  ok 
(d0,c0,c0)  ok 
(d0,c0,d0)  ok 
(d0,c0,p01)  ok 
(d0,c0,q01)  ok 
(d0,d0,a0)  ok 
(d0,d0,b0)  ok 
(d0,d0,c0)  ok 
(d0,d0,d0)  ok 
(d0,d0,p01)  ok 
(d0,d0,q01)  ok 
(d0,p01,a1)  ok 
(d0,p01,b1)  ok 
(d0,p01,c1)  ok 
(d0,p01,d1)  ok 
(d0,p01,p10)  ok 
(d0,p01,q10)  ok 
(d0,q01,a1)  ok 
(d0,q01,b1)  ok 
(d0,q01,c1)  ok 
(d0,q01,d1)  ok 
(d0,q01,p10)  ok 
(d0,q01,q10)  ok 
(p01,a1,a1)  ok 
(p01,a1,b1)  ok 
(p01,a1,c1)  ok 
(p01,a1,d1)  ok 
(p01,a1,p10)  ok 
(p01,a1,q10)  ok 
(p01,b1,a1)  ok 
(p01,b1,b1)  ok 
(p01,b1,c1)  ok 
(p01,b1,d1)  ok 
(p01,b1,p10)  ok 
(p01,b1,q10)  ok 
(p01,c1,a1)  ok 
(p01,c1,b1)  ok 
(p01,c1,c1)  ok 
(p01,c1,d1)  ok 
(p01,c1,p10)  ok 
(p01,c1,q10)  ok 
(p01,d1,a1)  ok 
(p01,d1,b1)  ok 
(p01,d1,c1)  ok 
(p01,d1,d1)  ok 
(p01,d1,p10)  ok 
(p01,d1,q10)  ok 
(p01,p10,a0)  ok 
(p01,p10,b0)  ok 
(p01,p10,c0)  ok 
(p01,p10,d0)  ok 
(p01,p10,p01)  ok 
(p01,p10,q01)  ok 
(p01,q10,a0)  ok 
(p01,q10,b0)  ok 
(p01,q10,c0)  ok 
(p01,q10,d0)  ok 
(p01,q10,p01)  ok 
(p01,q10,q01)  ok 
(q01,a1,a1)  ok 
(q01,a1,b1)  ok 
(q01,a1,c1)  ok 
(q01,a1,d1)  ok 
(q01,a1,p10)  ok 
(q01,a1,q10)  ok 
(q01,b1,a1)  ok 
(q01,b1,b1)  ok 
(q01,b1,c1)  ok 
(q01,b1,d1)  ok 
(q01,b1,p10)  ok 
(q01,b1,q10)  ok 
(q01,c1,a1)  ok 
(q01,c1,b1)  ok 
(q01,c1,c1)  ok 
(q01,c1,d1)  ok 
(q01,c1,p10)  ok 
(q01,c1,q10)  ok 
(q01,d1,a1)  ok 
(q01,d1,b1)  ok 
(q01,d1,c1)  ok 
(q01,d1,d1)  ok 
(q01,d1,p10)  ok 
(q01,d1,q10)  ok 
(q01,p10,a0)  ok 
(q01,p10,b0)  ok 
(q01,p10,c0)  ok 
(q01,p10,d0)  ok 
(q01,p10,p01)  ok 
(q01,p10,q01)  ok 
(q01,q10,a0)  ok 
(q01,q10,b0)  ok 
(q01,q10,c0)  ok 
(q01,q10,d0)  ok 
(q01,q10,p01)  ok 
(q01,q10,q01)  ok 
(a1,a1,a1)  ok 
(a1,a1,b1)  ok 
(a1,a1,c1)  ok 
(a1,a1,d1)  ok 
(a1,a1,p10)  ok 
(a1,a1,q10)  ok 
(a1,b1,a1)  ok 
(a1,b1,b1)  ok 
(a1,b1,c1)  ok 
(a1,b1,d1)  ok 
(a1,b1,p10)  ok 
(a1,b1,q10)  ok 
(a1,c1,a1)  ok 
(a1,c1,b1)  ok 
(a1,c1,c1)  ok 
(a1,c1,d1)  ok 
(a1,c1,p10)  ok 
(a1,c1,q10)  ok 
(a1,d1,a1)  ok 
(a1,d1,b1)  ok 
(a1,d1,c1)  ok 
(a1,d1,d1)  ok 
(a1,d1,p10)  ok 
(a1,d1,q10)  ok 
(a1,p10,a0)  ok 
(a1,p10,b0)  ok 
(a1,p10,c0)  ok 
(a1,p10,d0)  ok 
(a1,p10,p01)  ok 
(a1,p10,q01)  ok 
(a1,q10,a0)  ok 
(a1,q10,b0)  ok 
(a1,q10,c0)  ok 
(a1,q10,d0)  ok 
(a1,q10,p01)  ok 
(a1,q10,q01)  ok 
(b1,a1,a1)  ok 
(b1,a1,b1)  ok 
(b1,a1,c1)  ok 
(b1,a1,d1)  ok 
(b1,a1,p10)  ok 
(b1,a1,q10)  ok 
(b1,b1,a1)  ok 
(b1,b1,b1)  ok 
(b1,b1,c1)  ok 
(b1,b1,d1)  ok 
(b1,b1,p10)  ok 
(b1,b1,q10)  ok 
(b1,c1,a1)  ok 
(b1,c1,b1)  ok 
(b1,c1,c1)  ok 
(b1,c1,d1)  ok 
(b1,c1,p10)  ok 
(b1,c1,q10)  ok 
(b1,d1,a1)  ok 
(b1,d1,b1)  ok 
(b1,d1,c1)  ok 
(b1,d1,d1)  ok 
(b1,d1,p10)  ok 
(b1,d1,q10)  ok 
(b1,p10,a0)  ok 
(b1,p10,b0)  ok 
(b1,p10,c0)  ok 
(b1,p10,d0)  ok 
(b1,p10,p01)  ok 
(b1,p10,q01)  ok 
(b1,q10,a0)  ok 
(b1,q10,b0)  ok 
(b1,q10,c0)  ok 
(b1,q10,d0)  ok 
(b1,q10,p01)  ok 
(b1,q10,q01)  ok 
(c1,a1,a1)  ok 
(c1,a1,b1)  ok 
(c1,a1,c1)  ok 
(c1,a1,d1)  ok 
(c1,a1,p10)  ok 
(c1,a1,q10)  ok 
(c1,b1,a1)  ok 
(c1,b1,b1)  ok 
(c1,b1,c1)  ok 
(c1,b1,d1)  ok 
(c1,b1,p10)  ok 
(c1,b1,q10)  ok 
(c1,c1,a1)  ok 
(c1,c1,b1)  ok 
(c1,c1,c1)  ok 
(c1,c1,d1)  ok 
(c1,c1,p10)  ok 
(c1,c1,q10)  ok 
(c1,d1,a1)  ok 
(c1,d1,b1)  ok 
(c1,d1,c1)  ok 
(c1,d1,d1)  ok 
(c1,d1,p10)  ok 
(c1,d1,q10)  ok 
(c1,p10,a0)  ok 
(c1,p10,b0)  ok 
(c1,p10,c0)  ok 
(c1,p10,d0)  ok 
(c1,p10,p01)  ok 
(c1,p10,q01)  ok 
(c1,q10,a0)  ok 
(c1,q10,b0)  ok 
(c1,q10,c0)  ok 
(c1,q10,d0)  ok 
(c1,q10,p01)  ok 
(c1,q10,q01)  ok 
(d1,a1,a1)  ok 
(d1,a1,b1)  ok 
(d1,a1,c1)  ok 
(d1,a1,d1)  ok 
(d1,a1,p10)  ok 
(d1,a1,q10)  ok 
(d1,b1,a1)  ok 
(d1,b1,b1)  ok 
(d1,b1,c1)  ok 
(d1,b1,d1)  ok 
(d1,b1,p10)  ok 
(d1,b1,q10)  ok 
(d1,c1,a1)  ok 
(d1,c1,b1)  ok 
(d1,c1,c1)  ok 
(d1,c1,d1)  ok 
(d1,c1,p10)  ok 
(d1,c1,q10)  ok 
(d1,d1,a1)  ok 
(d1,d1,b1)  ok 
(d1,d1,c1)  ok 
(d1,d1,d1)  ok 
(d1,d1,p10)  ok 
(d1,d1,q10)  ok 
(d1,p10,a0)  ok 
(d1,p10,b0)  ok 
(d1,p10,c0)  ok 
(d1,p10,d0)  ok 
(d1,p10,p01)  ok 
(d1,p10,q01)  ok 
(d1,q10,a0)  ok 
(d1,q10,b0)  ok 
(d1,q10,c0)  ok 
(d1,q10,d0)  ok 
(d1,q10,p01)  ok 
(d1,q10,q01)  ok 
(p10,a0,a0)  ok 
(p10,a0,b0)  ok 
(p10,a0,c0)  ok 
(p10,a0,d0)  ok 
(p10,a0,p01)  ok 
(p10,a0,q01)  ok 
(p10,b0,a0)  ok 
(p10,b0,b0)  ok 
(p10,b0,c0)  ok 
(p10,b0,d0)  ok 
(p10,b0,p01)  ok 
(p10,b0,q01)  ok 
(p10,c0,a0)  ok 
(p10,c0,b0)  ok 
(p10,c0,c0)  ok 
(p10,c0,d0)  ok 
(p10,c0,p01)  ok 
(p10,c0,q01)  ok 
(p10,d0,a0)  ok 
(p10,d0,b0)  ok 
(p10,d0,c0)  ok 
(p10,d0,d0)  ok 
(p10,d0,p01)  ok 
(p10,d0,q01)  ok 
(p10,p01,a1)  ok 
(p10,p01,b1)  ok 
(p10,p01,c1)  ok 
(p10,p01,d1)  ok 
(p10,p01,p10)  ok 
(p10,p01,q10)  ok 
(p10,q01,a1)  ok 
(p10,q01,b1)  ok 
(p10,q01,c1)  ok 
(p10,q01,d1)  ok 
(p10,q01,p10)  ok 
(p10,q01,q10)  ok 
(q10,a0,a0)  ok 
(q10,a0,b0)  ok 
(q10,a0,c0)  ok 
(q10,a0,d0)  ok 
(q10,a0,p01)  ok 
(q10,a0,q01)  ok 
(q10,b0,a0)  ok 
(q10,b0,b0)  ok 
(q10,b0,c0)  ok 
(q10,b0,d0)  ok 
(q10,b0,p01)  ok 
(q10,b0,q01)  ok 
(q10,c0,a0)  ok 
(q10,c0,b0)  ok 
(q10,c0,c0)  ok 
(q10,c0,d0)  ok 
(q10,c0,p01)  ok 
(q10,c0,q01)  ok 
(q10,d0,a0)  ok 
(q10,d0,b0)  ok 
(q10,d0,c0)  ok 
(q10,d0,d0)  ok 
(q10,d0,p01)  ok 
(q10,d0,q01)  ok 
(q10,p01,a1)  ok 
(q10,p01,b1)  ok 
(q10,p01,c1)  ok 
(q10,p01,d1)  ok 
(q10,p01,p10)  ok 
(q10,p01,q10)  ok 
(q10,q01,a1)  ok 
(q10,q01,b1)  ok 
(q10,q01,c1)  ok 
(q10,q01,d1)  ok 
(q10,q01,p10)  ok 
(q10,q01,q10)  ok 
(a0,a0,a0,a0)  ok 
(a0,a0,a0,b0)  ok 
(a0,a0,a0,c0)  ok 
(a0,a0,a0,d0)  ok 
(a0,a0,a0,p01)  ok 
(a0,a0,a0,q01)  ok 
(a0,a0,b0,a0)  ok 
(a0,a0,b0,b0)  ok 
(a0,a0,b0,c0)  ok 
(a0,a0,b0,d0)  ok 
(a0,a0,b0,p01)  ok 
(a0,a0,b0,q01)  ok 
(a0,a0,c0,a0)  ok 
(a0,a0,c0,b0)  ok 
(a0,a0,c0,c0)  ok 
(a0,a0,c0,d0)  ok 
(a0,a0,c0,p01)  ok 
(a0,a0,c0,q01)  ok 
(a0,a0,d0,a0)  ok 
(a0,a0,d0,b0)  ok 
(a0,a0,d0,c0)  ok 
(a0,a0,d0,d0)  ok 
(a0,a0,d0,p01)  ok 
(a0,a0,d0,q01)  ok 
(a0,a0,p01,a1)  ok 
(a0,a0,p01,b1)  ok 
(a0,a0,p01,c1)  ok 
(a0,a0,p01,d1)  ok 
(a0,a0,p01,p10)  ok 
(a0,a0,p01,q10)  ok 
(a0,a0,q01,a1)  ok 
(a0,a0,q01,b1)  ok 
(a0,a0,q01,c1)  ok 
(a0,a0,q01,d1)  ok 
(a0,a0,q01,p10)  ok 
(a0,a0,q01,q10)  ok 
(a0,b0,a0,a0)  ok 
(a0,b0,a0,b0)  ok 
(a0,b0,a0,c0)  ok 
(a0,b0,a0,d0)  ok 
(a0,b0,a0,p01)  ok 
(a0,b0,a0,q01)  ok 
(a0,b0,b0,a0)  ok 
(a0,b0,b0,b0)  ok 
(a0,b0,b0,c0)  ok 
(a0,b0,b0,d0)  ok 
(a0,b0,b0,p01)  ok 
(a0,b0,b0,q01)  ok 
(a0,b0,c0,a0)  ok 
(a0,b0,c0,b0)  ok 
(a0,b0,c0,c0)  ok 
(a0,b0,c0,d0)  ok 
(a0,b0,c0,p01)  ok 
(a0,b0,c0,q01)  ok 
(a0,b0,d0,a0)  ok 
(a0,b0,d0,b0)  ok 
(a0,b0,d0,c0)  ok 
(a0,b0,d0,d0)  ok 
(a0,b0,d0,p01)  ok 
(a0,b0,d0,q01)  ok 
(a0,b0,p01,a1)  ok 
(a0,b0,p01,b1)  ok 
(a0,b0,p01,c1)  ok 
(a0,b0,p01,d1)  ok 
(a0,b0,p01,p10)  ok 
(a0,b0,p01,q10)  ok 
(a0,b0,q01,a1)  ok 
(a0,b0,q01,b1)  ok 
(a0,b0,q01,c1)  ok 
(a0,b0,q01,d1)  ok 
(a0,b0,q01,p10)  ok 
(a0,b0,q01,q10)  ok 
(a0,c0,a0,a0)  ok 
(a0,c0,a0,b0)  ok 
(a0,c0,a0,c0)  ok 
(a0,c0,a0,d0)  ok 
(a0,c0,a0,p01)  ok 
(a0,c0,a0,q01)  ok 
(a0,c0,b0,a0)  ok 
(a0,c0,b0,b0)  ok 
(a0,c0,b0,c0)  ok 
(a0,c0,b0,d0)  ok 
(a0,c0,b0,p01)  ok 
(a0,c0,b0,q01)  ok 
(a0,c0,c0,a0)  ok 
(a0,c0,c0,b0)  ok 
(a0,c0,c0,c0)  ok 
(a0,c0,c0,d0)  ok 
(a0,c0,c0,p01)  ok 
(a0,c0,c0,q01)  ok 
(a0,c0,d0,a0)  ok 
(a0,c0,d0,b0)  ok 
(a0,c0,d0,c0)  ok 
(a0,c0,d0,d0)  ok 
(a0,c0,d0,p01)  ok 
(a0,c0,d0,q01)  ok 
(a0,c0,p01,a1)  ok 
(a0,c0,p01,b1)  ok 
(a0,c0,p01,c1)  ok 
(a0,c0,p01,d1)  ok 
(a0,c0,p01,p10)  ok 
(a0,c0,p01,q10)  ok 
(a0,c0,q01,a1)  ok 
(a0,c0,q01,b1)  ok 
(a0,c0,q01,c1)  ok 
(a0,c0,q01,d1)  ok 
(a0,c0,q01,p10)  ok 
(a0,c0,q01,q10)  ok 
(a0,d0,a0,a0)  ok 
(a0,d0,a0,b0)  ok 
(a0,d0,a0,c0)  ok 
(a0,d0,a0,d0)  ok 
(a0,d0,a0,p01)  ok 
(a0,d0,a0,q01)  ok 
(a0,d0,b0,a0)  ok 
(a0,d0,b0,b0)  ok 
(a0,d0,b0,c0)  ok 
(a0,d0,b0,d0)  ok 
(a0,d0,b0,p01)  ok 
(a0,d0,b0,q01)  ok 
(a0,d0,c0,a0)  ok 
(a0,d0,c0,b0)  ok 
(a0,d0,c0,c0)  ok 
(a0,d0,c0,d0)  ok 
(a0,d0,c0,p01)  ok 
(a0,d0,c0,q01)  ok 
(a0,d0,d0,a0)  ok 
(a0,d0,d0,b0)  ok 
(a0,d0,d0,c0)  ok 
(a0,d0,d0,d0)  ok 
(a0,d0,d0,p01)  ok 
(a0,d0,d0,q01)  ok 
(a0,d0,p01,a1)  ok 
(a0,d0,p01,b1)  ok 
(a0,d0,p01,c1)  ok 
(a0,d0,p01,d1)  ok 
(a0,d0,p01,p10)  ok 
(a0,d0,p01,q10)  ok 
(a0,d0,q01,a1)  ok 
(a0,d0,q01,b1)  ok 
(a0,d0,q01,c1)  ok 
(a0,d0,q01,d1)  ok 
(a0,d0,q01,p10)  ok 
(a0,d0,q01,q10)  ok 
(a0,p01,a1,a1)  ok 
(a0,p01,a1,b1)  ok 
(a0,p01,a1,c1)  ok 
(a0,p01,a1,d1)  ok 
(a0,p01,a1,p10)  ok 
(a0,p01,a1,q10)  ok 
(a0,p01,b1,a1)  ok 
(a0,p01,b1,b1)  ok 
(a0,p01,b1,c1)  ok 
(a0,p01,b1,d1)  ok 
(a0,p01,b1,p10)  ok 
(a0,p01,b1,q10)  ok 
(a0,p01,c1,a1)  ok 
(a0,p01,c1,b1)  ok 
(a0,p01,c1,c1)  ok 
(a0,p01,c1,d1)  ok 
(a0,p01,c1,p10)  ok 
(a0,p01,c1,q10)  ok 
(a0,p01,d1,a1)  ok 
(a0,p01,d1,b1)  ok 
(a0,p01,d1,c1)  ok 
(a0,p01,d1,d1)  ok 
(a0,p01,d1,p10)  ok 
(a0,p01,d1,q10)  ok 
(a0,p01,p10,a0)  ok 
(a0,p01,p10,b0)  ok 
(a0,p01,p10,c0)  ok 
(a0,p01,p10,d0)  ok 
(a0,p01,p10,p01)  ok 
(a0,p01,p10,q01)  ok 
(a0,p01,q10,a0)  ok 
(a0,p01,q10,b0)  ok 
(a0,p01,q10,c0)  ok 
(a0,p01,q10,d0)  ok 
(a0,p01,q10,p01)  ok 
(a0,p01,q10,q01)  ok 
(a0,q01,a1,a1)  ok 
(a0,q01,a1,b1)  ok 
(a0,q01,a1,c1)  ok 
(a0,q01,a1,d1)  ok 
(a0,q01,a1,p10)  ok 
(a0,q01,a1,q10)  ok 
(a0,q01,b1,a1)  ok 
(a0,q01,b1,b1)  ok 
(a0,q01,b1,c1)  ok 
(a0,q01,b1,d1)  ok 
(a0,q01,b1,p10)  ok 
(a0,q01,b1,q10)  ok 
(a0,q01,c1,a1)  ok 
(a0,q01,c1,b1)  ok 
(a0,q01,c1,c1)  ok 
(a0,q01,c1,d1)  ok 
(a0,q01,c1,p10)  ok 
(a0,q01,c1,q10)  ok 
(a0,q01,d1,a1)  ok 
(a0,q01,d1,b1)  ok 
(a0,q01,d1,c1)  ok 
(a0,q01,d1,d1)  ok 
(a0,q01,d1,p10)  ok 
(a0,q01,d1,q10)  ok 
(a0,q01,p10,a0)  ok 
(a0,q01,p10,b0)  ok 
(a0,q01,p10,c0)  ok 
(a0,q01,p10,d0)  ok 
(a0,q01,p10,p01)  ok 
(a0,q01,p10,q01)  ok 
(a0,q01,q10,a0)  ok 
(a0,q01,q10,b0)  ok 
(a0,q01,q10,c0)  ok 
(a0,q01,q10,d0)  ok 
(a0,q01,q10,p01)  ok 
(a0,q01,q10,q01)  ok 
(b0,a0,a0,a0)  ok 
(b0,a0,a0,b0)  ok 
(b0,a0,a0,c0)  ok 
(b0,a0,a0,d0)  ok 
(b0,a0,a0,p01)  ok 
(b0,a0,a0,q01)  ok 
(b0,a0,b0,a0)  ok 
(b0,a0,b0,b0)  ok 
(b0,a0,b0,c0)  ok 
(b0,a0,b0,d0)  ok 
(b0,a0,b0,p01)  ok 
(b0,a0,b0,q01)  ok 
(b0,a0,c0,a0)  ok 
(b0,a0,c0,b0)  ok 
(b0,a0,c0,c0)  ok 
(b0,a0,c0,d0)  ok 
(b0,a0,c0,p01)  ok 
(b0,a0,c0,q01)  ok 
(b0,a0,d0,a0)  ok 
(b0,a0,d0,b0)  ok 
(b0,a0,d0,c0)  ok 
(b0,a0,d0,d0)  ok 
(b0,a0,d0,p01)  ok 
(b0,a0,d0,q01)  ok 
(b0,a0,p01,a1)  ok 
(b0,a0,p01,b1)  ok 
(b0,a0,p01,c1)  ok 
(b0,a0,p01,d1)  ok 
(b0,a0,p01,p10)  ok 
(b0,a0,p01,q10)  ok 
(b0,a0,q01,a1)  ok 
(b0,a0,q01,b1)  ok 
(b0,a0,q01,c1)  ok 
(b0,a0,q01,d1)  ok 
(b0,a0,q01,p10)  ok 
(b0,a0,q01,q10)  ok 
(b0,b0,a0,a0)  ok 
(b0,b0,a0,b0)  ok 
(b0,b0,a0,c0)  ok 
(b0,b0,a0,d0)  ok 
(b0,b0,a0,p01)  ok 
(b0,b0,a0,q01)  ok 
(b0,b0,b0,a0)  ok 
(b0,b0,b0,b0)  ok 
(b0,b0,b0,c0)  ok 
(b0,b0,b0,d0)  ok 
(b0,b0,b0,p01)  ok 
(b0,b0,b0,q01)  ok 
(b0,b0,c0,a0)  ok 
(b0,b0,c0,b0)  ok 
(b0,b0,c0,c0)  ok 
(b0,b0,c0,d0)  ok 
(b0,b0,c0,p01)  ok 
(b0,b0,c0,q01)  ok 
(b0,b0,d0,a0)  ok 
(b0,b0,d0,b0)  ok 
(b0,b0,d0,c0)  ok 
(b0,b0,d0,d0)  ok 
(b0,b0,d0,p01)  ok 
(b0,b0,d0,q01)  ok 
(b0,b0,p01,a1)  ok 
(b0,b0,p01,b1)  ok 
(b0,b0,p01,c1)  ok 
(b0,b0,p01,d1)  ok 
(b0,b0,p01,p10)  ok 
(b0,b0,p01,q10)  ok 
(b0,b0,q01,a1)  ok 
(b0,b0,q01,b1)  ok 
(b0,b0,q01,c1)  ok 
(b0,b0,q01,d1)  ok 
(b0,b0,q01,p10)  ok 
(b0,b0,q01,q10)  ok 
(b0,c0,a0,a0)  ok 
(b0,c0,a0,b0)  ok 
(b0,c0,a0,c0)  ok 
(b0,c0,a0,d0)  ok 
(b0,c0,a0,p01)  ok 
(b0,c0,a0,q01)  ok 
(b0,c0,b0,a0)  ok 
(b0,c0,b0,b0)  ok 
(b0,c0,b0,c0)  ok 
(b0,c0,b0,d0)  ok 
(b0,c0,b0,p01)  ok 
(b0,c0,b0,q01)  ok 
(b0,c0,c0,a0)  ok 
(b0,c0,c0,b0)  ok 
(b0,c0,c0,c0)  ok 
(b0,c0,c0,d0)  ok 
(b0,c0,c0,p01)  ok 
(b0,c0,c0,q01)  ok 
(b0,c0,d0,a0)  ok 
(b0,c0,d0,b0)  ok 
(b0,c0,d0,c0)  ok 
(b0,c0,d0,d0)  ok 
(b0,c0,d0,p01)  ok 
(b0,c0,d0,q01)  ok 
(b0,c0,p01,a1)  ok 
(b0,c0,p01,b1)  ok 
(b0,c0,p01,c1)  ok 
(b0,c0,p01,d1)  ok 
(b0,c0,p01,p10)  ok 
(b0,c0,p01,q10)  ok 
(b0,c0,q01,a1)  ok 
(b0,c0,q01,b1)  ok 
(b0,c0,q01,c1)  ok 
(b0,c0,q01,d1)  ok 
(b0,c0,q01,p10)  ok 
(b0,c0,q01,q10)  ok 
(b0,d0,a0,a0)  ok 
(b0,d0,a0,b0)  ok 
(b0,d0,a0,c0)  ok 
(b0,d0,a0,d0)  ok 
(b0,d0,a0,p01)  ok 
(b0,d0,a0,q01)  ok 
(b0,d0,b0,a0)  ok 
(b0,d0,b0,b0)  ok 
(b0,d0,b0,c0)  ok 
(b0,d0,b0,d0)  ok 
(b0,d0,b0,p01)  ok 
(b0,d0,b0,q01)  ok 
(b0,d0,c0,a0)  ok 
(b0,d0,c0,b0)  ok 
(b0,d0,c0,c0)  ok 
(b0,d0,c0,d0)  ok 
(b0,d0,c0,p01)  ok 
(b0,d0,c0,q01)  ok 
(b0,d0,d0,a0)  ok 
(b0,d0,d0,b0)  ok 
(b0,d0,d0,c0)  ok 
(b0,d0,d0,d0)  ok 
(b0,d0,d0,p01)  ok 
(b0,d0,d0,q01)  ok 
(b0,d0,p01,a1)  ok 
(b0,d0,p01,b1)  ok 
(b0,d0,p01,c1)  ok 
(b0,d0,p01,d1)  ok 
(b0,d0,p01,p10)  ok 
(b0,d0,p01,q10)  ok 
(b0,d0,q01,a1)  ok 
(b0,d0,q01,b1)  ok 
(b0,d0,q01,c1)  ok 
(b0,d0,q01,d1)  ok 
(b0,d0,q01,p10)  ok 
(b0,d0,q01,q10)  ok 
(b0,p01,a1,a1)  ok 
(b0,p01,a1,b1)  ok 
(b0,p01,a1,c1)  ok 
(b0,p01,a1,d1)  ok 
(b0,p01,a1,p10)  ok 
(b0,p01,a1,q10)  ok 
(b0,p01,b1,a1)  ok 
(b0,p01,b1,b1)  ok 
(b0,p01,b1,c1)  ok 
(b0,p01,b1,d1)  ok 
(b0,p01,b1,p10)  ok 
(b0,p01,b1,q10)  ok 
(b0,p01,c1,a1)  ok 
(b0,p01,c1,b1)  ok 
(b0,p01,c1,c1)  ok 
(b0,p01,c1,d1)  ok 
(b0,p01,c1,p10)  ok 
(b0,p01,c1,q10)  ok 
(b0,p01,d1,a1)  ok 
(b0,p01,d1,b1)  ok 
(b0,p01,d1,c1)  ok 
(b0,p01,d1,d1)  ok 
(b0,p01,d1,p10)  ok 
(b0,p01,d1,q10)  ok 
(b0,p01,p10,a0)  ok 
(b0,p01,p10,b0)  ok 
(b0,p01,p10,c0)  ok 
(b0,p01,p10,d0)  ok 
(b0,p01,p10,p01)  ok 
(b0,p01,p10,q01)  ok 
(b0,p01,q10,a0)  ok 
(b0,p01,q10,b0)  ok 
(b0,p01,q10,c0)  ok 
(b0,p01,q10,d0)  ok 
(b0,p01,q10,p01)  ok 
(b0,p01,q10,q01)  ok 
(b0,q01,a1,a1)  ok 
(b0,q01,a1,b1)  ok 
(b0,q01,a1,c1)  ok 
(b0,q01,a1,d1)  ok 
(b0,q01,a1,p10)  ok 
(b0,q01,a1,q10)  ok 
(b0,q01,b1,a1)  ok 
(b0,q01,b1,b1)  ok 
(b0,q01,b1,c1)  ok 
(b0,q01,b1,d1)  ok 
(b0,q01,b1,p10)  ok 
(b0,q01,b1,q10)  ok 
(b0,q01,c1,a1)  ok 
(b0,q01,c1,b1)  ok 
(b0,q01,c1,c1)  ok 
(b0,q01,c1,d1)  ok 
(b0,q01,c1,p10)  ok 
(b0,q01,c1,q10)  ok 
(b0,q01,d1,a1)  ok 
(b0,q01,d1,b1)  ok 
(b0,q01,d1,c1)  ok 
(b0,q01,d1,d1)  ok 
(b0,q01,d1,p10)  ok 
(b0,q01,d1,q10)  ok 
(b0,q01,p10,a0)  ok 
(b0,q01,p10,b0)  ok 
(b0,q01,p10,c0)  ok 
(b0,q01,p10,d0)  ok 
(b0,q01,p10,p01)  ok 
(b0,q01,p10,q01)  ok 
(b0,q01,q10,a0)  ok 
(b0,q01,q10,b0)  ok 
(b0,q01,q10,c0)  ok 
(b0,q01,q10,d0)  ok 
(b0,q01,q10,p01)  ok 
(b0,q01,q10,q01)  ok 
(c0,a0,a0,a0)  ok 
(c0,a0,a0,b0)  ok 
(c0,a0,a0,c0)  ok 
(c0,a0,a0,d0)  ok 
(c0,a0,a0,p01)  ok 
(c0,a0,a0,q01)  ok 
(c0,a0,b0,a0)  ok 
(c0,a0,b0,b0)  ok 
(c0,a0,b0,c0)  ok 
(c0,a0,b0,d0)  ok 
(c0,a0,b0,p01)  ok 
(c0,a0,b0,q01)  ok 
(c0,a0,c0,a0)  ok 
(c0,a0,c0,b0)  ok 
(c0,a0,c0,c0)  ok 
(c0,a0,c0,d0)  ok 
(c0,a0,c0,p01)  ok 
(c0,a0,c0,q01)  ok 
(c0,a0,d0,a0)  ok 
(c0,a0,d0,b0)  ok 
(c0,a0,d0,c0)  ok 
(c0,a0,d0,d0)  ok 
(c0,a0,d0,p01)  ok 
(c0,a0,d0,q01)  ok 
(c0,a0,p01,a1)  ok 
(c0,a0,p01,b1)  ok 
(c0,a0,p01,c1)  ok 
(c0,a0,p01,d1)  ok 
(c0,a0,p01,p10)  ok 
(c0,a0,p01,q10)  ok 
(c0,a0,q01,a1)  ok 
(c0,a0,q01,b1)  ok 
(c0,a0,q01,c1)  ok 
(c0,a0,q01,d1)  ok 
(c0,a0,q01,p10)  ok 
(c0,a0,q01,q10)  ok 
(c0,b0,a0,a0)  ok 
(c0,b0,a0,b0)  ok 
(c0,b0,a0,c0)  ok 
(c0,b0,a0,d0)  ok 
(c0,b0,a0,p01)  ok 
(c0,b0,a0,q01)  ok 
(c0,b0,b0,a0)  ok 
(c0,b0,b0,b0)  ok 
(c0,b0,b0,c0)  ok 
(c0,b0,b0,d0)  ok 
(c0,b0,b0,p01)  ok 
(c0,b0,b0,q01)  ok 
(c0,b0,c0,a0)  ok 
(c0,b0,c0,b0)  ok 
(c0,b0,c0,c0)  ok 
(c0,b0,c0,d0)  ok 
(c0,b0,c0,p01)  ok 
(c0,b0,c0,q01)  ok 
(c0,b0,d0,a0)  ok 
(c0,b0,d0,b0)  ok 
(c0,b0,d0,c0)  ok 
(c0,b0,d0,d0)  ok 
(c0,b0,d0,p01)  ok 
(c0,b0,d0,q01)  ok 
(c0,b0,p01,a1)  ok 
(c0,b0,p01,b1)  ok 
(c0,b0,p01,c1)  ok 
(c0,b0,p01,d1)  ok 
(c0,b0,p01,p10)  ok 
(c0,b0,p01,q10)  ok 
(c0,b0,q01,a1)  ok 
(c0,b0,q01,b1)  ok 
(c0,b0,q01,c1)  ok 
(c0,b0,q01,d1)  ok 
(c0,b0,q01,p10)  ok 
(c0,b0,q01,q10)  ok 
(c0,c0,a0,a0)  ok 
(c0,c0,a0,b0)  ok 
(c0,c0,a0,c0)  ok 
(c0,c0,a0,d0)  ok 
(c0,c0,a0,p01)  ok 
(c0,c0,a0,q01)  ok 
(c0,c0,b0,a0)  ok 
(c0,c0,b0,b0)  ok 
(c0,c0,b0,c0)  ok 
(c0,c0,b0,d0)  ok 
(c0,c0,b0,p01)  ok 
(c0,c0,b0,q01)  ok 
(c0,c0,c0,a0)  ok 
(c0,c0,c0,b0)  ok 
(c0,c0,c0,c0)  ok 
(c0,c0,c0,d0)  ok 
(c0,c0,c0,p01)  ok 
(c0,c0,c0,q01)  ok 
(c0,c0,d0,a0)  ok 
(c0,c0,d0,b0)  ok 
(c0,c0,d0,c0)  ok 
(c0,c0,d0,d0)  ok 
(c0,c0,d0,p01)  ok 
(c0,c0,d0,q01)  ok 
(c0,c0,p01,a1)  ok 
(c0,c0,p01,b1)  ok 
(c0,c0,p01,c1)  ok 
(c0,c0,p01,d1)  ok 
(c0,c0,p01,p10)  ok 
(c0,c0,p01,q10)  ok 
(c0,c0,q01,a1)  ok 
(c0,c0,q01,b1)  ok 
(c0,c0,q01,c1)  ok 
(c0,c0,q01,d1)  ok 
(c0,c0,q01,p10)  ok 
(c0,c0,q01,q10)  ok 
(c0,d0,a0,a0)  ok 
(c0,d0,a0,b0)  ok 
(c0,d0,a0,c0)  ok 
(c0,d0,a0,d0)  ok 
(c0,d0,a0,p01)  ok 
(c0,d0,a0,q01)  ok 
(c0,d0,b0,a0)  ok 
(c0,d0,b0,b0)  ok 
(c0,d0,b0,c0)  ok 
(c0,d0,b0,d0)  ok 
(c0,d0,b0,p01)  ok 
(c0,d0,b0,q01)  ok 
(c0,d0,c0,a0)  ok 
(c0,d0,c0,b0)  ok 
(c0,d0,c0,c0)  ok 
(c0,d0,c0,d0)  ok 
(c0,d0,c0,p01)  ok 
(c0,d0,c0,q01)  ok 
(c0,d0,d0,a0)  ok 
(c0,d0,d0,b0)  ok 
(c0,d0,d0,c0)  ok 
(c0,d0,d0,d0)  ok 
(c0,d0,d0,p01)  ok 
(c0,d0,d0,q01)  ok 
(c0,d0,p01,a1)  ok 
(c0,d0,p01,b1)  ok 
(c0,d0,p01,c1)  ok 
(c0,d0,p01,d1)  ok 
(c0,d0,p01,p10)  ok 
(c0,d0,p01,q10)  ok 
(c0,d0,q01,a1)  ok 
(c0,d0,q01,b1)  ok 
(c0,d0,q01,c1)  ok 
(c0,d0,q01,d1)  ok 
(c0,d0,q01,p10)  ok 
(c0,d0,q01,q10)  ok 
(c0,p01,a1,a1)  ok 
(c0,p01,a1,b1)  ok 
(c0,p01,a1,c1)  ok 
(c0,p01,a1,d1)  ok 
(c0,p01,a1,p10)  ok 
(c0,p01,a1,q10)  ok 
(c0,p01,b1,a1)  ok 
(c0,p01,b1,b1)  ok 
(c0,p01,b1,c1)  ok 
(c0,p01,b1,d1)  ok 
(c0,p01,b1,p10)  ok 
(c0,p01,b1,q10)  ok 
(c0,p01,c1,a1)  ok 
(c0,p01,c1,b1)  ok 
(c0,p01,c1,c1)  ok 
(c0,p01,c1,d1)  ok 
(c0,p01,c1,p10)  ok 
(c0,p01,c1,q10)  ok 
(c0,p01,d1,a1)  ok 
(c0,p01,d1,b1)  ok 
(c0,p01,d1,c1)  ok 
(c0,p01,d1,d1)  ok 
(c0,p01,d1,p10)  ok 
(c0,p01,d1,q10)  ok 
(c0,p01,p10,a0)  ok 
(c0,p01,p10,b0)  ok 
(c0,p01,p10,c0)  ok 
(c0,p01,p10,d0)  ok 
(c0,p01,p10,p01)  ok 
(c0,p01,p10,q01)  ok 
(c0,p01,q10,a0)  ok 
(c0,p01,q10,b0)  ok 
(c0,p01,q10,c0)  ok 
(c0,p01,q10,d0)  ok 
(c0,p01,q10,p01)  ok 
(c0,p01,q10,q01)  ok 
(c0,q01,a1,a1)  ok 
(c0,q01,a1,b1)  ok 
(c0,q01,a1,c1)  ok 
(c0,q01,a1,d1)  ok 
(c0,q01,a1,p10)  ok 
(c0,q01,a1,q10)  ok 
(c0,q01,b1,a1)  ok 
(c0,q01,b1,b1)  ok 
(c0,q01,b1,c1)  ok 
(c0,q01,b1,d1)  ok 
(c0,q01,b1,p10)  ok 
(c0,q01,b1,q10)  ok 
(c0,q01,c1,a1)  ok 
(c0,q01,c1,b1)  ok 
(c0,q01,c1,c1)  ok 
(c0,q01,c1,d1)  ok 
(c0,q01,c1,p10)  ok 
(c0,q01,c1,q10)  ok 
(c0,q01,d1,a1)  ok 
(c0,q01,d1,b1)  ok 
(c0,q01,d1,c1)  ok 
(c0,q01,d1,d1)  ok 
(c0,q01,d1,p10)  ok 
(c0,q01,d1,q10)  ok 
(c0,q01,p10,a0)  ok 
(c0,q01,p10,b0)  ok 
(c0,q01,p10,c0)  ok 
(c0,q01,p10,d0)  ok 
(c0,q01,p10,p01)  ok 
(c0,q01,p10,q01)  ok 
(c0,q01,q10,a0)  ok 
(c0,q01,q10,b0)  ok 
(c0,q01,q10,c0)  ok 
(c0,q01,q10,d0)  ok 
(c0,q01,q10,p01)  ok 
(c0,q01,q10,q01)  ok 
(d0,a0,a0,a0)  ok 
(d0,a0,a0,b0)  ok 
(d0,a0,a0,c0)  ok 
(d0,a0,a0,d0)  ok 
(d0,a0,a0,p01)  ok 
(d0,a0,a0,q01)  ok 
(d0,a0,b0,a0)  ok 
(d0,a0,b0,b0)  ok 
(d0,a0,b0,c0)  ok 
(d0,a0,b0,d0)  ok 
(d0,a0,b0,p01)  ok 
(d0,a0,b0,q01)  ok 
(d0,a0,c0,a0)  ok 
(d0,a0,c0,b0)  ok 
(d0,a0,c0,c0)  ok 
(d0,a0,c0,d0)  ok 
(d0,a0,c0,p01)  ok 
(d0,a0,c0,q01)  ok 
(d0,a0,d0,a0)  ok 
(d0,a0,d0,b0)  ok 
(d0,a0,d0,c0)  ok 
(d0,a0,d0,d0)  ok 
(d0,a0,d0,p01)  ok 
(d0,a0,d0,q01)  ok 
(d0,a0,p01,a1)  ok 
(d0,a0,p01,b1)  ok 
(d0,a0,p01,c1)  ok 
(d0,a0,p01,d1)  ok 
(d0,a0,p01,p10)  ok 
(d0,a0,p01,q10)  ok 
(d0,a0,q01,a1)  ok 
(d0,a0,q01,b1)  ok 
(d0,a0,q01,c1)  ok 
(d0,a0,q01,d1)  ok 
(d0,a0,q01,p10)  ok 
(d0,a0,q01,q10)  ok 
(d0,b0,a0,a0)  ok 
(d0,b0,a0,b0)  ok 
(d0,b0,a0,c0)  ok 
(d0,b0,a0,d0)  ok 
(d0,b0,a0,p01)  ok 
(d0,b0,a0,q01)  ok 
(d0,b0,b0,a0)  ok 
(d0,b0,b0,b0)  ok 
(d0,b0,b0,c0)  ok 
(d0,b0,b0,d0)  ok 
(d0,b0,b0,p01)  ok 
(d0,b0,b0,q01)  ok 
(d0,b0,c0,a0)  ok 
(d0,b0,c0,b0)  ok 
(d0,b0,c0,c0)  ok 
(d0,b0,c0,d0)  ok 
(d0,b0,c0,p01)  ok 
(d0,b0,c0,q01)  ok 
(d0,b0,d0,a0)  ok 
(d0,b0,d0,b0)  ok 
(d0,b0,d0,c0)  ok 
(d0,b0,d0,d0)  ok 
(d0,b0,d0,p01)  ok 
(d0,b0,d0,q01)  ok 
(d0,b0,p01,a1)  ok 
(d0,b0,p01,b1)  ok 
(d0,b0,p01,c1)  ok 
(d0,b0,p01,d1)  ok 
(d0,b0,p01,p10)  ok 
(d0,b0,p01,q10)  ok 
(d0,b0,q01,a1)  ok 
(d0,b0,q01,b1)  ok 
(d0,b0,q01,c1)  ok 
(d0,b0,q01,d1)  ok 
(d0,b0,q01,p10)  ok 
(d0,b0,q01,q10)  ok 
(d0,c0,a0,a0)  ok 
(d0,c0,a0,b0)  ok 
(d0,c0,a0,c0)  ok 
(d0,c0,a0,d0)  ok 
(d0,c0,a0,p01)  ok 
(d0,c0,a0,q01)  ok 
(d0,c0,b0,a0)  ok 
(d0,c0,b0,b0)  ok 
(d0,c0,b0,c0)  ok 
(d0,c0,b0,d0)  ok 
(d0,c0,b0,p01)  ok 
(d0,c0,b0,q01)  ok 
(d0,c0,c0,a0)  ok 
(d0,c0,c0,b0)  ok 
(d0,c0,c0,c0)  ok 
(d0,c0,c0,d0)  ok 
(d0,c0,c0,p01)  ok 
(d0,c0,c0,q01)  ok 
(d0,c0,d0,a0)  ok 
(d0,c0,d0,b0)  ok 
(d0,c0,d0,c0)  ok 
(d0,c0,d0,d0)  ok 
(d0,c0,d0,p01)  ok 
(d0,c0,d0,q01)  ok 
(d0,c0,p01,a1)  ok 
(d0,c0,p01,b1)  ok 
(d0,c0,p01,c1)  ok 
(d0,c0,p01,d1)  ok 
(d0,c0,p01,p10)  ok 
(d0,c0,p01,q10)  ok 
(d0,c0,q01,a1)  ok 
(d0,c0,q01,b1)  ok 
(d0,c0,q01,c1)  ok 
(d0,c0,q01,d1)  ok 
(d0,c0,q01,p10)  ok 
(d0,c0,q01,q10)  ok 
(d0,d0,a0,a0)  ok 
(d0,d0,a0,b0)  ok 
(d0,d0,a0,c0)  ok 
(d0,d0,a0,d0)  ok 
(d0,d0,a0,p01)  ok 
(d0,d0,a0,q01)  ok 
(d0,d0,b0,a0)  ok 
(d0,d0,b0,b0)  ok 
(d0,d0,b0,c0)  ok 
(d0,d0,b0,d0)  ok 
(d0,d0,b0,p01)  ok 
(d0,d0,b0,q01)  ok 
(d0,d0,c0,a0)  ok 
(d0,d0,c0,b0)  ok 
(d0,d0,c0,c0)  ok 
(d0,d0,c0,d0)  ok 
(d0,d0,c0,p01)  ok 
(d0,d0,c0,q01)  ok 
(d0,d0,d0,a0)  ok 
(d0,d0,d0,b0)  ok 
(d0,d0,d0,c0)  ok 
(d0,d0,d0,d0)  ok 
(d0,d0,d0,p01)  ok 
(d0,d0,d0,q01)  ok 
(d0,d0,p01,a1)  ok 
(d0,d0,p01,b1)  ok 
(d0,d0,p01,c1)  ok 
(d0,d0,p01,d1)  ok 
(d0,d0,p01,p10)  ok 
(d0,d0,p01,q10)  ok 
(d0,d0,q01,a1)  ok 
(d0,d0,q01,b1)  ok 
(d0,d0,q01,c1)  ok 
(d0,d0,q01,d1)  ok 
(d0,d0,q01,p10)  ok 
(d0,d0,q01,q10)  ok 
(d0,p01,a1,a1)  ok 
(d0,p01,a1,b1)  ok 
(d0,p01,a1,c1)  ok 
(d0,p01,a1,d1)  ok 
(d0,p01,a1,p10)  ok 
(d0,p01,a1,q10)  ok 
(d0,p01,b1,a1)  ok 
(d0,p01,b1,b1)  ok 
(d0,p01,b1,c1)  ok 
(d0,p01,b1,d1)  ok 
(d0,p01,b1,p10)  ok 
(d0,p01,b1,q10)  ok 
(d0,p01,c1,a1)  ok 
(d0,p01,c1,b1)  ok 
(d0,p01,c1,c1)  ok 
(d0,p01,c1,d1)  ok 
(d0,p01,c1,p10)  ok 
(d0,p01,c1,q10)  ok 
(d0,p01,d1,a1)  ok 
(d0,p01,d1,b1)  ok 
(d0,p01,d1,c1)  ok 
(d0,p01,d1,d1)  ok 
(d0,p01,d1,p10)  ok 
(d0,p01,d1,q10)  ok 
(d0,p01,p10,a0)  ok 
(d0,p01,p10,b0)  ok 
(d0,p01,p10,c0)  ok 
(d0,p01,p10,d0)  ok 
(d0,p01,p10,p01)  ok 
(d0,p01,p10,q01)  ok 
(d0,p01,q10,a0)  ok 
(d0,p01,q10,b0)  ok 
(d0,p01,q10,c0)  ok 
(d0,p01,q10,d0)  ok 
(d0,p01,q10,p01)  ok 
(d0,p01,q10,q01)  ok 
(d0,q01,a1,a1)  ok 
(d0,q01,a1,b1)  ok 
(d0,q01,a1,c1)  ok 
(d0,q01,a1,d1)  ok 
(d0,q01,a1,p10)  ok 
(d0,q01,a1,q10)  ok 
(d0,q01,b1,a1)  ok 
(d0,q01,b1,b1)  ok 
(d0,q01,b1,c1)  ok 
(d0,q01,b1,d1)  ok 
(d0,q01,b1,p10)  ok 
(d0,q01,b1,q10)  ok 
(d0,q01,c1,a1)  ok 
(d0,q01,c1,b1)  ok 
(d0,q01,c1,c1)  ok 
(d0,q01,c1,d1)  ok 
(d0,q01,c1,p10)  ok 
(d0,q01,c1,q10)  ok 
(d0,q01,d1,a1)  ok 
(d0,q01,d1,b1)  ok 
(d0,q01,d1,c1)  ok 
(d0,q01,d1,d1)  ok 
(d0,q01,d1,p10)  ok 
(d0,q01,d1,q10)  ok 
(d0,q01,p10,a0)  ok 
(d0,q01,p10,b0)  ok 
(d0,q01,p10,c0)  ok 
(d0,q01,p10,d0)  ok 
(d0,q01,p10,p01)  ok 
(d0,q01,p10,q01)  ok 
(d0,q01,q10,a0)  ok 
(d0,q01,q10,b0)  ok 
(d0,q01,q10,c0)  ok 
(d0,q01,q10,d0)  ok 
(d0,q01,q10,p01)  ok 
(d0,q01,q10,q01)  ok 
(p01,a1,a1,a1)  ok 
(p01,a1,a1,b1)  ok 
(p01,a1,a1,c1)  ok 
(p01,a1,a1,d1)  ok 
(p01,a1,a1,p10)  ok 
(p01,a1,a1,q10)  ok 
(p01,a1,b1,a1)  ok 
(p01,a1,b1,b1)  ok 
(p01,a1,b1,c1)  ok 
(p01,a1,b1,d1)  ok 
(p01,a1,b1,p10)  ok 
(p01,a1,b1,q10)  ok 
(p01,a1,c1,a1)  ok 
(p01,a1,c1,b1)  ok 
(p01,a1,c1,c1)  ok 
(p01,a1,c1,d1)  ok 
(p01,a1,c1,p10)  ok 
(p01,a1,c1,q10)  ok 
(p01,a1,d1,a1)  ok 
(p01,a1,d1,b1)  ok 
(p01,a1,d1,c1)  ok 
(p01,a1,d1,d1)  ok 
(p01,a1,d1,p10)  ok 
(p01,a1,d1,q10)  ok 
(p01,a1,p10,a0)  ok 
(p01,a1,p10,b0)  ok 
(p01,a1,p10,c0)  ok 
(p01,a1,p10,d0)  ok 
(p01,a1,p10,p01)  ok 
(p01,a1,p10,q01)  ok 
(p01,a1,q10,a0)  ok 
(p01,a1,q10,b0)  ok 
(p01,a1,q10,c0)  ok 
(p01,a1,q10,d0)  ok 
(p01,a1,q10,p01)  ok 
(p01,a1,q10,q01)  ok 
(p01,b1,a1,a1)  ok 
(p01,b1,a1,b1)  ok 
(p01,b1,a1,c1)  ok 
(p01,b1,a1,d1)  ok 
(p01,b1,a1,p10)  ok 
(p01,b1,a1,q10)  ok 
(p01,b1,b1,a1)  ok 
(p01,b1,b1,b1)  ok 
(p01,b1,b1,c1)  ok 
(p01,b1,b1,d1)  ok 
(p01,b1,b1,p10)  ok 
(p01,b1,b1,q10)  ok 
(p01,b1,c1,a1)  ok 
(p01,b1,c1,b1)  ok 
(p01,b1,c1,c1)  ok 
(p01,b1,c1,d1)  ok 
(p01,b1,c1,p10)  ok 
(p01,b1,c1,q10)  ok 
(p01,b1,d1,a1)  ok 
(p01,b1,d1,b1)  ok 
(p01,b1,d1,c1)  ok 
(p01,b1,d1,d1)  ok 
(p01,b1,d1,p10)  ok 
(p01,b1,d1,q10)  ok 
(p01,b1,p10,a0)  ok 
(p01,b1,p10,b0)  ok 
(p01,b1,p10,c0)  ok 
(p01,b1,p10,d0)  ok 
(p01,b1,p10,p01)  ok 
(p01,b1,p10,q01)  ok 
(p01,b1,q10,a0)  ok 
(p01,b1,q10,b0)  ok 
(p01,b1,q10,c0)  ok 
(p01,b1,q10,d0)  ok 
(p01,b1,q10,p01)  ok 
(p01,b1,q10,q01)  ok 
(p01,c1,a1,a1)  ok 
(p01,c1,a1,b1)  ok 
(p01,c1,a1,c1)  ok 
(p01,c1,a1,d1)  ok 
(p01,c1,a1,p10)  ok 
(p01,c1,a1,q10)  ok 
(p01,c1,b1,a1)  ok 
(p01,c1,b1,b1)  ok 
(p01,c1,b1,c1)  ok 
(p01,c1,b1,d1)  ok 
(p01,c1,b1,p10)  ok 
(p01,c1,b1,q10)  ok 
(p01,c1,c1,a1)  ok 
(p01,c1,c1,b1)  ok 
(p01,c1,c1,c1)  ok 
(p01,c1,c1,d1)  ok 
(p01,c1,c1,p10)  ok 
(p01,c1,c1,q10)  ok 
(p01,c1,d1,a1)  ok 
(p01,c1,d1,b1)  ok 
(p01,c1,d1,c1)  ok 
(p01,c1,d1,d1)  ok 
(p01,c1,d1,p10)  ok 
(p01,c1,d1,q10)  ok 
(p01,c1,p10,a0)  ok 
(p01,c1,p10,b0)  ok 
(p01,c1,p10,c0)  ok 
(p01,c1,p10,d0)  ok 
(p01,c1,p10,p01)  ok 
(p01,c1,p10,q01)  ok 
(p01,c1,q10,a0)  ok 
(p01,c1,q10,b0)  ok 
(p01,c1,q10,c0)  ok 
(p01,c1,q10,d0)  ok 
(p01,c1,q10,p01)  ok 
(p01,c1,q10,q01)  ok 
(p01,d1,a1,a1)  ok 
(p01,d1,a1,b1)  ok 
(p01,d1,a1,c1)  ok 
(p01,d1,a1,d1)  ok 
(p01,d1,a1,p10)  ok 
(p01,d1,a1,q10)  ok 
(p01,d1,b1,a1)  ok 
(p01,d1,b1,b1)  ok 
(p01,d1,b1,c1)  ok 
(p01,d1,b1,d1)  ok 
(p01,d1,b1,p10)  ok 
(p01,d1,b1,q10)  ok 
(p01,d1,c1,a1)  ok 
(p01,d1,c1,b1)  ok 
(p01,d1,c1,c1)  ok 
(p01,d1,c1,d1)  ok 
(p01,d1,c1,p10)  ok 
(p01,d1,c1,q10)  ok 
(p01,d1,d1,a1)  ok 
(p01,d1,d1,b1)  ok 
(p01,d1,d1,c1)  ok 
(p01,d1,d1,d1)  ok 
(p01,d1,d1,p10)  ok 
(p01,d1,d1,q10)  ok 
(p01,d1,p10,a0)  ok 
(p01,d1,p10,b0)  ok 
(p01,d1,p10,c0)  ok 
(p01,d1,p10,d0)  ok 
(p01,d1,p10,p01)  ok 
(p01,d1,p10,q01)  ok 
(p01,d1,q10,a0)  ok 
(p01,d1,q10,b0)  ok 
(p01,d1,q10,c0)  ok 
(p01,d1,q10,d0)  ok 
(p01,d1,q10,p01)  ok 
(p01,d1,q10,q01)  ok 
(p01,p10,a0,a0)  ok 
(p01,p10,a0,b0)  ok 
(p01,p10,a0,c0)  ok 
(p01,p10,a0,d0)  ok 
(p01,p10,a0,p01)  ok 
(p01,p10,a0,q01)  ok 
(p01,p10,b0,a0)  ok 
(p01,p10,b0,b0)  ok 
(p01,p10,b0,c0)  ok 
(p01,p10,b0,d0)  ok 
(p01,p10,b0,p01)  ok 
(p01,p10,b0,q01)  ok 
(p01,p10,c0,a0)  ok 
(p01,p10,c0,b0)  ok 
(p01,p10,c0,c0)  ok 
(p01,p10,c0,d0)  ok 
(p01,p10,c0,p01)  ok 
(p01,p10,c0,q01)  ok 
(p01,p10,d0,a0)  ok 
(p01,p10,d0,b0)  ok 
(p01,p10,d0,c0)  ok 
(p01,p10,d0,d0)  ok 
(p01,p10,d0,p01)  ok 
(p01,p10,d0,q01)  ok 
(p01,p10,p01,a1)  ok 
(p01,p10,p01,b1)  ok 
(p01,p10,p01,c1)  ok 
(p01,p10,p01,d1)  ok 
(p01,p10,p01,p10)  ok 
(p01,p10,p01,q10)  ok 
(p01,p10,q01,a1)  ok 
(p01,p10,q01,b1)  ok 
(p01,p10,q01,c1)  ok 
(p01,p10,q01,d1)  ok 
(p01,p10,q01,p10)  ok 
(p01,p10,q01,q10)  ok 
(p01,q10,a0,a0)  ok 
(p01,q10,a0,b0)  ok 
(p01,q10,a0,c0)  ok 
(p01,q10,a0,d0)  ok 
(p01,q10,a0,p01)  ok 
(p01,q10,a0,q01)  ok 
(p01,q10,b0,a0)  ok 
(p01,q10,b0,b0)  ok 
(p01,q10,b0,c0)  ok 
(p01,q10,b0,d0)  ok 
(p01,q10,b0,p01)  ok 
(p01,q10,b0,q01)  ok 
(p01,q10,c0,a0)  ok 
(p01,q10,c0,b0)  ok 
(p01,q10,c0,c0)  ok 
(p01,q10,c0,d0)  ok 
(p01,q10,c0,p01)  ok 
(p01,q10,c0,q01)  ok 
(p01,q10,d0,a0)  ok 
(p01,q10,d0,b0)  ok 
(p01,q10,d0,c0)  ok 
(p01,q10,d0,d0)  ok 
(p01,q10,d0,p01)  ok 
(p01,q10,d0,q01)  ok 
(p01,q10,p01,a1)  ok 
(p01,q10,p01,b1)  ok 
(p01,q10,p01,c1)  ok 
(p01,q10,p01,d1)  ok 
(p01,q10,p01,p10)  ok 
(p01,q10,p01,q10)  ok 
(p01,q10,q01,a1)  ok 
(p01,q10,q01,b1)  ok 
(p01,q10,q01,c1)  ok 
(p01,q10,q01,d1)  ok 
(p01,q10,q01,p10)  ok 
(p01,q10,q01,q10)  ok 
(q01,a1,a1,a1)  ok 
(q01,a1,a1,b1)  ok 
(q01,a1,a1,c1)  ok 
(q01,a1,a1,d1)  ok 
(q01,a1,a1,p10)  ok 
(q01,a1,a1,q10)  ok 
(q01,a1,b1,a1)  ok 
(q01,a1,b1,b1)  ok 
(q01,a1,b1,c1)  ok 
(q01,a1,b1,d1)  ok 
(q01,a1,b1,p10)  ok 
(q01,a1,b1,q10)  ok 
(q01,a1,c1,a1)  ok 
(q01,a1,c1,b1)  ok 
(q01,a1,c1,c1)  ok 
(q01,a1,c1,d1)  ok 
(q01,a1,c1,p10)  ok 
(q01,a1,c1,q10)  ok 
(q01,a1,d1,a1)  ok 
(q01,a1,d1,b1)  ok 
(q01,a1,d1,c1)  ok 
(q01,a1,d1,d1)  ok 
(q01,a1,d1,p10)  ok 
(q01,a1,d1,q10)  ok 
(q01,a1,p10,a0)  ok 
(q01,a1,p10,b0)  ok 
(q01,a1,p10,c0)  ok 
(q01,a1,p10,d0)  ok 
(q01,a1,p10,p01)  ok 
(q01,a1,p10,q01)  ok 
(q01,a1,q10,a0)  ok 
(q01,a1,q10,b0)  ok 
(q01,a1,q10,c0)  ok 
(q01,a1,q10,d0)  ok 
(q01,a1,q10,p01)  ok 
(q01,a1,q10,q01)  ok 
(q01,b1,a1,a1)  ok 
(q01,b1,a1,b1)  ok 
(q01,b1,a1,c1)  ok 
(q01,b1,a1,d1)  ok 
(q01,b1,a1,p10)  ok 
(q01,b1,a1,q10)  ok 
(q01,b1,b1,a1)  ok 
(q01,b1,b1,b1)  ok 
(q01,b1,b1,c1)  ok 
(q01,b1,b1,d1)  ok 
(q01,b1,b1,p10)  ok 
(q01,b1,b1,q10)  ok 
(q01,b1,c1,a1)  ok 
(q01,b1,c1,b1)  ok 
(q01,b1,c1,c1)  ok 
(q01,b1,c1,d1)  ok 
(q01,b1,c1,p10)  ok 
(q01,b1,c1,q10)  ok 
(q01,b1,d1,a1)  ok 
(q01,b1,d1,b1)  ok 
(q01,b1,d1,c1)  ok 
(q01,b1,d1,d1)  ok 
(q01,b1,d1,p10)  ok 
(q01,b1,d1,q10)  ok 
(q01,b1,p10,a0)  ok 
(q01,b1,p10,b0)  ok 
(q01,b1,p10,c0)  ok 
(q01,b1,p10,d0)  ok 
(q01,b1,p10,p01)  ok 
(q01,b1,p10,q01)  ok 
(q01,b1,q10,a0)  ok 
(q01,b1,q10,b0)  ok 
(q01,b1,q10,c0)  ok 
(q01,b1,q10,d0)  ok 
(q01,b1,q10,p01)  ok 
(q01,b1,q10,q01)  ok 
(q01,c1,a1,a1)  ok 
(q01,c1,a1,b1)  ok 
(q01,c1,a1,c1)  ok 
(q01,c1,a1,d1)  ok 
(q01,c1,a1,p10)  ok 
(q01,c1,a1,q10)  ok 
(q01,c1,b1,a1)  ok 
(q01,c1,b1,b1)  ok 
(q01,c1,b1,c1)  ok 
(q01,c1,b1,d1)  ok 
(q01,c1,b1,p10)  ok 
(q01,c1,b1,q10)  ok 
(q01,c1,c1,a1)  ok 
(q01,c1,c1,b1)  ok 
(q01,c1,c1,c1)  ok 
(q01,c1,c1,d1)  ok 
(q01,c1,c1,p10)  ok 
(q01,c1,c1,q10)  ok 
(q01,c1,d1,a1)  ok 
(q01,c1,d1,b1)  ok 
(q01,c1,d1,c1)  ok 
(q01,c1,d1,d1)  ok 
(q01,c1,d1,p10)  ok 
(q01,c1,d1,q10)  ok 
(q01,c1,p10,a0)  ok 
(q01,c1,p10,b0)  ok 
(q01,c1,p10,c0)  ok 
(q01,c1,p10,d0)  ok 
(q01,c1,p10,p01)  ok 
(q01,c1,p10,q01)  ok 
(q01,c1,q10,a0)  ok 
(q01,c1,q10,b0)  ok 
(q01,c1,q10,c0)  ok 
(q01,c1,q10,d0)  ok 
(q01,c1,q10,p01)  ok 
(q01,c1,q10,q01)  ok 
(q01,d1,a1,a1)  ok 
(q01,d1,a1,b1)  ok 
(q01,d1,a1,c1)  ok 
(q01,d1,a1,d1)  ok 
(q01,d1,a1,p10)  ok 
(q01,d1,a1,q10)  ok 
(q01,d1,b1,a1)  ok 
(q01,d1,b1,b1)  ok 
(q01,d1,b1,c1)  ok 
(q01,d1,b1,d1)  ok 
(q01,d1,b1,p10)  ok 
(q01,d1,b1,q10)  ok 
(q01,d1,c1,a1)  ok 
(q01,d1,c1,b1)  ok 
(q01,d1,c1,c1)  ok 
(q01,d1,c1,d1)  ok 
(q01,d1,c1,p10)  ok 
(q01,d1,c1,q10)  ok 
(q01,d1,d1,a1)  ok 
(q01,d1,d1,b1)  ok 
(q01,d1,d1,c1)  ok 
(q01,d1,d1,d1)  ok 
(q01,d1,d1,p10)  ok 
(q01,d1,d1,q10)  ok 
(q01,d1,p10,a0)  ok 
(q01,d1,p10,b0)  ok 
(q01,d1,p10,c0)  ok 
(q01,d1,p10,d0)  ok 
(q01,d1,p10,p01)  ok 
(q01,d1,p10,q01)  ok 
(q01,d1,q10,a0)  ok 
(q01,d1,q10,b0)  ok 
(q01,d1,q10,c0)  ok 
(q01,d1,q10,d0)  ok 
(q01,d1,q10,p01)  ok 
(q01,d1,q10,q01)  ok 
(q01,p10,a0,a0)  ok 
(q01,p10,a0,b0)  ok 
(q01,p10,a0,c0)  ok 
(q01,p10,a0,d0)  ok 
(q01,p10,a0,p01)  ok 
(q01,p10,a0,q01)  ok 
(q01,p10,b0,a0)  ok 
(q01,p10,b0,b0)  ok 
(q01,p10,b0,c0)  ok 
(q01,p10,b0,d0)  ok 
(q01,p10,b0,p01)  ok 
(q01,p10,b0,q01)  ok 
(q01,p10,c0,a0)  ok 
(q01,p10,c0,b0)  ok 
(q01,p10,c0,c0)  ok 
(q01,p10,c0,d0)  ok 
(q01,p10,c0,p01)  ok 
(q01,p10,c0,q01)  ok 
(q01,p10,d0,a0)  ok 
(q01,p10,d0,b0)  ok 
(q01,p10,d0,c0)  ok 
(q01,p10,d0,d0)  ok 
(q01,p10,d0,p01)  ok 
(q01,p10,d0,q01)  ok 
(q01,p10,p01,a1)  ok 
(q01,p10,p01,b1)  ok 
(q01,p10,p01,c1)  ok 
(q01,p10,p01,d1)  ok 
(q01,p10,p01,p10)  ok 
(q01,p10,p01,q10)  ok 
(q01,p10,q01,a1)  ok 
(q01,p10,q01,b1)  ok 
(q01,p10,q01,c1)  ok 
(q01,p10,q01,d1)  ok 
(q01,p10,q01,p10)  ok 
(q01,p10,q01,q10)  ok 
(q01,q10,a0,a0)  ok 
(q01,q10,a0,b0)  ok 
(q01,q10,a0,c0)  ok 
(q01,q10,a0,d0)  ok 
(q01,q10,a0,p01)  ok 
(q01,q10,a0,q01)  ok 
(q01,q10,b0,a0)  ok 
(q01,q10,b0,b0)  ok 
(q01,q10,b0,c0)  ok 
(q01,q10,b0,d0)  ok 
(q01,q10,b0,p01)  ok 
(q01,q10,b0,q01)  ok 
(q01,q10,c0,a0)  ok 
(q01,q10,c0,b0)  ok 
(q01,q10,c0,c0)  ok 
(q01,q10,c0,d0)  ok 
(q01,q10,c0,p01)  ok 
(q01,q10,c0,q01)  ok 
(q01,q10,d0,a0)  ok 
(q01,q10,d0,b0)  ok 
(q01,q10,d0,c0)  ok 
(q01,q10,d0,d0)  ok 
(q01,q10,d0,p01)  ok 
(q01,q10,d0,q01)  ok 
(q01,q10,p01,a1)  ok 
(q01,q10,p01,b1)  ok 
(q01,q10,p01,c1)  ok 
(q01,q10,p01,d1)  ok 
(q01,q10,p01,p10)  ok 
(q01,q10,p01,q10)  ok 
(q01,q10,q01,a1)  ok 
(q01,q10,q01,b1)  ok 
(q01,q10,q01,c1)  ok 
(q01,q10,q01,d1)  ok 
(q01,q10,q01,p10)  ok 
(q01,q10,q01,q10)  ok 
(a1,a1,a1,a1)  ok 
(a1,a1,a1,b1)  ok 
(a1,a1,a1,c1)  ok 
(a1,a1,a1,d1)  ok 
(a1,a1,a1,p10)  ok 
(a1,a1,a1,q10)  ok 
(a1,a1,b1,a1)  ok 
(a1,a1,b1,b1)  ok 
(a1,a1,b1,c1)  ok 
(a1,a1,b1,d1)  ok 
(a1,a1,b1,p10)  ok 
(a1,a1,b1,q10)  ok 
(a1,a1,c1,a1)  ok 
(a1,a1,c1,b1)  ok 
(a1,a1,c1,c1)  ok 
(a1,a1,c1,d1)  ok 
(a1,a1,c1,p10)  ok 
(a1,a1,c1,q10)  ok 
(a1,a1,d1,a1)  ok 
(a1,a1,d1,b1)  ok 
(a1,a1,d1,c1)  ok 
(a1,a1,d1,d1)  ok 
(a1,a1,d1,p10)  ok 
(a1,a1,d1,q10)  ok 
(a1,a1,p10,a0)  ok 
(a1,a1,p10,b0)  ok 
(a1,a1,p10,c0)  ok 
(a1,a1,p10,d0)  ok 
(a1,a1,p10,p01)  ok 
(a1,a1,p10,q01)  ok 
(a1,a1,q10,a0)  ok 
(a1,a1,q10,b0)  ok 
(a1,a1,q10,c0)  ok 
(a1,a1,q10,d0)  ok 
(a1,a1,q10,p01)  ok 
(a1,a1,q10,q01)  ok 
(a1,b1,a1,a1)  ok 
(a1,b1,a1,b1)  ok 
(a1,b1,a1,c1)  ok 
(a1,b1,a1,d1)  ok 
(a1,b1,a1,p10)  ok 
(a1,b1,a1,q10)  ok 
(a1,b1,b1,a1)  ok 
(a1,b1,b1,b1)  ok 
(a1,b1,b1,c1)  ok 
(a1,b1,b1,d1)  ok 
(a1,b1,b1,p10)  ok 
(a1,b1,b1,q10)  ok 
(a1,b1,c1,a1)  ok 
(a1,b1,c1,b1)  ok 
(a1,b1,c1,c1)  ok 
(a1,b1,c1,d1)  ok 
(a1,b1,c1,p10)  ok 
(a1,b1,c1,q10)  ok 
(a1,b1,d1,a1)  ok 
(a1,b1,d1,b1)  ok 
(a1,b1,d1,c1)  ok 
(a1,b1,d1,d1)  ok 
(a1,b1,d1,p10)  ok 
(a1,b1,d1,q10)  ok 
(a1,b1,p10,a0)  ok 
(a1,b1,p10,b0)  ok 
(a1,b1,p10,c0)  ok 
(a1,b1,p10,d0)  ok 
(a1,b1,p10,p01)  ok 
(a1,b1,p10,q01)  ok 
(a1,b1,q10,a0)  ok 
(a1,b1,q10,b0)  ok 
(a1,b1,q10,c0)  ok 
(a1,b1,q10,d0)  ok 
(a1,b1,q10,p01)  ok 
(a1,b1,q10,q01)  ok 
(a1,c1,a1,a1)  ok 
(a1,c1,a1,b1)  ok 
(a1,c1,a1,c1)  ok 
(a1,c1,a1,d1)  ok 
(a1,c1,a1,p10)  ok 
(a1,c1,a1,q10)  ok 
(a1,c1,b1,a1)  ok 
(a1,c1,b1,b1)  ok 
(a1,c1,b1,c1)  ok 
(a1,c1,b1,d1)  ok 
(a1,c1,b1,p10)  ok 
(a1,c1,b1,q10)  ok 
(a1,c1,c1,a1)  ok 
(a1,c1,c1,b1)  ok 
(a1,c1,c1,c1)  ok 
(a1,c1,c1,d1)  ok 
(a1,c1,c1,p10)  ok 
(a1,c1,c1,q10)  ok 
(a1,c1,d1,a1)  ok 
(a1,c1,d1,b1)  ok 
(a1,c1,d1,c1)  ok 
(a1,c1,d1,d1)  ok 
(a1,c1,d1,p10)  ok 
(a1,c1,d1,q10)  ok 
(a1,c1,p10,a0)  ok 
(a1,c1,p10,b0)  ok 
(a1,c1,p10,c0)  ok 
(a1,c1,p10,d0)  ok 
(a1,c1,p10,p01)  ok 
(a1,c1,p10,q01)  ok 
(a1,c1,q10,a0)  ok 
(a1,c1,q10,b0)  ok 
(a1,c1,q10,c0)  ok 
(a1,c1,q10,d0)  ok 
(a1,c1,q10,p01)  ok 
(a1,c1,q10,q01)  ok 
(a1,d1,a1,a1)  ok 
(a1,d1,a1,b1)  ok 
(a1,d1,a1,c1)  ok 
(a1,d1,a1,d1)  ok 
(a1,d1,a1,p10)  ok 
(a1,d1,a1,q10)  ok 
(a1,d1,b1,a1)  ok 
(a1,d1,b1,b1)  ok 
(a1,d1,b1,c1)  ok 
(a1,d1,b1,d1)  ok 
(a1,d1,b1,p10)  ok 
(a1,d1,b1,q10)  ok 
(a1,d1,c1,a1)  ok 
(a1,d1,c1,b1)  ok 
(a1,d1,c1,c1)  ok 
(a1,d1,c1,d1)  ok 
(a1,d1,c1,p10)  ok 
(a1,d1,c1,q10)  ok 
(a1,d1,d1,a1)  ok 
(a1,d1,d1,b1)  ok 
(a1,d1,d1,c1)  ok 
(a1,d1,d1,d1)  ok 
(a1,d1,d1,p10)  ok 
(a1,d1,d1,q10)  ok 
(a1,d1,p10,a0)  ok 
(a1,d1,p10,b0)  ok 
(a1,d1,p10,c0)  ok 
(a1,d1,p10,d0)  ok 
(a1,d1,p10,p01)  ok 
(a1,d1,p10,q01)  ok 
(a1,d1,q10,a0)  ok 
(a1,d1,q10,b0)  ok 
(a1,d1,q10,c0)  ok 
(a1,d1,q10,d0)  ok 
(a1,d1,q10,p01)  ok 
(a1,d1,q10,q01)  ok 
(a1,p10,a0,a0)  ok 
(a1,p10,a0,b0)  ok 
(a1,p10,a0,c0)  ok 
(a1,p10,a0,d0)  ok 
(a1,p10,a0,p01)  ok 
(a1,p10,a0,q01)  ok 
(a1,p10,b0,a0)  ok 
(a1,p10,b0,b0)  ok 
(a1,p10,b0,c0)  ok 
(a1,p10,b0,d0)  ok 
(a1,p10,b0,p01)  ok 
(a1,p10,b0,q01)  ok 
(a1,p10,c0,a0)  ok 
(a1,p10,c0,b0)  ok 
(a1,p10,c0,c0)  ok 
(a1,p10,c0,d0)  ok 
(a1,p10,c0,p01)  ok 
(a1,p10,c0,q01)  ok 
(a1,p10,d0,a0)  ok 
(a1,p10,d0,b0)  ok 
(a1,p10,d0,c0)  ok 
(a1,p10,d0,d0)  ok 
(a1,p10,d0,p01)  ok 
(a1,p10,d0,q01)  ok 
(a1,p10,p01,a1)  ok 
(a1,p10,p01,b1)  ok 
(a1,p10,p01,c1)  ok 
(a1,p10,p01,d1)  ok 
(a1,p10,p01,p10)  ok 
(a1,p10,p01,q10)  ok 
(a1,p10,q01,a1)  ok 
(a1,p10,q01,b1)  ok 
(a1,p10,q01,c1)  ok 
(a1,p10,q01,d1)  ok 
(a1,p10,q01,p10)  ok 
(a1,p10,q01,q10)  ok 
(a1,q10,a0,a0)  ok 
(a1,q10,a0,b0)  ok 
(a1,q10,a0,c0)  ok 
(a1,q10,a0,d0)  ok 
(a1,q10,a0,p01)  ok 
(a1,q10,a0,q01)  ok 
(a1,q10,b0,a0)  ok 
(a1,q10,b0,b0)  ok 
(a1,q10,b0,c0)  ok 
(a1,q10,b0,d0)  ok 
(a1,q10,b0,p01)  ok 
(a1,q10,b0,q01)  ok 
(a1,q10,c0,a0)  ok 
(a1,q10,c0,b0)  ok 
(a1,q10,c0,c0)  ok 
(a1,q10,c0,d0)  ok 
(a1,q10,c0,p01)  ok 
(a1,q10,c0,q01)  ok 
(a1,q10,d0,a0)  ok 
(a1,q10,d0,b0)  ok 
(a1,q10,d0,c0)  ok 
(a1,q10,d0,d0)  ok 
(a1,q10,d0,p01)  ok 
(a1,q10,d0,q01)  ok 
(a1,q10,p01,a1)  ok 
(a1,q10,p01,b1)  ok 
(a1,q10,p01,c1)  ok 
(a1,q10,p01,d1)  ok 
(a1,q10,p01,p10)  ok 
(a1,q10,p01,q10)  ok 
(a1,q10,q01,a1)  ok 
(a1,q10,q01,b1)  ok 
(a1,q10,q01,c1)  ok 
(a1,q10,q01,d1)  ok 
(a1,q10,q01,p10)  ok 
(a1,q10,q01,q10)  ok 
(b1,a1,a1,a1)  ok 
(b1,a1,a1,b1)  ok 
(b1,a1,a1,c1)  ok 
(b1,a1,a1,d1)  ok 
(b1,a1,a1,p10)  ok 
(b1,a1,a1,q10)  ok 
(b1,a1,b1,a1)  ok 
(b1,a1,b1,b1)  ok 
(b1,a1,b1,c1)  ok 
(b1,a1,b1,d1)  ok 
(b1,a1,b1,p10)  ok 
(b1,a1,b1,q10)  ok 
(b1,a1,c1,a1)  ok 
(b1,a1,c1,b1)  ok 
(b1,a1,c1,c1)  ok 
(b1,a1,c1,d1)  ok 
(b1,a1,c1,p10)  ok 
(b1,a1,c1,q10)  ok 
(b1,a1,d1,a1)  ok 
(b1,a1,d1,b1)  ok 
(b1,a1,d1,c1)  ok 
(b1,a1,d1,d1)  ok 
(b1,a1,d1,p10)  ok 
(b1,a1,d1,q10)  ok 
(b1,a1,p10,a0)  ok 
(b1,a1,p10,b0)  ok 
(b1,a1,p10,c0)  ok 
(b1,a1,p10,d0)  ok 
(b1,a1,p10,p01)  ok 
(b1,a1,p10,q01)  ok 
(b1,a1,q10,a0)  ok 
(b1,a1,q10,b0)  ok 
(b1,a1,q10,c0)  ok 
(b1,a1,q10,d0)  ok 
(b1,a1,q10,p01)  ok 
(b1,a1,q10,q01)  ok 
(b1,b1,a1,a1)  ok 
(b1,b1,a1,b1)  ok 
(b1,b1,a1,c1)  ok 
(b1,b1,a1,d1)  ok 
(b1,b1,a1,p10)  ok 
(b1,b1,a1,q10)  ok 
(b1,b1,b1,a1)  ok 
(b1,b1,b1,b1)  ok 
(b1,b1,b1,c1)  ok 
(b1,b1,b1,d1)  ok 
(b1,b1,b1,p10)  ok 
(b1,b1,b1,q10)  ok 
(b1,b1,c1,a1)  ok 
(b1,b1,c1,b1)  ok 
(b1,b1,c1,c1)  ok 
(b1,b1,c1,d1)  ok 
(b1,b1,c1,p10)  ok 
(b1,b1,c1,q10)  ok 
(b1,b1,d1,a1)  ok 
(b1,b1,d1,b1)  ok 
(b1,b1,d1,c1)  ok 
(b1,b1,d1,d1)  ok 
(b1,b1,d1,p10)  ok 
(b1,b1,d1,q10)  ok 
(b1,b1,p10,a0)  ok 
(b1,b1,p10,b0)  ok 
(b1,b1,p10,c0)  ok 
(b1,b1,p10,d0)  ok 
(b1,b1,p10,p01)  ok 
(b1,b1,p10,q01)  ok 
(b1,b1,q10,a0)  ok 
(b1,b1,q10,b0)  ok 
(b1,b1,q10,c0)  ok 
(b1,b1,q10,d0)  ok 
(b1,b1,q10,p01)  ok 
(b1,b1,q10,q01)  ok 
(b1,c1,a1,a1)  ok 
(b1,c1,a1,b1)  ok 
(b1,c1,a1,c1)  ok 
(b1,c1,a1,d1)  ok 
(b1,c1,a1,p10)  ok 
(b1,c1,a1,q10)  ok 
(b1,c1,b1,a1)  ok 
(b1,c1,b1,b1)  ok 
(b1,c1,b1,c1)  ok 
(b1,c1,b1,d1)  ok 
(b1,c1,b1,p10)  ok 
(b1,c1,b1,q10)  ok 
(b1,c1,c1,a1)  ok 
(b1,c1,c1,b1)  ok 
(b1,c1,c1,c1)  ok 
(b1,c1,c1,d1)  ok 
(b1,c1,c1,p10)  ok 
(b1,c1,c1,q10)  ok 
(b1,c1,d1,a1)  ok 
(b1,c1,d1,b1)  ok 
(b1,c1,d1,c1)  ok 
(b1,c1,d1,d1)  ok 
(b1,c1,d1,p10)  ok 
(b1,c1,d1,q10)  ok 
(b1,c1,p10,a0)  ok 
(b1,c1,p10,b0)  ok 
(b1,c1,p10,c0)  ok 
(b1,c1,p10,d0)  ok 
(b1,c1,p10,p01)  ok 
(b1,c1,p10,q01)  ok 
(b1,c1,q10,a0)  ok 
(b1,c1,q10,b0)  ok 
(b1,c1,q10,c0)  ok 
(b1,c1,q10,d0)  ok 
(b1,c1,q10,p01)  ok 
(b1,c1,q10,q01)  ok 
(b1,d1,a1,a1)  ok 
(b1,d1,a1,b1)  ok 
(b1,d1,a1,c1)  ok 
(b1,d1,a1,d1)  ok 
(b1,d1,a1,p10)  ok 
(b1,d1,a1,q10)  ok 
(b1,d1,b1,a1)  ok 
(b1,d1,b1,b1)  ok 
(b1,d1,b1,c1)  ok 
(b1,d1,b1,d1)  ok 
(b1,d1,b1,p10)  ok 
(b1,d1,b1,q10)  ok 
(b1,d1,c1,a1)  ok 
(b1,d1,c1,b1)  ok 
(b1,d1,c1,c1)  ok 
(b1,d1,c1,d1)  ok 
(b1,d1,c1,p10)  ok 
(b1,d1,c1,q10)  ok 
(b1,d1,d1,a1)  ok 
(b1,d1,d1,b1)  ok 
(b1,d1,d1,c1)  ok 
(b1,d1,d1,d1)  ok 
(b1,d1,d1,p10)  ok 
(b1,d1,d1,q10)  ok 
(b1,d1,p10,a0)  ok 
(b1,d1,p10,b0)  ok 
(b1,d1,p10,c0)  ok 
(b1,d1,p10,d0)  ok 
(b1,d1,p10,p01)  ok 
(b1,d1,p10,q01)  ok 
(b1,d1,q10,a0)  ok 
(b1,d1,q10,b0)  ok 
(b1,d1,q10,c0)  ok 
(b1,d1,q10,d0)  ok 
(b1,d1,q10,p01)  ok 
(b1,d1,q10,q01)  ok 
(b1,p10,a0,a0)  ok 
(b1,p10,a0,b0)  ok 
(b1,p10,a0,c0)  ok 
(b1,p10,a0,d0)  ok 
(b1,p10,a0,p01)  ok 
(b1,p10,a0,q01)  ok 
(b1,p10,b0,a0)  ok 
(b1,p10,b0,b0)  ok 
(b1,p10,b0,c0)  ok 
(b1,p10,b0,d0)  ok 
(b1,p10,b0,p01)  ok 
(b1,p10,b0,q01)  ok 
(b1,p10,c0,a0)  ok 
(b1,p10,c0,b0)  ok 
(b1,p10,c0,c0)  ok 
(b1,p10,c0,d0)  ok 
(b1,p10,c0,p01)  ok 
(b1,p10,c0,q01)  ok 
(b1,p10,d0,a0)  ok 
(b1,p10,d0,b0)  ok 
(b1,p10,d0,c0)  ok 
(b1,p10,d0,d0)  ok 
(b1,p10,d0,p01)  ok 
(b1,p10,d0,q01)  ok 
(b1,p10,p01,a1)  ok 
(b1,p10,p01,b1)  ok 
(b1,p10,p01,c1)  ok 
(b1,p10,p01,d1)  ok 
(b1,p10,p01,p10)  ok 
(b1,p10,p01,q10)  ok 
(b1,p10,q01,a1)  ok 
(b1,p10,q01,b1)  ok 
(b1,p10,q01,c1)  ok 
(b1,p10,q01,d1)  ok 
(b1,p10,q01,p10)  ok 
(b1,p10,q01,q10)  ok 
(b1,q10,a0,a0)  ok 
(b1,q10,a0,b0)  ok 
(b1,q10,a0,c0)  ok 
(b1,q10,a0,d0)  ok 
(b1,q10,a0,p01)  ok 
(b1,q10,a0,q01)  ok 
(b1,q10,b0,a0)  ok 
(b1,q10,b0,b0)  ok 
(b1,q10,b0,c0)  ok 
(b1,q10,b0,d0)  ok 
(b1,q10,b0,p01)  ok 
(b1,q10,b0,q01)  ok 
(b1,q10,c0,a0)  ok 
(b1,q10,c0,b0)  ok 
(b1,q10,c0,c0)  ok 
(b1,q10,c0,d0)  ok 
(b1,q10,c0,p01)  ok 
(b1,q10,c0,q01)  ok 
(b1,q10,d0,a0)  ok 
(b1,q10,d0,b0)  ok 
(b1,q10,d0,c0)  ok 
(b1,q10,d0,d0)  ok 
(b1,q10,d0,p01)  ok 
(b1,q10,d0,q01)  ok 
(b1,q10,p01,a1)  ok 
(b1,q10,p01,b1)  ok 
(b1,q10,p01,c1)  ok 
(b1,q10,p01,d1)  ok 
(b1,q10,p01,p10)  ok 
(b1,q10,p01,q10)  ok 
(b1,q10,q01,a1)  ok 
(b1,q10,q01,b1)  ok 
(b1,q10,q01,c1)  ok 
(b1,q10,q01,d1)  ok 
(b1,q10,q01,p10)  ok 
(b1,q10,q01,q10)  ok 
(c1,a1,a1,a1)  ok 
(c1,a1,a1,b1)  ok 
(c1,a1,a1,c1)  ok 
(c1,a1,a1,d1)  ok 
(c1,a1,a1,p10)  ok 
(c1,a1,a1,q10)  ok 
(c1,a1,b1,a1)  ok 
(c1,a1,b1,b1)  ok 
(c1,a1,b1,c1)  ok 
(c1,a1,b1,d1)  ok 
(c1,a1,b1,p10)  ok 
(c1,a1,b1,q10)  ok 
(c1,a1,c1,a1)  ok 
(c1,a1,c1,b1)  ok 
(c1,a1,c1,c1)  ok 
(c1,a1,c1,d1)  ok 
(c1,a1,c1,p10)  ok 
(c1,a1,c1,q10)  ok 
(c1,a1,d1,a1)  ok 
(c1,a1,d1,b1)  ok 
(c1,a1,d1,c1)  ok 
(c1,a1,d1,d1)  ok 
(c1,a1,d1,p10)  ok 
(c1,a1,d1,q10)  ok 
(c1,a1,p10,a0)  ok 
(c1,a1,p10,b0)  ok 
(c1,a1,p10,c0)  ok 
(c1,a1,p10,d0)  ok 
(c1,a1,p10,p01)  ok 
(c1,a1,p10,q01)  ok 
(c1,a1,q10,a0)  ok 
(c1,a1,q10,b0)  ok 
(c1,a1,q10,c0)  ok 
(c1,a1,q10,d0)  ok 
(c1,a1,q10,p01)  ok 
(c1,a1,q10,q01)  ok 
(c1,b1,a1,a1)  ok 
(c1,b1,a1,b1)  ok 
(c1,b1,a1,c1)  ok 
(c1,b1,a1,d1)  ok 
(c1,b1,a1,p10)  ok 
(c1,b1,a1,q10)  ok 
(c1,b1,b1,a1)  ok 
(c1,b1,b1,b1)  ok 
(c1,b1,b1,c1)  ok 
(c1,b1,b1,d1)  ok 
(c1,b1,b1,p10)  ok 
(c1,b1,b1,q10)  ok 
(c1,b1,c1,a1)  ok 
(c1,b1,c1,b1)  ok 
(c1,b1,c1,c1)  ok 
(c1,b1,c1,d1)  ok 
(c1,b1,c1,p10)  ok 
(c1,b1,c1,q10)  ok 
(c1,b1,d1,a1)  ok 
(c1,b1,d1,b1)  ok 
(c1,b1,d1,c1)  ok 
(c1,b1,d1,d1)  ok 
(c1,b1,d1,p10)  ok 
(c1,b1,d1,q10)  ok 
(c1,b1,p10,a0)  ok 
(c1,b1,p10,b0)  ok 
(c1,b1,p10,c0)  ok 
(c1,b1,p10,d0)  ok 
(c1,b1,p10,p01)  ok 
(c1,b1,p10,q01)  ok 
(c1,b1,q10,a0)  ok 
(c1,b1,q10,b0)  ok 
(c1,b1,q10,c0)  ok 
(c1,b1,q10,d0)  ok 
(c1,b1,q10,p01)  ok 
(c1,b1,q10,q01)  ok 
(c1,c1,a1,a1)  ok 
(c1,c1,a1,b1)  ok 
(c1,c1,a1,c1)  ok 
(c1,c1,a1,d1)  ok 
(c1,c1,a1,p10)  ok 
(c1,c1,a1,q10)  ok 
(c1,c1,b1,a1)  ok 
(c1,c1,b1,b1)  ok 
(c1,c1,b1,c1)  ok 
(c1,c1,b1,d1)  ok 
(c1,c1,b1,p10)  ok 
(c1,c1,b1,q10)  ok 
(c1,c1,c1,a1)  ok 
(c1,c1,c1,b1)  ok 
(c1,c1,c1,c1)  ok 
(c1,c1,c1,d1)  ok 
(c1,c1,c1,p10)  ok 
(c1,c1,c1,q10)  ok 
(c1,c1,d1,a1)  ok 
(c1,c1,d1,b1)  ok 
(c1,c1,d1,c1)  ok 
(c1,c1,d1,d1)  ok 
(c1,c1,d1,p10)  ok 
(c1,c1,d1,q10)  ok 
(c1,c1,p10,a0)  ok 
(c1,c1,p10,b0)  ok 
(c1,c1,p10,c0)  ok 
(c1,c1,p10,d0)  ok 
(c1,c1,p10,p01)  ok 
(c1,c1,p10,q01)  ok 
(c1,c1,q10,a0)  ok 
(c1,c1,q10,b0)  ok 
(c1,c1,q10,c0)  ok 
(c1,c1,q10,d0)  ok 
(c1,c1,q10,p01)  ok 
(c1,c1,q10,q01)  ok 
(c1,d1,a1,a1)  ok 
(c1,d1,a1,b1)  ok 
(c1,d1,a1,c1)  ok 
(c1,d1,a1,d1)  ok 
(c1,d1,a1,p10)  ok 
(c1,d1,a1,q10)  ok 
(c1,d1,b1,a1)  ok 
(c1,d1,b1,b1)  ok 
(c1,d1,b1,c1)  ok 
(c1,d1,b1,d1)  ok 
(c1,d1,b1,p10)  ok 
(c1,d1,b1,q10)  ok 
(c1,d1,c1,a1)  ok 
(c1,d1,c1,b1)  ok 
(c1,d1,c1,c1)  ok 
(c1,d1,c1,d1)  ok 
(c1,d1,c1,p10)  ok 
(c1,d1,c1,q10)  ok 
(c1,d1,d1,a1)  ok 
(c1,d1,d1,b1)  ok 
(c1,d1,d1,c1)  ok 
(c1,d1,d1,d1)  ok 
(c1,d1,d1,p10)  ok 
(c1,d1,d1,q10)  ok 
(c1,d1,p10,a0)  ok 
(c1,d1,p10,b0)  ok 
(c1,d1,p10,c0)  ok 
(c1,d1,p10,d0)  ok 
(c1,d1,p10,p01)  ok 
(c1,d1,p10,q01)  ok 
(c1,d1,q10,a0)  ok 
(c1,d1,q10,b0)  ok 
(c1,d1,q10,c0)  ok 
(c1,d1,q10,d0)  ok 
(c1,d1,q10,p01)  ok 
(c1,d1,q10,q01)  ok 
(c1,p10,a0,a0)  ok 
(c1,p10,a0,b0)  ok 
(c1,p10,a0,c0)  ok 
(c1,p10,a0,d0)  ok 
(c1,p10,a0,p01)  ok 
(c1,p10,a0,q01)  ok 
(c1,p10,b0,a0)  ok 
(c1,p10,b0,b0)  ok 
(c1,p10,b0,c0)  ok 
(c1,p10,b0,d0)  ok 
(c1,p10,b0,p01)  ok 
(c1,p10,b0,q01)  ok 
(c1,p10,c0,a0)  ok 
(c1,p10,c0,b0)  ok 
(c1,p10,c0,c0)  ok 
(c1,p10,c0,d0)  ok 
(c1,p10,c0,p01)  ok 
(c1,p10,c0,q01)  ok 
(c1,p10,d0,a0)  ok 
(c1,p10,d0,b0)  ok 
(c1,p10,d0,c0)  ok 
(c1,p10,d0,d0)  ok 
(c1,p10,d0,p01)  ok 
(c1,p10,d0,q01)  ok 
(c1,p10,p01,a1)  ok 
(c1,p10,p01,b1)  ok 
(c1,p10,p01,c1)  ok 
(c1,p10,p01,d1)  ok 
(c1,p10,p01,p10)  ok 
(c1,p10,p01,q10)  ok 
(c1,p10,q01,a1)  ok 
(c1,p10,q01,b1)  ok 
(c1,p10,q01,c1)  ok 
(c1,p10,q01,d1)  ok 
(c1,p10,q01,p10)  ok 
(c1,p10,q01,q10)  ok 
(c1,q10,a0,a0)  ok 
(c1,q10,a0,b0)  ok 
(c1,q10,a0,c0)  ok 
(c1,q10,a0,d0)  ok 
(c1,q10,a0,p01)  ok 
(c1,q10,a0,q01)  ok 
(c1,q10,b0,a0)  ok 
(c1,q10,b0,b0)  ok 
(c1,q10,b0,c0)  ok 
(c1,q10,b0,d0)  ok 
(c1,q10,b0,p01)  ok 
(c1,q10,b0,q01)  ok 
(c1,q10,c0,a0)  ok 
(c1,q10,c0,b0)  ok 
(c1,q10,c0,c0)  ok 
(c1,q10,c0,d0)  ok 
(c1,q10,c0,p01)  ok 
(c1,q10,c0,q01)  ok 
(c1,q10,d0,a0)  ok 
(c1,q10,d0,b0)  ok 
(c1,q10,d0,c0)  ok 
(c1,q10,d0,d0)  ok 
(c1,q10,d0,p01)  ok 
(c1,q10,d0,q01)  ok 
(c1,q10,p01,a1)  ok 
(c1,q10,p01,b1)  ok 
(c1,q10,p01,c1)  ok 
(c1,q10,p01,d1)  ok 
(c1,q10,p01,p10)  ok 
(c1,q10,p01,q10)  ok 
(c1,q10,q01,a1)  ok 
(c1,q10,q01,b1)  ok 
(c1,q10,q01,c1)  ok 
(c1,q10,q01,d1)  ok 
(c1,q10,q01,p10)  ok 
(c1,q10,q01,q10)  ok 
(d1,a1,a1,a1)  ok 
(d1,a1,a1,b1)  ok 
(d1,a1,a1,c1)  ok 
(d1,a1,a1,d1)  ok 
(d1,a1,a1,p10)  ok 
(d1,a1,a1,q10)  ok 
(d1,a1,b1,a1)  ok 
(d1,a1,b1,b1)  ok 
(d1,a1,b1,c1)  ok 
(d1,a1,b1,d1)  ok 
(d1,a1,b1,p10)  ok 
(d1,a1,b1,q10)  ok 
(d1,a1,c1,a1)  ok 
(d1,a1,c1,b1)  ok 
(d1,a1,c1,c1)  ok 
(d1,a1,c1,d1)  ok 
(d1,a1,c1,p10)  ok 
(d1,a1,c1,q10)  ok 
(d1,a1,d1,a1)  ok 
(d1,a1,d1,b1)  ok 
(d1,a1,d1,c1)  ok 
(d1,a1,d1,d1)  ok 
(d1,a1,d1,p10)  ok 
(d1,a1,d1,q10)  ok 
(d1,a1,p10,a0)  ok 
(d1,a1,p10,b0)  ok 
(d1,a1,p10,c0)  ok 
(d1,a1,p10,d0)  ok 
(d1,a1,p10,p01)  ok 
(d1,a1,p10,q01)  ok 
(d1,a1,q10,a0)  ok 
(d1,a1,q10,b0)  ok 
(d1,a1,q10,c0)  ok 
(d1,a1,q10,d0)  ok 
(d1,a1,q10,p01)  ok 
(d1,a1,q10,q01)  ok 
(d1,b1,a1,a1)  ok 
(d1,b1,a1,b1)  ok 
(d1,b1,a1,c1)  ok 
(d1,b1,a1,d1)  ok 
(d1,b1,a1,p10)  ok 
(d1,b1,a1,q10)  ok 
(d1,b1,b1,a1)  ok 
(d1,b1,b1,b1)  ok 
(d1,b1,b1,c1)  ok 
(d1,b1,b1,d1)  ok 
(d1,b1,b1,p10)  ok 
(d1,b1,b1,q10)  ok 
(d1,b1,c1,a1)  ok 
(d1,b1,c1,b1)  ok 
(d1,b1,c1,c1)  ok 
(d1,b1,c1,d1)  ok 
(d1,b1,c1,p10)  ok 
(d1,b1,c1,q10)  ok 
(d1,b1,d1,a1)  ok 
(d1,b1,d1,b1)  ok 
(d1,b1,d1,c1)  ok 
(d1,b1,d1,d1)  ok 
(d1,b1,d1,p10)  ok 
(d1,b1,d1,q10)  ok 
(d1,b1,p10,a0)  ok 
(d1,b1,p10,b0)  ok 
(d1,b1,p10,c0)  ok 
(d1,b1,p10,d0)  ok 
(d1,b1,p10,p01)  ok 
(d1,b1,p10,q01)  ok 
(d1,b1,q10,a0)  ok 
(d1,b1,q10,b0)  ok 
(d1,b1,q10,c0)  ok 
(d1,b1,q10,d0)  ok 
(d1,b1,q10,p01)  ok 
(d1,b1,q10,q01)  ok 
(d1,c1,a1,a1)  ok 
(d1,c1,a1,b1)  ok 
(d1,c1,a1,c1)  ok 
(d1,c1,a1,d1)  ok 
(d1,c1,a1,p10)  ok 
(d1,c1,a1,q10)  ok 
(d1,c1,b1,a1)  ok 
(d1,c1,b1,b1)  ok 
(d1,c1,b1,c1)  ok 
(d1,c1,b1,d1)  ok 
(d1,c1,b1,p10)  ok 
(d1,c1,b1,q10)  ok 
(d1,c1,c1,a1)  ok 
(d1,c1,c1,b1)  ok 
(d1,c1,c1,c1)  ok 
(d1,c1,c1,d1)  ok 
(d1,c1,c1,p10)  ok 
(d1,c1,c1,q10)  ok 
(d1,c1,d1,a1)  ok 
(d1,c1,d1,b1)  ok 
(d1,c1,d1,c1)  ok 
(d1,c1,d1,d1)  ok 
(d1,c1,d1,p10)  ok 
(d1,c1,d1,q10)  ok 
(d1,c1,p10,a0)  ok 
(d1,c1,p10,b0)  ok 
(d1,c1,p10,c0)  ok 
(d1,c1,p10,d0)  ok 
(d1,c1,p10,p01)  ok 
(d1,c1,p10,q01)  ok 
(d1,c1,q10,a0)  ok 
(d1,c1,q10,b0)  ok 
(d1,c1,q10,c0)  ok 
(d1,c1,q10,d0)  ok 
(d1,c1,q10,p01)  ok 
(d1,c1,q10,q01)  ok 
(d1,d1,a1,a1)  ok 
(d1,d1,a1,b1)  ok 
(d1,d1,a1,c1)  ok 
(d1,d1,a1,d1)  ok 
(d1,d1,a1,p10)  ok 
(d1,d1,a1,q10)  ok 
(d1,d1,b1,a1)  ok 
(d1,d1,b1,b1)  ok 
(d1,d1,b1,c1)  ok 
(d1,d1,b1,d1)  ok 
(d1,d1,b1,p10)  ok 
(d1,d1,b1,q10)  ok 
(d1,d1,c1,a1)  ok 
(d1,d1,c1,b1)  ok 
(d1,d1,c1,c1)  ok 
(d1,d1,c1,d1)  ok 
(d1,d1,c1,p10)  ok 
(d1,d1,c1,q10)  ok 
(d1,d1,d1,a1)  ok 
(d1,d1,d1,b1)  ok 
(d1,d1,d1,c1)  ok 
(d1,d1,d1,d1)  ok 
(d1,d1,d1,p10)  ok 
(d1,d1,d1,q10)  ok 
(d1,d1,p10,a0)  ok 
(d1,d1,p10,b0)  ok 
(d1,d1,p10,c0)  ok 
(d1,d1,p10,d0)  ok 
(d1,d1,p10,p01)  ok 
(d1,d1,p10,q01)  ok 
(d1,d1,q10,a0)  ok 
(d1,d1,q10,b0)  ok 
(d1,d1,q10,c0)  ok 
(d1,d1,q10,d0)  ok 
(d1,d1,q10,p01)  ok 
(d1,d1,q10,q01)  ok 
(d1,p10,a0,a0)  ok 
(d1,p10,a0,b0)  ok 
(d1,p10,a0,c0)  ok 
(d1,p10,a0,d0)  ok 
(d1,p10,a0,p01)  ok 
(d1,p10,a0,q01)  ok 
(d1,p10,b0,a0)  ok 
(d1,p10,b0,b0)  ok 
(d1,p10,b0,c0)  ok 
(d1,p10,b0,d0)  ok 
(d1,p10,b0,p01)  ok 
(d1,p10,b0,q01)  ok 
(d1,p10,c0,a0)  ok 
(d1,p10,c0,b0)  ok 
(d1,p10,c0,c0)  ok 
(d1,p10,c0,d0)  ok 
(d1,p10,c0,p01)  ok 
(d1,p10,c0,q01)  ok 
(d1,p10,d0,a0)  ok 
(d1,p10,d0,b0)  ok 
(d1,p10,d0,c0)  ok 
(d1,p10,d0,d0)  ok 
(d1,p10,d0,p01)  ok 
(d1,p10,d0,q01)  ok 
(d1,p10,p01,a1)  ok 
(d1,p10,p01,b1)  ok 
(d1,p10,p01,c1)  ok 
(d1,p10,p01,d1)  ok 
(d1,p10,p01,p10)  ok 
(d1,p10,p01,q10)  ok 
(d1,p10,q01,a1)  ok 
(d1,p10,q01,b1)  ok 
(d1,p10,q01,c1)  ok 
(d1,p10,q01,d1)  ok 
(d1,p10,q01,p10)  ok 
(d1,p10,q01,q10)  ok 
(d1,q10,a0,a0)  ok 
(d1,q10,a0,b0)  ok 
(d1,q10,a0,c0)  ok 
(d1,q10,a0,d0)  ok 
(d1,q10,a0,p01)  ok 
(d1,q10,a0,q01)  ok 
(d1,q10,b0,a0)  ok 
(d1,q10,b0,b0)  ok 
(d1,q10,b0,c0)  ok 
(d1,q10,b0,d0)  ok 
(d1,q10,b0,p01)  ok 
(d1,q10,b0,q01)  ok 
(d1,q10,c0,a0)  ok 
(d1,q10,c0,b0)  ok 
(d1,q10,c0,c0)  ok 
(d1,q10,c0,d0)  ok 
(d1,q10,c0,p01)  ok 
(d1,q10,c0,q01)  ok 
(d1,q10,d0,a0)  ok 
(d1,q10,d0,b0)  ok 
(d1,q10,d0,c0)  ok 
(d1,q10,d0,d0)  ok 
(d1,q10,d0,p01)  ok 
(d1,q10,d0,q01)  ok 
(d1,q10,p01,a1)  ok 
(d1,q10,p01,b1)  ok 
(d1,q10,p01,c1)  ok 
(d1,q10,p01,d1)  ok 
(d1,q10,p01,p10)  ok 
(d1,q10,p01,q10)  ok 
(d1,q10,q01,a1)  ok 
(d1,q10,q01,b1)  ok 
(d1,q10,q01,c1)  ok 
(d1,q10,q01,d1)  ok 
(d1,q10,q01,p10)  ok 
(d1,q10,q01,q10)  ok 
(p10,a0,a0,a0)  ok 
(p10,a0,a0,b0)  ok 
(p10,a0,a0,c0)  ok 
(p10,a0,a0,d0)  ok 
(p10,a0,a0,p01)  ok 
(p10,a0,a0,q01)  ok 
(p10,a0,b0,a0)  ok 
(p10,a0,b0,b0)  ok 
(p10,a0,b0,c0)  ok 
(p10,a0,b0,d0)  ok 
(p10,a0,b0,p01)  ok 
(p10,a0,b0,q01)  ok 
(p10,a0,c0,a0)  ok 
(p10,a0,c0,b0)  ok 
(p10,a0,c0,c0)  ok 
(p10,a0,c0,d0)  ok 
(p10,a0,c0,p01)  ok 
(p10,a0,c0,q01)  ok 
(p10,a0,d0,a0)  ok 
(p10,a0,d0,b0)  ok 
(p10,a0,d0,c0)  ok 
(p10,a0,d0,d0)  ok 
(p10,a0,d0,p01)  ok 
(p10,a0,d0,q01)  ok 
(p10,a0,p01,a1)  ok 
(p10,a0,p01,b1)  ok 
(p10,a0,p01,c1)  ok 
(p10,a0,p01,d1)  ok 
(p10,a0,p01,p10)  ok 
(p10,a0,p01,q10)  ok 
(p10,a0,q01,a1)  ok 
(p10,a0,q01,b1)  ok 
(p10,a0,q01,c1)  ok 
(p10,a0,q01,d1)  ok 
(p10,a0,q01,p10)  ok 
(p10,a0,q01,q10)  ok 
(p10,b0,a0,a0)  ok 
(p10,b0,a0,b0)  ok 
(p10,b0,a0,c0)  ok 
(p10,b0,a0,d0)  ok 
(p10,b0,a0,p01)  ok 
(p10,b0,a0,q01)  ok 
(p10,b0,b0,a0)  ok 
(p10,b0,b0,b0)  ok 
(p10,b0,b0,c0)  ok 
(p10,b0,b0,d0)  ok 
(p10,b0,b0,p01)  ok 
(p10,b0,b0,q01)  ok 
(p10,b0,c0,a0)  ok 
(p10,b0,c0,b0)  ok 
(p10,b0,c0,c0)  ok 
(p10,b0,c0,d0)  ok 
(p10,b0,c0,p01)  ok 
(p10,b0,c0,q01)  ok 
(p10,b0,d0,a0)  ok 
(p10,b0,d0,b0)  ok 
(p10,b0,d0,c0)  ok 
(p10,b0,d0,d0)  ok 
(p10,b0,d0,p01)  ok 
(p10,b0,d0,q01)  ok 
(p10,b0,p01,a1)  ok 
(p10,b0,p01,b1)  ok 
(p10,b0,p01,c1)  ok 
(p10,b0,p01,d1)  ok 
(p10,b0,p01,p10)  ok 
(p10,b0,p01,q10)  ok 
(p10,b0,q01,a1)  ok 
(p10,b0,q01,b1)  ok 
(p10,b0,q01,c1)  ok 
(p10,b0,q01,d1)  ok 
(p10,b0,q01,p10)  ok 
(p10,b0,q01,q10)  ok 
(p10,c0,a0,a0)  ok 
(p10,c0,a0,b0)  ok 
(p10,c0,a0,c0)  ok 
(p10,c0,a0,d0)  ok 
(p10,c0,a0,p01)  ok 
(p10,c0,a0,q01)  ok 
(p10,c0,b0,a0)  ok 
(p10,c0,b0,b0)  ok 
(p10,c0,b0,c0)  ok 
(p10,c0,b0,d0)  ok 
(p10,c0,b0,p01)  ok 
(p10,c0,b0,q01)  ok 
(p10,c0,c0,a0)  ok 
(p10,c0,c0,b0)  ok 
(p10,c0,c0,c0)  ok 
(p10,c0,c0,d0)  ok 
(p10,c0,c0,p01)  ok 
(p10,c0,c0,q01)  ok 
(p10,c0,d0,a0)  ok 
(p10,c0,d0,b0)  ok 
(p10,c0,d0,c0)  ok 
(p10,c0,d0,d0)  ok 
(p10,c0,d0,p01)  ok 
(p10,c0,d0,q01)  ok 
(p10,c0,p01,a1)  ok 
(p10,c0,p01,b1)  ok 
(p10,c0,p01,c1)  ok 
(p10,c0,p01,d1)  ok 
(p10,c0,p01,p10)  ok 
(p10,c0,p01,q10)  ok 
(p10,c0,q01,a1)  ok 
(p10,c0,q01,b1)  ok 
(p10,c0,q01,c1)  ok 
(p10,c0,q01,d1)  ok 
(p10,c0,q01,p10)  ok 
(p10,c0,q01,q10)  ok 
(p10,d0,a0,a0)  ok 
(p10,d0,a0,b0)  ok 
(p10,d0,a0,c0)  ok 
(p10,d0,a0,d0)  ok 
(p10,d0,a0,p01)  ok 
(p10,d0,a0,q01)  ok 
(p10,d0,b0,a0)  ok 
(p10,d0,b0,b0)  ok 
(p10,d0,b0,c0)  ok 
(p10,d0,b0,d0)  ok 
(p10,d0,b0,p01)  ok 
(p10,d0,b0,q01)  ok 
(p10,d0,c0,a0)  ok 
(p10,d0,c0,b0)  ok 
(p10,d0,c0,c0)  ok 
(p10,d0,c0,d0)  ok 
(p10,d0,c0,p01)  ok 
(p10,d0,c0,q01)  ok 
(p10,d0,d0,a0)  ok 
(p10,d0,d0,b0)  ok 
(p10,d0,d0,c0)  ok 
(p10,d0,d0,d0)  ok 
(p10,d0,d0,p01)  ok 
(p10,d0,d0,q01)  ok 
(p10,d0,p01,a1)  ok 
(p10,d0,p01,b1)  ok 
(p10,d0,p01,c1)  ok 
(p10,d0,p01,d1)  ok 
(p10,d0,p01,p10)  ok 
(p10,d0,p01,q10)  ok 
(p10,d0,q01,a1)  ok 
(p10,d0,q01,b1)  ok 
(p10,d0,q01,c1)  ok 
(p10,d0,q01,d1)  ok 
(p10,d0,q01,p10)  ok 
(p10,d0,q01,q10)  ok 
(p10,p01,a1,a1)  ok 
(p10,p01,a1,b1)  ok 
(p10,p01,a1,c1)  ok 
(p10,p01,a1,d1)  ok 
(p10,p01,a1,p10)  ok 
(p10,p01,a1,q10)  ok 
(p10,p01,b1,a1)  ok 
(p10,p01,b1,b1)  ok 
(p10,p01,b1,c1)  ok 
(p10,p01,b1,d1)  ok 
(p10,p01,b1,p10)  ok 
(p10,p01,b1,q10)  ok 
(p10,p01,c1,a1)  ok 
(p10,p01,c1,b1)  ok 
(p10,p01,c1,c1)  ok 
(p10,p01,c1,d1)  ok 
(p10,p01,c1,p10)  ok 
(p10,p01,c1,q10)  ok 
(p10,p01,d1,a1)  ok 
(p10,p01,d1,b1)  ok 
(p10,p01,d1,c1)  ok 
(p10,p01,d1,d1)  ok 
(p10,p01,d1,p10)  ok 
(p10,p01,d1,q10)  ok 
(p10,p01,p10,a0)  ok 
(p10,p01,p10,b0)  ok 
(p10,p01,p10,c0)  ok 
(p10,p01,p10,d0)  ok 
(p10,p01,p10,p01)  ok 
(p10,p01,p10,q01)  ok 
(p10,p01,q10,a0)  ok 
(p10,p01,q10,b0)  ok 
(p10,p01,q10,c0)  ok 
(p10,p01,q10,d0)  ok 
(p10,p01,q10,p01)  ok 
(p10,p01,q10,q01)  ok 
(p10,q01,a1,a1)  ok 
(p10,q01,a1,b1)  ok 
(p10,q01,a1,c1)  ok 
(p10,q01,a1,d1)  ok 
(p10,q01,a1,p10)  ok 
(p10,q01,a1,q10)  ok 
(p10,q01,b1,a1)  ok 
(p10,q01,b1,b1)  ok 
(p10,q01,b1,c1)  ok 
(p10,q01,b1,d1)  ok 
(p10,q01,b1,p10)  ok 
(p10,q01,b1,q10)  ok 
(p10,q01,c1,a1)  ok 
(p10,q01,c1,b1)  ok 
(p10,q01,c1,c1)  ok 
(p10,q01,c1,d1)  ok 
(p10,q01,c1,p10)  ok 
(p10,q01,c1,q10)  ok 
(p10,q01,d1,a1)  ok 
(p10,q01,d1,b1)  ok 
(p10,q01,d1,c1)  ok 
(p10,q01,d1,d1)  ok 
(p10,q01,d1,p10)  ok 
(p10,q01,d1,q10)  ok 
(p10,q01,p10,a0)  ok 
(p10,q01,p10,b0)  ok 
(p10,q01,p10,c0)  ok 
(p10,q01,p10,d0)  ok 
(p10,q01,p10,p01)  ok 
(p10,q01,p10,q01)  ok 
(p10,q01,q10,a0)  ok 
(p10,q01,q10,b0)  ok 
(p10,q01,q10,c0)  ok 
(p10,q01,q10,d0)  ok 
(p10,q01,q10,p01)  ok 
(p10,q01,q10,q01)  ok 
(q10,a0,a0,a0)  ok 
(q10,a0,a0,b0)  ok 
(q10,a0,a0,c0)  ok 
(q10,a0,a0,d0)  ok 
(q10,a0,a0,p01)  ok 
(q10,a0,a0,q01)  ok 
(q10,a0,b0,a0)  ok 
(q10,a0,b0,b0)  ok 
(q10,a0,b0,c0)  ok 
(q10,a0,b0,d0)  ok 
(q10,a0,b0,p01)  ok 
(q10,a0,b0,q01)  ok 
(q10,a0,c0,a0)  ok 
(q10,a0,c0,b0)  ok 
(q10,a0,c0,c0)  ok 
(q10,a0,c0,d0)  ok 
(q10,a0,c0,p01)  ok 
(q10,a0,c0,q01)  ok 
(q10,a0,d0,a0)  ok 
(q10,a0,d0,b0)  ok 
(q10,a0,d0,c0)  ok 
(q10,a0,d0,d0)  ok 
(q10,a0,d0,p01)  ok 
(q10,a0,d0,q01)  ok 
(q10,a0,p01,a1)  ok 
(q10,a0,p01,b1)  ok 
(q10,a0,p01,c1)  ok 
(q10,a0,p01,d1)  ok 
(q10,a0,p01,p10)  ok 
(q10,a0,p01,q10)  ok 
(q10,a0,q01,a1)  ok 
(q10,a0,q01,b1)  ok 
(q10,a0,q01,c1)  ok 
(q10,a0,q01,d1)  ok 
(q10,a0,q01,p10)  ok 
(q10,a0,q01,q10)  ok 
(q10,b0,a0,a0)  ok 
(q10,b0,a0,b0)  ok 
(q10,b0,a0,c0)  ok 
(q10,b0,a0,d0)  ok 
(q10,b0,a0,p01)  ok 
(q10,b0,a0,q01)  ok 
(q10,b0,b0,a0)  ok 
(q10,b0,b0,b0)  ok 
(q10,b0,b0,c0)  ok 
(q10,b0,b0,d0)  ok 
(q10,b0,b0,p01)  ok 
(q10,b0,b0,q01)  ok 
(q10,b0,c0,a0)  ok 
(q10,b0,c0,b0)  ok 
(q10,b0,c0,c0)  ok 
(q10,b0,c0,d0)  ok 
(q10,b0,c0,p01)  ok 
(q10,b0,c0,q01)  ok 
(q10,b0,d0,a0)  ok 
(q10,b0,d0,b0)  ok 
(q10,b0,d0,c0)  ok 
(q10,b0,d0,d0)  ok 
(q10,b0,d0,p01)  ok 
(q10,b0,d0,q01)  ok 
(q10,b0,p01,a1)  ok 
(q10,b0,p01,b1)  ok 
(q10,b0,p01,c1)  ok 
(q10,b0,p01,d1)  ok 
(q10,b0,p01,p10)  ok 
(q10,b0,p01,q10)  ok 
(q10,b0,q01,a1)  ok 
(q10,b0,q01,b1)  ok 
(q10,b0,q01,c1)  ok 
(q10,b0,q01,d1)  ok 
(q10,b0,q01,p10)  ok 
(q10,b0,q01,q10)  ok 
(q10,c0,a0,a0)  ok 
(q10,c0,a0,b0)  ok 
(q10,c0,a0,c0)  ok 
(q10,c0,a0,d0)  ok 
(q10,c0,a0,p01)  ok 
(q10,c0,a0,q01)  ok 
(q10,c0,b0,a0)  ok 
(q10,c0,b0,b0)  ok 
(q10,c0,b0,c0)  ok 
(q10,c0,b0,d0)  ok 
(q10,c0,b0,p01)  ok 
(q10,c0,b0,q01)  ok 
(q10,c0,c0,a0)  ok 
(q10,c0,c0,b0)  ok 
(q10,c0,c0,c0)  ok 
(q10,c0,c0,d0)  ok 
(q10,c0,c0,p01)  ok 
(q10,c0,c0,q01)  ok 
(q10,c0,d0,a0)  ok 
(q10,c0,d0,b0)  ok 
(q10,c0,d0,c0)  ok 
(q10,c0,d0,d0)  ok 
(q10,c0,d0,p01)  ok 
(q10,c0,d0,q01)  ok 
(q10,c0,p01,a1)  ok 
(q10,c0,p01,b1)  ok 
(q10,c0,p01,c1)  ok 
(q10,c0,p01,d1)  ok 
(q10,c0,p01,p10)  ok 
(q10,c0,p01,q10)  ok 
(q10,c0,q01,a1)  ok 
(q10,c0,q01,b1)  ok 
(q10,c0,q01,c1)  ok 
(q10,c0,q01,d1)  ok 
(q10,c0,q01,p10)  ok 
(q10,c0,q01,q10)  ok 
(q10,d0,a0,a0)  ok 
(q10,d0,a0,b0)  ok 
(q10,d0,a0,c0)  ok 
(q10,d0,a0,d0)  ok 
(q10,d0,a0,p01)  ok 
(q10,d0,a0,q01)  ok 
(q10,d0,b0,a0)  ok 
(q10,d0,b0,b0)  ok 
(q10,d0,b0,c0)  ok 
(q10,d0,b0,d0)  ok 
(q10,d0,b0,p01)  ok 
(q10,d0,b0,q01)  ok 
(q10,d0,c0,a0)  ok 
(q10,d0,c0,b0)  ok 
(q10,d0,c0,c0)  ok 
(q10,d0,c0,d0)  ok 
(q10,d0,c0,p01)  ok 
(q10,d0,c0,q01)  ok 
(q10,d0,d0,a0)  ok 
(q10,d0,d0,b0)  ok 
(q10,d0,d0,c0)  ok 
(q10,d0,d0,d0)  ok 
(q10,d0,d0,p01)  ok 
(q10,d0,d0,q01)  ok 
(q10,d0,p01,a1)  ok 
(q10,d0,p01,b1)  ok 
(q10,d0,p01,c1)  ok 
(q10,d0,p01,d1)  ok 
(q10,d0,p01,p10)  ok 
(q10,d0,p01,q10)  ok 
(q10,d0,q01,a1)  ok 
(q10,d0,q01,b1)  ok 
(q10,d0,q01,c1)  ok 
(q10,d0,q01,d1)  ok 
(q10,d0,q01,p10)  ok 
(q10,d0,q01,q10)  ok 
(q10,p01,a1,a1)  ok 
(q10,p01,a1,b1)  ok 
(q10,p01,a1,c1)  ok 
(q10,p01,a1,d1)  ok 
(q10,p01,a1,p10)  ok 
(q10,p01,a1,q10)  ok 
(q10,p01,b1,a1)  ok 
(q10,p01,b1,b1)  ok 
(q10,p01,b1,c1)  ok 
(q10,p01,b1,d1)  ok 
(q10,p01,b1,p10)  ok 
(q10,p01,b1,q10)  ok 
(q10,p01,c1,a1)  ok 
(q10,p01,c1,b1)  ok 
(q10,p01,c1,c1)  ok 
(q10,p01,c1,d1)  ok 
(q10,p01,c1,p10)  ok 
(q10,p01,c1,q10)  ok 
(q10,p01,d1,a1)  ok 
(q10,p01,d1,b1)  ok 
(q10,p01,d1,c1)  ok 
(q10,p01,d1,d1)  ok 
(q10,p01,d1,p10)  ok 
(q10,p01,d1,q10)  ok 
(q10,p01,p10,a0)  ok 
(q10,p01,p10,b0)  ok 
(q10,p01,p10,c0)  ok 
(q10,p01,p10,d0)  ok 
(q10,p01,p10,p01)  ok 
(q10,p01,p10,q01)  ok 
(q10,p01,q10,a0)  ok 
(q10,p01,q10,b0)  ok 
(q10,p01,q10,c0)  ok 
(q10,p01,q10,d0)  ok 
(q10,p01,q10,p01)  ok 
(q10,p01,q10,q01)  ok 
(q10,q01,a1,a1)  ok 
(q10,q01,a1,b1)  ok 
(q10,q01,a1,c1)  ok 
(q10,q01,a1,d1)  ok 
(q10,q01,a1,p10)  ok 
(q10,q01,a1,q10)  ok 
(q10,q01,b1,a1)  ok 
(q10,q01,b1,b1)  ok 
(q10,q01,b1,c1)  ok 
(q10,q01,b1,d1)  ok 
(q10,q01,b1,p10)  ok 
(q10,q01,b1,q10)  ok 
(q10,q01,c1,a1)  ok 
(q10,q01,c1,b1)  ok 
(q10,q01,c1,c1)  ok 
(q10,q01,c1,d1)  ok 
(q10,q01,c1,p10)  ok 
(q10,q01,c1,q10)  ok 
(q10,q01,d1,a1)  ok 
(q10,q01,d1,b1)  ok 
(q10,q01,d1,c1)  ok 
(q10,q01,d1,d1)  ok 
(q10,q01,d1,p10)  ok 
(q10,q01,d1,q10)  ok 
(q10,q01,p10,a0)  ok 
(q10,q01,p10,b0)  ok 
(q10,q01,p10,c0)  ok 
(q10,q01,p10,d0)  ok 
(q10,q01,p10,p01)  ok 
(q10,q01,p10,q01)  ok 
(q10,q01,q10,a0)  ok 
(q10,q01,q10,b0)  ok 
(q10,q01,q10,c0)  ok 
(q10,q01,q10,d0)  ok 
(q10,q01,q10,p01)  ok 
(q10,q01,q10,q01)  ok 
(a0,a0,a0,a0,a0)  ok 
(a0,a0,a0,a0,b0)  ok 
(a0,a0,a0,a0,c0)  ok 
(a0,a0,a0,a0,d0)  ok 
(a0,a0,a0,a0,p01)  ok 
(a0,a0,a0,a0,q01)  ok 
(a0,a0,a0,b0,a0)  ok 
(a0,a0,a0,b0,b0)  ok 
(a0,a0,a0,b0,c0)  ok 
(a0,a0,a0,b0,d0)  ok 
(a0,a0,a0,b0,p01)  ok 
(a0,a0,a0,b0,q01)  ok 
(a0,a0,a0,c0,a0)  ok 
(a0,a0,a0,c0,b0)  ok 
(a0,a0,a0,c0,c0)  ok 
(a0,a0,a0,c0,d0)  ok 
(a0,a0,a0,c0,p01)  ok 
(a0,a0,a0,c0,q01)  ok 
(a0,a0,a0,d0,a0)  ok 
(a0,a0,a0,d0,b0)  ok 
(a0,a0,a0,d0,c0)  ok 
(a0,a0,a0,d0,d0)  ok 
(a0,a0,a0,d0,p01)  ok 
(a0,a0,a0,d0,q01)  ok 
(a0,a0,a0,p01,a1)  ok 
(a0,a0,a0,p01,b1)  ok 
(a0,a0,a0,p01,c1)  ok 
(a0,a0,a0,p01,d1)  ok 
(a0,a0,a0,p01,p10)  ok 
(a0,a0,a0,p01,q10)  ok 
(a0,a0,a0,q01,a1)  ok 
(a0,a0,a0,q01,b1)  ok 
(a0,a0,a0,q01,c1)  ok 
(a0,a0,a0,q01,d1)  ok 
(a0,a0,a0,q01,p10)  ok 
(a0,a0,a0,q01,q10)  ok 
(a0,a0,b0,a0,a0)  ok 
(a0,a0,b0,a0,b0)  ok 
(a0,a0,b0,a0,c0)  ok 
(a0,a0,b0,a0,d0)  ok 
(a0,a0,b0,a0,p01)  ok 
(a0,a0,b0,a0,q01)  ok 
(a0,a0,b0,b0,a0)  ok 
(a0,a0,b0,b0,b0)  ok 
(a0,a0,b0,b0,c0)  ok 
(a0,a0,b0,b0,d0)  ok 
(a0,a0,b0,b0,p01)  ok 
(a0,a0,b0,b0,q01)  ok 
(a0,a0,b0,c0,a0)  ok 
(a0,a0,b0,c0,b0)  ok 
(a0,a0,b0,c0,c0)  ok 
(a0,a0,b0,c0,d0)  ok 
(a0,a0,b0,c0,p01)  ok 
(a0,a0,b0,c0,q01)  ok 
(a0,a0,b0,d0,a0)  ok 
(a0,a0,b0,d0,b0)  ok 
(a0,a0,b0,d0,c0)  ok 
(a0,a0,b0,d0,d0)  ok 
(a0,a0,b0,d0,p01)  ok 
(a0,a0,b0,d0,q01)  ok 
(a0,a0,b0,p01,a1)  ok 
(a0,a0,b0,p01,b1)  ok 
(a0,a0,b0,p01,c1)  ok 
(a0,a0,b0,p01,d1)  ok 
(a0,a0,b0,p01,p10)  ok 
(a0,a0,b0,p01,q10)  ok 
(a0,a0,b0,q01,a1)  ok 
(a0,a0,b0,q01,b1)  ok 
(a0,a0,b0,q01,c1)  ok 
(a0,a0,b0,q01,d1)  ok 
(a0,a0,b0,q01,p10)  ok 
(a0,a0,b0,q01,q10)  ok 
(a0,a0,c0,a0,a0)  ok 
(a0,a0,c0,a0,b0)  ok 
(a0,a0,c0,a0,c0)  ok 
(a0,a0,c0,a0,d0)  ok 
(a0,a0,c0,a0,p01)  ok 
(a0,a0,c0,a0,q01)  ok 
(a0,a0,c0,b0,a0)  ok 
(a0,a0,c0,b0,b0)  ok 
(a0,a0,c0,b0,c0)  ok 
(a0,a0,c0,b0,d0)  ok 
(a0,a0,c0,b0,p01)  ok 
(a0,a0,c0,b0,q01)  ok 
(a0,a0,c0,c0,a0)  ok 
(a0,a0,c0,c0,b0)  ok 
(a0,a0,c0,c0,c0)  ok 
(a0,a0,c0,c0,d0)  ok 
(a0,a0,c0,c0,p01)  ok 
(a0,a0,c0,c0,q01)  ok 
(a0,a0,c0,d0,a0)  ok 
(a0,a0,c0,d0,b0)  ok 
(a0,a0,c0,d0,c0)  ok 
(a0,a0,c0,d0,d0)  ok 
(a0,a0,c0,d0,p01)  ok 
(a0,a0,c0,d0,q01)  ok 
(a0,a0,c0,p01,a1)  ok 
(a0,a0,c0,p01,b1)  ok 
(a0,a0,c0,p01,c1)  ok 
(a0,a0,c0,p01,d1)  ok 
(a0,a0,c0,p01,p10)  ok 
(a0,a0,c0,p01,q10)  ok 
(a0,a0,c0,q01,a1)  ok 
(a0,a0,c0,q01,b1)  ok 
(a0,a0,c0,q01,c1)  ok 
(a0,a0,c0,q01,d1)  ok 
(a0,a0,c0,q01,p10)  ok 
(a0,a0,c0,q01,q10)  ok 
(a0,a0,d0,a0,a0)  ok 
(a0,a0,d0,a0,b0)  ok 
(a0,a0,d0,a0,c0)  ok 
(a0,a0,d0,a0,d0)  ok 
(a0,a0,d0,a0,p01)  ok 
(a0,a0,d0,a0,q01)  ok 
(a0,a0,d0,b0,a0)  ok 
(a0,a0,d0,b0,b0)  ok 
(a0,a0,d0,b0,c0)  ok 
(a0,a0,d0,b0,d0)  ok 
(a0,a0,d0,b0,p01)  ok 
(a0,a0,d0,b0,q01)  ok 
(a0,a0,d0,c0,a0)  ok 
(a0,a0,d0,c0,b0)  ok 
(a0,a0,d0,c0,c0)  ok 
(a0,a0,d0,c0,d0)  ok 
(a0,a0,d0,c0,p01)  ok 
(a0,a0,d0,c0,q01)  ok 
(a0,a0,d0,d0,a0)  ok 
(a0,a0,d0,d0,b0)  ok 
(a0,a0,d0,d0,c0)  ok 
(a0,a0,d0,d0,d0)  ok 
(a0,a0,d0,d0,p01)  ok 
(a0,a0,d0,d0,q01)  ok 
(a0,a0,d0,p01,a1)  ok 
(a0,a0,d0,p01,b1)  ok 
(a0,a0,d0,p01,c1)  ok 
(a0,a0,d0,p01,d1)  ok 
(a0,a0,d0,p01,p10)  ok 
(a0,a0,d0,p01,q10)  ok 
(a0,a0,d0,q01,a1)  ok 
(a0,a0,d0,q01,b1)  ok 
(a0,a0,d0,q01,c1)  ok 
(a0,a0,d0,q01,d1)  ok 
(a0,a0,d0,q01,p10)  ok 
(a0,a0,d0,q01,q10)  ok 
(a0,a0,p01,a1,a1)  ok 
(a0,a0,p01,a1,b1)  ok 
(a0,a0,p01,a1,c1)  ok 
(a0,a0,p01,a1,d1)  ok 
(a0,a0,p01,a1,p10)  ok 
(a0,a0,p01,a1,q10)  ok 
(a0,a0,p01,b1,a1)  ok 
(a0,a0,p01,b1,b1)  ok 
(a0,a0,p01,b1,c1)  ok 
(a0,a0,p01,b1,d1)  ok 
(a0,a0,p01,b1,p10)  ok 
(a0,a0,p01,b1,q10)  ok 
(a0,a0,p01,c1,a1)  ok 
(a0,a0,p01,c1,b1)  ok 
(a0,a0,p01,c1,c1)  ok 
(a0,a0,p01,c1,d1)  ok 
(a0,a0,p01,c1,p10)  ok 
(a0,a0,p01,c1,q10)  ok 
(a0,a0,p01,d1,a1)  ok 
(a0,a0,p01,d1,b1)  ok 
(a0,a0,p01,d1,c1)  ok 
(a0,a0,p01,d1,d1)  ok 
(a0,a0,p01,d1,p10)  ok 
(a0,a0,p01,d1,q10)  ok 
(a0,a0,p01,p10,a0)  ok 
(a0,a0,p01,p10,b0)  ok 
(a0,a0,p01,p10,c0)  ok 
(a0,a0,p01,p10,d0)  ok 
(a0,a0,p01,p10,p01)  ok 
(a0,a0,p01,p10,q01)  ok 
(a0,a0,p01,q10,a0)  ok 
(a0,a0,p01,q10,b0)  ok 
(a0,a0,p01,q10,c0)  ok 
(a0,a0,p01,q10,d0)  ok 
(a0,a0,p01,q10,p01)  ok 
(a0,a0,p01,q10,q01)  ok 
(a0,a0,q01,a1,a1)  ok 
(a0,a0,q01,a1,b1)  ok 
(a0,a0,q01,a1,c1)  ok 
(a0,a0,q01,a1,d1)  ok 
(a0,a0,q01,a1,p10)  ok 
(a0,a0,q01,a1,q10)  ok 
(a0,a0,q01,b1,a1)  ok 
(a0,a0,q01,b1,b1)  ok 
(a0,a0,q01,b1,c1)  ok 
(a0,a0,q01,b1,d1)  ok 
(a0,a0,q01,b1,p10)  ok 
(a0,a0,q01,b1,q10)  ok 
(a0,a0,q01,c1,a1)  ok 
(a0,a0,q01,c1,b1)  ok 
(a0,a0,q01,c1,c1)  ok 
(a0,a0,q01,c1,d1)  ok 
(a0,a0,q01,c1,p10)  ok 
(a0,a0,q01,c1,q10)  ok 
(a0,a0,q01,d1,a1)  ok 
(a0,a0,q01,d1,b1)  ok 
(a0,a0,q01,d1,c1)  ok 
(a0,a0,q01,d1,d1)  ok 
(a0,a0,q01,d1,p10)  ok 
(a0,a0,q01,d1,q10)  ok 
(a0,a0,q01,p10,a0)  ok 
(a0,a0,q01,p10,b0)  ok 
(a0,a0,q01,p10,c0)  ok 
(a0,a0,q01,p10,d0)  ok 
(a0,a0,q01,p10,p01)  ok 
(a0,a0,q01,p10,q01)  ok 
(a0,a0,q01,q10,a0)  ok 
(a0,a0,q01,q10,b0)  ok 
(a0,a0,q01,q10,c0)  ok 
(a0,a0,q01,q10,d0)  ok 
(a0,a0,q01,q10,p01)  ok 
(a0,a0,q01,q10,q01)  ok 
(a0,b0,a0,a0,a0)  ok 
(a0,b0,a0,a0,b0)  ok 
(a0,b0,a0,a0,c0)  ok 
(a0,b0,a0,a0,d0)  ok 
(a0,b0,a0,a0,p01)  ok 
(a0,b0,a0,a0,q01)  ok 
(a0,b0,a0,b0,a0)  ok 
(a0,b0,a0,b0,b0)  ok 
(a0,b0,a0,b0,c0)  ok 
(a0,b0,a0,b0,d0)  ok 
(a0,b0,a0,b0,p01)  ok 
(a0,b0,a0,b0,q01)  ok 
(a0,b0,a0,c0,a0)  ok 
(a0,b0,a0,c0,b0)  ok 
(a0,b0,a0,c0,c0)  ok 
(a0,b0,a0,c0,d0)  ok 
(a0,b0,a0,c0,p01)  ok 
(a0,b0,a0,c0,q01)  ok 
(a0,b0,a0,d0,a0)  ok 
(a0,b0,a0,d0,b0)  ok 
(a0,b0,a0,d0,c0)  ok 
(a0,b0,a0,d0,d0)  ok 
(a0,b0,a0,d0,p01)  ok 
(a0,b0,a0,d0,q01)  ok 
(a0,b0,a0,p01,a1)  ok 
(a0,b0,a0,p01,b1)  ok 
(a0,b0,a0,p01,c1)  ok 
(a0,b0,a0,p01,d1)  ok 
(a0,b0,a0,p01,p10)  ok 
(a0,b0,a0,p01,q10)  ok 
(a0,b0,a0,q01,a1)  ok 
(a0,b0,a0,q01,b1)  ok 
(a0,b0,a0,q01,c1)  ok 
(a0,b0,a0,q01,d1)  ok 
(a0,b0,a0,q01,p10)  ok 
(a0,b0,a0,q01,q10)  ok 
(a0,b0,b0,a0,a0)  ok 
(a0,b0,b0,a0,b0)  ok 
(a0,b0,b0,a0,c0)  ok 
(a0,b0,b0,a0,d0)  ok 
(a0,b0,b0,a0,p01)  ok 
(a0,b0,b0,a0,q01)  ok 
(a0,b0,b0,b0,a0)  ok 
(a0,b0,b0,b0,b0)  ok 
(a0,b0,b0,b0,c0)  ok 
(a0,b0,b0,b0,d0)  ok 
(a0,b0,b0,b0,p01)  ok 
(a0,b0,b0,b0,q01)  ok 
(a0,b0,b0,c0,a0)  ok 
(a0,b0,b0,c0,b0)  ok 
(a0,b0,b0,c0,c0)  ok 
(a0,b0,b0,c0,d0)  ok 
(a0,b0,b0,c0,p01)  ok 
(a0,b0,b0,c0,q01)  ok 
(a0,b0,b0,d0,a0)  ok 
(a0,b0,b0,d0,b0)  ok 
(a0,b0,b0,d0,c0)  ok 
(a0,b0,b0,d0,d0)  ok 
(a0,b0,b0,d0,p01)  ok 
(a0,b0,b0,d0,q01)  ok 
(a0,b0,b0,p01,a1)  ok 
(a0,b0,b0,p01,b1)  ok 
(a0,b0,b0,p01,c1)  ok 
(a0,b0,b0,p01,d1)  ok 
(a0,b0,b0,p01,p10)  ok 
(a0,b0,b0,p01,q10)  ok 
(a0,b0,b0,q01,a1)  ok 
(a0,b0,b0,q01,b1)  ok 
(a0,b0,b0,q01,c1)  ok 
(a0,b0,b0,q01,d1)  ok 
(a0,b0,b0,q01,p10)  ok 
(a0,b0,b0,q01,q10)  ok 
(a0,b0,c0,a0,a0)  ok 
(a0,b0,c0,a0,b0)  ok 
(a0,b0,c0,a0,c0)  ok 
(a0,b0,c0,a0,d0)  ok 
(a0,b0,c0,a0,p01)  ok 
(a0,b0,c0,a0,q01)  ok 
(a0,b0,c0,b0,a0)  ok 
(a0,b0,c0,b0,b0)  ok 
(a0,b0,c0,b0,c0)  ok 
(a0,b0,c0,b0,d0)  ok 
(a0,b0,c0,b0,p01)  ok 
(a0,b0,c0,b0,q01)  ok 
(a0,b0,c0,c0,a0)  ok 
(a0,b0,c0,c0,b0)  ok 
(a0,b0,c0,c0,c0)  ok 
(a0,b0,c0,c0,d0)  ok 
(a0,b0,c0,c0,p01)  ok 
(a0,b0,c0,c0,q01)  ok 
(a0,b0,c0,d0,a0)  ok 
(a0,b0,c0,d0,b0)  ok 
(a0,b0,c0,d0,c0)  ok 
(a0,b0,c0,d0,d0)  ok 
(a0,b0,c0,d0,p01)  ok 
(a0,b0,c0,d0,q01)  ok 
(a0,b0,c0,p01,a1)  ok 
(a0,b0,c0,p01,b1)  ok 
(a0,b0,c0,p01,c1)  ok 
(a0,b0,c0,p01,d1)  ok 
(a0,b0,c0,p01,p10)  ok 
(a0,b0,c0,p01,q10)  ok 
(a0,b0,c0,q01,a1)  ok 
(a0,b0,c0,q01,b1)  ok 
(a0,b0,c0,q01,c1)  ok 
(a0,b0,c0,q01,d1)  ok 
(a0,b0,c0,q01,p10)  ok 
(a0,b0,c0,q01,q10)  ok 
(a0,b0,d0,a0,a0)  ok 
(a0,b0,d0,a0,b0)  ok 
(a0,b0,d0,a0,c0)  ok 
(a0,b0,d0,a0,d0)  ok 
(a0,b0,d0,a0,p01)  ok 
(a0,b0,d0,a0,q01)  ok 
(a0,b0,d0,b0,a0)  ok 
(a0,b0,d0,b0,b0)  ok 
(a0,b0,d0,b0,c0)  ok 
(a0,b0,d0,b0,d0)  ok 
(a0,b0,d0,b0,p01)  ok 
(a0,b0,d0,b0,q01)  ok 
(a0,b0,d0,c0,a0)  ok 
(a0,b0,d0,c0,b0)  ok 
(a0,b0,d0,c0,c0)  ok 
(a0,b0,d0,c0,d0)  ok 
(a0,b0,d0,c0,p01)  ok 
(a0,b0,d0,c0,q01)  ok 
(a0,b0,d0,d0,a0)  ok 
(a0,b0,d0,d0,b0)  ok 
(a0,b0,d0,d0,c0)  ok 
(a0,b0,d0,d0,d0)  ok 
(a0,b0,d0,d0,p01)  ok 
(a0,b0,d0,d0,q01)  ok 
(a0,b0,d0,p01,a1)  ok 
(a0,b0,d0,p01,b1)  ok 
(a0,b0,d0,p01,c1)  ok 
(a0,b0,d0,p01,d1)  ok 
(a0,b0,d0,p01,p10)  ok 
(a0,b0,d0,p01,q10)  ok 
(a0,b0,d0,q01,a1)  ok 
(a0,b0,d0,q01,b1)  ok 
(a0,b0,d0,q01,c1)  ok 
(a0,b0,d0,q01,d1)  ok 
(a0,b0,d0,q01,p10)  ok 
(a0,b0,d0,q01,q10)  ok 
(a0,b0,p01,a1,a1)  ok 
(a0,b0,p01,a1,b1)  ok 
(a0,b0,p01,a1,c1)  ok 
(a0,b0,p01,a1,d1)  ok 
(a0,b0,p01,a1,p10)  ok 
(a0,b0,p01,a1,q10)  ok 
(a0,b0,p01,b1,a1)  ok 
(a0,b0,p01,b1,b1)  ok 
(a0,b0,p01,b1,c1)  ok 
(a0,b0,p01,b1,d1)  ok 
(a0,b0,p01,b1,p10)  ok 
(a0,b0,p01,b1,q10)  ok 
(a0,b0,p01,c1,a1)  ok 
(a0,b0,p01,c1,b1)  ok 
(a0,b0,p01,c1,c1)  ok 
(a0,b0,p01,c1,d1)  ok 
(a0,b0,p01,c1,p10)  ok 
(a0,b0,p01,c1,q10)  ok 
(a0,b0,p01,d1,a1)  ok 
(a0,b0,p01,d1,b1)  ok 
(a0,b0,p01,d1,c1)  ok 
(a0,b0,p01,d1,d1)  ok 
(a0,b0,p01,d1,p10)  ok 
(a0,b0,p01,d1,q10)  ok 
(a0,b0,p01,p10,a0)  ok 
(a0,b0,p01,p10,b0)  ok 
(a0,b0,p01,p10,c0)  ok 
(a0,b0,p01,p10,d0)  ok 
(a0,b0,p01,p10,p01)  ok 
(a0,b0,p01,p10,q01)  ok 
(a0,b0,p01,q10,a0)  ok 
(a0,b0,p01,q10,b0)  ok 
(a0,b0,p01,q10,c0)  ok 
(a0,b0,p01,q10,d0)  ok 
(a0,b0,p01,q10,p01)  ok 
(a0,b0,p01,q10,q01)  ok 
(a0,b0,q01,a1,a1)  ok 
(a0,b0,q01,a1,b1)  ok 
(a0,b0,q01,a1,c1)  ok 
(a0,b0,q01,a1,d1)  ok 
(a0,b0,q01,a1,p10)  ok 
(a0,b0,q01,a1,q10)  ok 
(a0,b0,q01,b1,a1)  ok 
(a0,b0,q01,b1,b1)  ok 
(a0,b0,q01,b1,c1)  ok 
(a0,b0,q01,b1,d1)  ok 
(a0,b0,q01,b1,p10)  ok 
(a0,b0,q01,b1,q10)  ok 
(a0,b0,q01,c1,a1)  ok 
(a0,b0,q01,c1,b1)  ok 
(a0,b0,q01,c1,c1)  ok 
(a0,b0,q01,c1,d1)  ok 
(a0,b0,q01,c1,p10)  ok 
(a0,b0,q01,c1,q10)  ok 
(a0,b0,q01,d1,a1)  ok 
(a0,b0,q01,d1,b1)  ok 
(a0,b0,q01,d1,c1)  ok 
(a0,b0,q01,d1,d1)  ok 
(a0,b0,q01,d1,p10)  ok 
(a0,b0,q01,d1,q10)  ok 
(a0,b0,q01,p10,a0)  ok 
(a0,b0,q01,p10,b0)  ok 
(a0,b0,q01,p10,c0)  ok 
(a0,b0,q01,p10,d0)  ok 
(a0,b0,q01,p10,p01)  ok 
(a0,b0,q01,p10,q01)  ok 
(a0,b0,q01,q10,a0)  ok 
(a0,b0,q01,q10,b0)  ok 
(a0,b0,q01,q10,c0)  ok 
(a0,b0,q01,q10,d0)  ok 
(a0,b0,q01,q10,p01)  ok 
(a0,b0,q01,q10,q01)  ok 
(a0,c0,a0,a0,a0)  ok 
(a0,c0,a0,a0,b0)  ok 
(a0,c0,a0,a0,c0)  ok 
(a0,c0,a0,a0,d0)  ok 
(a0,c0,a0,a0,p01)  ok 
(a0,c0,a0,a0,q01)  ok 
(a0,c0,a0,b0,a0)  ok 
(a0,c0,a0,b0,b0)  ok 
(a0,c0,a0,b0,c0)  ok 
(a0,c0,a0,b0,d0)  ok 
(a0,c0,a0,b0,p01)  ok 
(a0,c0,a0,b0,q01)  ok 
(a0,c0,a0,c0,a0)  ok 
(a0,c0,a0,c0,b0)  ok 
(a0,c0,a0,c0,c0)  ok 
(a0,c0,a0,c0,d0)  ok 
(a0,c0,a0,c0,p01)  ok 
(a0,c0,a0,c0,q01)  ok 
(a0,c0,a0,d0,a0)  ok 
(a0,c0,a0,d0,b0)  ok 
(a0,c0,a0,d0,c0)  ok 
(a0,c0,a0,d0,d0)  ok 
(a0,c0,a0,d0,p01)  ok 
(a0,c0,a0,d0,q01)  ok 
(a0,c0,a0,p01,a1)  ok 
(a0,c0,a0,p01,b1)  ok 
(a0,c0,a0,p01,c1)  ok 
(a0,c0,a0,p01,d1)  ok 
(a0,c0,a0,p01,p10)  ok 
(a0,c0,a0,p01,q10)  ok 
(a0,c0,a0,q01,a1)  ok 
(a0,c0,a0,q01,b1)  ok 
(a0,c0,a0,q01,c1)  ok 
(a0,c0,a0,q01,d1)  ok 
(a0,c0,a0,q01,p10)  ok 
(a0,c0,a0,q01,q10)  ok 
(a0,c0,b0,a0,a0)  ok 
(a0,c0,b0,a0,b0)  ok 
(a0,c0,b0,a0,c0)  ok 
(a0,c0,b0,a0,d0)  ok 
(a0,c0,b0,a0,p01)  ok 
(a0,c0,b0,a0,q01)  ok 
(a0,c0,b0,b0,a0)  ok 
(a0,c0,b0,b0,b0)  ok 
(a0,c0,b0,b0,c0)  ok 
(a0,c0,b0,b0,d0)  ok 
(a0,c0,b0,b0,p01)  ok 
(a0,c0,b0,b0,q01)  ok 
(a0,c0,b0,c0,a0)  ok 
(a0,c0,b0,c0,b0)  ok 
(a0,c0,b0,c0,c0)  ok 
(a0,c0,b0,c0,d0)  ok 
(a0,c0,b0,c0,p01)  ok 
(a0,c0,b0,c0,q01)  ok 
(a0,c0,b0,d0,a0)  ok 
(a0,c0,b0,d0,b0)  ok 
(a0,c0,b0,d0,c0)  ok 
(a0,c0,b0,d0,d0)  ok 
(a0,c0,b0,d0,p01)  ok 
(a0,c0,b0,d0,q01)  ok 
(a0,c0,b0,p01,a1)  ok 
(a0,c0,b0,p01,b1)  ok 
(a0,c0,b0,p01,c1)  ok 
(a0,c0,b0,p01,d1)  ok 
(a0,c0,b0,p01,p10)  ok 
(a0,c0,b0,p01,q10)  ok 
(a0,c0,b0,q01,a1)  ok 
(a0,c0,b0,q01,b1)  ok 
(a0,c0,b0,q01,c1)  ok 
(a0,c0,b0,q01,d1)  ok 
(a0,c0,b0,q01,p10)  ok 
(a0,c0,b0,q01,q10)  ok 
(a0,c0,c0,a0,a0)  ok 
(a0,c0,c0,a0,b0)  ok 
(a0,c0,c0,a0,c0)  ok 
(a0,c0,c0,a0,d0)  ok 
(a0,c0,c0,a0,p01)  ok 
(a0,c0,c0,a0,q01)  ok 
(a0,c0,c0,b0,a0)  ok 
(a0,c0,c0,b0,b0)  ok 
(a0,c0,c0,b0,c0)  ok 
(a0,c0,c0,b0,d0)  ok 
(a0,c0,c0,b0,p01)  ok 
(a0,c0,c0,b0,q01)  ok 
(a0,c0,c0,c0,a0)  ok 
(a0,c0,c0,c0,b0)  ok 
(a0,c0,c0,c0,c0)  ok 
(a0,c0,c0,c0,d0)  ok 
(a0,c0,c0,c0,p01)  ok 
(a0,c0,c0,c0,q01)  ok 
(a0,c0,c0,d0,a0)  ok 
(a0,c0,c0,d0,b0)  ok 
(a0,c0,c0,d0,c0)  ok 
(a0,c0,c0,d0,d0)  ok 
(a0,c0,c0,d0,p01)  ok 
(a0,c0,c0,d0,q01)  ok 
(a0,c0,c0,p01,a1)  ok 
(a0,c0,c0,p01,b1)  ok 
(a0,c0,c0,p01,c1)  ok 
(a0,c0,c0,p01,d1)  ok 
(a0,c0,c0,p01,p10)  ok 
(a0,c0,c0,p01,q10)  ok 
(a0,c0,c0,q01,a1)  ok 
(a0,c0,c0,q01,b1)  ok 
(a0,c0,c0,q01,c1)  ok 
(a0,c0,c0,q01,d1)  ok 
(a0,c0,c0,q01,p10)  ok 
(a0,c0,c0,q01,q10)  ok 
(a0,c0,d0,a0,a0)  ok 
(a0,c0,d0,a0,b0)  ok 
(a0,c0,d0,a0,c0)  ok 
(a0,c0,d0,a0,d0)  ok 
(a0,c0,d0,a0,p01)  ok 
(a0,c0,d0,a0,q01)  ok 
(a0,c0,d0,b0,a0)  ok 
(a0,c0,d0,b0,b0)  ok 
(a0,c0,d0,b0,c0)  ok 
(a0,c0,d0,b0,d0)  ok 
(a0,c0,d0,b0,p01)  ok 
(a0,c0,d0,b0,q01)  ok 
(a0,c0,d0,c0,a0)  ok 
(a0,c0,d0,c0,b0)  ok 
(a0,c0,d0,c0,c0)  ok 
(a0,c0,d0,c0,d0)  ok 
(a0,c0,d0,c0,p01)  ok 
(a0,c0,d0,c0,q01)  ok 
(a0,c0,d0,d0,a0)  ok 
(a0,c0,d0,d0,b0)  ok 
(a0,c0,d0,d0,c0)  ok 
(a0,c0,d0,d0,d0)  ok 
(a0,c0,d0,d0,p01)  ok 
(a0,c0,d0,d0,q01)  ok 
(a0,c0,d0,p01,a1)  ok 
(a0,c0,d0,p01,b1)  ok 
(a0,c0,d0,p01,c1)  ok 
(a0,c0,d0,p01,d1)  ok 
(a0,c0,d0,p01,p10)  ok 
(a0,c0,d0,p01,q10)  ok 
(a0,c0,d0,q01,a1)  ok 
(a0,c0,d0,q01,b1)  ok 
(a0,c0,d0,q01,c1)  ok 
(a0,c0,d0,q01,d1)  ok 
(a0,c0,d0,q01,p10)  ok 
(a0,c0,d0,q01,q10)  ok 
(a0,c0,p01,a1,a1)  ok 
(a0,c0,p01,a1,b1)  ok 
(a0,c0,p01,a1,c1)  ok 
(a0,c0,p01,a1,d1)  ok 
(a0,c0,p01,a1,p10)  ok 
(a0,c0,p01,a1,q10)  ok 
(a0,c0,p01,b1,a1)  ok 
(a0,c0,p01,b1,b1)  ok 
(a0,c0,p01,b1,c1)  ok 
(a0,c0,p01,b1,d1)  ok 
(a0,c0,p01,b1,p10)  ok 
(a0,c0,p01,b1,q10)  ok 
(a0,c0,p01,c1,a1)  ok 
(a0,c0,p01,c1,b1)  ok 
(a0,c0,p01,c1,c1)  ok 
(a0,c0,p01,c1,d1)  ok 
(a0,c0,p01,c1,p10)  ok 
(a0,c0,p01,c1,q10)  ok 
(a0,c0,p01,d1,a1)  ok 
(a0,c0,p01,d1,b1)  ok 
(a0,c0,p01,d1,c1)  ok 
(a0,c0,p01,d1,d1)  ok 
(a0,c0,p01,d1,p10)  ok 
(a0,c0,p01,d1,q10)  ok 
(a0,c0,p01,p10,a0)  ok 
(a0,c0,p01,p10,b0)  ok 
(a0,c0,p01,p10,c0)  ok 
(a0,c0,p01,p10,d0)  ok 
(a0,c0,p01,p10,p01)  ok 
(a0,c0,p01,p10,q01)  ok 
(a0,c0,p01,q10,a0)  ok 
(a0,c0,p01,q10,b0)  ok 
(a0,c0,p01,q10,c0)  ok 
(a0,c0,p01,q10,d0)  ok 
(a0,c0,p01,q10,p01)  ok 
(a0,c0,p01,q10,q01)  ok 
(a0,c0,q01,a1,a1)  ok 
(a0,c0,q01,a1,b1)  ok 
(a0,c0,q01,a1,c1)  ok 
(a0,c0,q01,a1,d1)  ok 
(a0,c0,q01,a1,p10)  ok 
(a0,c0,q01,a1,q10)  ok 
(a0,c0,q01,b1,a1)  ok 
(a0,c0,q01,b1,b1)  ok 
(a0,c0,q01,b1,c1)  ok 
(a0,c0,q01,b1,d1)  ok 
(a0,c0,q01,b1,p10)  ok 
(a0,c0,q01,b1,q10)  ok 
(a0,c0,q01,c1,a1)  ok 
(a0,c0,q01,c1,b1)  ok 
(a0,c0,q01,c1,c1)  ok 
(a0,c0,q01,c1,d1)  ok 
(a0,c0,q01,c1,p10)  ok 
(a0,c0,q01,c1,q10)  ok 
(a0,c0,q01,d1,a1)  ok 
(a0,c0,q01,d1,b1)  ok 
(a0,c0,q01,d1,c1)  ok 
(a0,c0,q01,d1,d1)  ok 
(a0,c0,q01,d1,p10)  ok 
(a0,c0,q01,d1,q10)  ok 
(a0,c0,q01,p10,a0)  ok 
(a0,c0,q01,p10,b0)  ok 
(a0,c0,q01,p10,c0)  ok 
(a0,c0,q01,p10,d0)  ok 
(a0,c0,q01,p10,p01)  ok 
(a0,c0,q01,p10,q01)  ok 
(a0,c0,q01,q10,a0)  ok 
(a0,c0,q01,q10,b0)  ok 
(a0,c0,q01,q10,c0)  ok 
(a0,c0,q01,q10,d0)  ok 
(a0,c0,q01,q10,p01)  ok 
(a0,c0,q01,q10,q01)  ok 
(a0,d0,a0,a0,a0)  ok 
(a0,d0,a0,a0,b0)  ok 
(a0,d0,a0,a0,c0)  ok 
(a0,d0,a0,a0,d0)  ok 
(a0,d0,a0,a0,p01)  ok 
(a0,d0,a0,a0,q01)  ok 
(a0,d0,a0,b0,a0)  ok 
(a0,d0,a0,b0,b0)  ok 
(a0,d0,a0,b0,c0)  ok 
(a0,d0,a0,b0,d0)  ok 
(a0,d0,a0,b0,p01)  ok 
(a0,d0,a0,b0,q01)  ok 
(a0,d0,a0,c0,a0)  ok 
(a0,d0,a0,c0,b0)  ok 
(a0,d0,a0,c0,c0)  ok 
(a0,d0,a0,c0,d0)  ok 
(a0,d0,a0,c0,p01)  ok 
(a0,d0,a0,c0,q01)  ok 
(a0,d0,a0,d0,a0)  ok 
(a0,d0,a0,d0,b0)  ok 
(a0,d0,a0,d0,c0)  ok 
(a0,d0,a0,d0,d0)  ok 
(a0,d0,a0,d0,p01)  ok 
(a0,d0,a0,d0,q01)  ok 
(a0,d0,a0,p01,a1)  ok 
(a0,d0,a0,p01,b1)  ok 
(a0,d0,a0,p01,c1)  ok 
(a0,d0,a0,p01,d1)  ok 
(a0,d0,a0,p01,p10)  ok 
(a0,d0,a0,p01,q10)  ok 
(a0,d0,a0,q01,a1)  ok 
(a0,d0,a0,q01,b1)  ok 
(a0,d0,a0,q01,c1)  ok 
(a0,d0,a0,q01,d1)  ok 
(a0,d0,a0,q01,p10)  ok 
(a0,d0,a0,q01,q10)  ok 
(a0,d0,b0,a0,a0)  ok 
(a0,d0,b0,a0,b0)  ok 
(a0,d0,b0,a0,c0)  ok 
(a0,d0,b0,a0,d0)  ok 
(a0,d0,b0,a0,p01)  ok 
(a0,d0,b0,a0,q01)  ok 
(a0,d0,b0,b0,a0)  ok 
(a0,d0,b0,b0,b0)  ok 
(a0,d0,b0,b0,c0)  ok 
(a0,d0,b0,b0,d0)  ok 
(a0,d0,b0,b0,p01)  ok 
(a0,d0,b0,b0,q01)  ok 
(a0,d0,b0,c0,a0)  ok 
(a0,d0,b0,c0,b0)  ok 
(a0,d0,b0,c0,c0)  ok 
(a0,d0,b0,c0,d0)  ok 
(a0,d0,b0,c0,p01)  ok 
(a0,d0,b0,c0,q01)  ok 
(a0,d0,b0,d0,a0)  ok 
(a0,d0,b0,d0,b0)  ok 
(a0,d0,b0,d0,c0)  ok 
(a0,d0,b0,d0,d0)  ok 
(a0,d0,b0,d0,p01)  ok 
(a0,d0,b0,d0,q01)  ok 
(a0,d0,b0,p01,a1)  ok 
(a0,d0,b0,p01,b1)  ok 
(a0,d0,b0,p01,c1)  ok 
(a0,d0,b0,p01,d1)  ok 
(a0,d0,b0,p01,p10)  ok 
(a0,d0,b0,p01,q10)  ok 
(a0,d0,b0,q01,a1)  ok 
(a0,d0,b0,q01,b1)  ok 
(a0,d0,b0,q01,c1)  ok 
(a0,d0,b0,q01,d1)  ok 
(a0,d0,b0,q01,p10)  ok 
(a0,d0,b0,q01,q10)  ok 
(a0,d0,c0,a0,a0)  ok 
(a0,d0,c0,a0,b0)  ok 
(a0,d0,c0,a0,c0)  ok 
(a0,d0,c0,a0,d0)  ok 
(a0,d0,c0,a0,p01)  ok 
(a0,d0,c0,a0,q01)  ok 
(a0,d0,c0,b0,a0)  ok 
(a0,d0,c0,b0,b0)  ok 
(a0,d0,c0,b0,c0)  ok 
(a0,d0,c0,b0,d0)  ok 
(a0,d0,c0,b0,p01)  ok 
(a0,d0,c0,b0,q01)  ok 
(a0,d0,c0,c0,a0)  ok 
(a0,d0,c0,c0,b0)  ok 
(a0,d0,c0,c0,c0)  ok 
(a0,d0,c0,c0,d0)  ok 
(a0,d0,c0,c0,p01)  ok 
(a0,d0,c0,c0,q01)  ok 
(a0,d0,c0,d0,a0)  ok 
(a0,d0,c0,d0,b0)  ok 
(a0,d0,c0,d0,c0)  ok 
(a0,d0,c0,d0,d0)  ok 
(a0,d0,c0,d0,p01)  ok 
(a0,d0,c0,d0,q01)  ok 
(a0,d0,c0,p01,a1)  ok 
(a0,d0,c0,p01,b1)  ok 
(a0,d0,c0,p01,c1)  ok 
(a0,d0,c0,p01,d1)  ok 
(a0,d0,c0,p01,p10)  ok 
(a0,d0,c0,p01,q10)  ok 
(a0,d0,c0,q01,a1)  ok 
(a0,d0,c0,q01,b1)  ok 
(a0,d0,c0,q01,c1)  ok 
(a0,d0,c0,q01,d1)  ok 
(a0,d0,c0,q01,p10)  ok 
(a0,d0,c0,q01,q10)  ok 
(a0,d0,d0,a0,a0)  ok 
(a0,d0,d0,a0,b0)  ok 
(a0,d0,d0,a0,c0)  ok 
(a0,d0,d0,a0,d0)  ok 
(a0,d0,d0,a0,p01)  ok 
(a0,d0,d0,a0,q01)  ok 
(a0,d0,d0,b0,a0)  ok 
(a0,d0,d0,b0,b0)  ok 
(a0,d0,d0,b0,c0)  ok 
(a0,d0,d0,b0,d0)  ok 
(a0,d0,d0,b0,p01)  ok 
(a0,d0,d0,b0,q01)  ok 
(a0,d0,d0,c0,a0)  ok 
(a0,d0,d0,c0,b0)  ok 
(a0,d0,d0,c0,c0)  ok 
(a0,d0,d0,c0,d0)  ok 
(a0,d0,d0,c0,p01)  ok 
(a0,d0,d0,c0,q01)  ok 
(a0,d0,d0,d0,a0)  ok 
(a0,d0,d0,d0,b0)  ok 
(a0,d0,d0,d0,c0)  ok 
(a0,d0,d0,d0,d0)  ok 
(a0,d0,d0,d0,p01)  ok 
(a0,d0,d0,d0,q01)  ok 
(a0,d0,d0,p01,a1)  ok 
(a0,d0,d0,p01,b1)  ok 
(a0,d0,d0,p01,c1)  ok 
(a0,d0,d0,p01,d1)  ok 
(a0,d0,d0,p01,p10)  ok 
(a0,d0,d0,p01,q10)  ok 
(a0,d0,d0,q01,a1)  ok 
(a0,d0,d0,q01,b1)  ok 
(a0,d0,d0,q01,c1)  ok 
(a0,d0,d0,q01,d1)  ok 
(a0,d0,d0,q01,p10)  ok 
(a0,d0,d0,q01,q10)  ok 
(a0,d0,p01,a1,a1)  ok 
(a0,d0,p01,a1,b1)  ok 
(a0,d0,p01,a1,c1)  ok 
(a0,d0,p01,a1,d1)  ok 
(a0,d0,p01,a1,p10)  ok 
(a0,d0,p01,a1,q10)  ok 
(a0,d0,p01,b1,a1)  ok 
(a0,d0,p01,b1,b1)  ok 
(a0,d0,p01,b1,c1)  ok 
(a0,d0,p01,b1,d1)  ok 
(a0,d0,p01,b1,p10)  ok 
(a0,d0,p01,b1,q10)  ok 
(a0,d0,p01,c1,a1)  ok 
(a0,d0,p01,c1,b1)  ok 
(a0,d0,p01,c1,c1)  ok 
(a0,d0,p01,c1,d1)  ok 
(a0,d0,p01,c1,p10)  ok 
(a0,d0,p01,c1,q10)  ok 
(a0,d0,p01,d1,a1)  ok 
(a0,d0,p01,d1,b1)  ok 
(a0,d0,p01,d1,c1)  ok 
(a0,d0,p01,d1,d1)  ok 
(a0,d0,p01,d1,p10)  ok 
(a0,d0,p01,d1,q10)  ok 
(a0,d0,p01,p10,a0)  ok 
(a0,d0,p01,p10,b0)  ok 
(a0,d0,p01,p10,c0)  ok 
(a0,d0,p01,p10,d0)  ok 
(a0,d0,p01,p10,p01)  ok 
(a0,d0,p01,p10,q01)  ok 
(a0,d0,p01,q10,a0)  ok 
(a0,d0,p01,q10,b0)  ok 
(a0,d0,p01,q10,c0)  ok 
(a0,d0,p01,q10,d0)  ok 
(a0,d0,p01,q10,p01)  ok 
(a0,d0,p01,q10,q01)  ok 
(a0,d0,q01,a1,a1)  ok 
(a0,d0,q01,a1,b1)  ok 
(a0,d0,q01,a1,c1)  ok 
(a0,d0,q01,a1,d1)  ok 
(a0,d0,q01,a1,p10)  ok 
(a0,d0,q01,a1,q10)  ok 
(a0,d0,q01,b1,a1)  ok 
(a0,d0,q01,b1,b1)  ok 
(a0,d0,q01,b1,c1)  ok 
(a0,d0,q01,b1,d1)  ok 
(a0,d0,q01,b1,p10)  ok 
(a0,d0,q01,b1,q10)  ok 
(a0,d0,q01,c1,a1)  ok 
(a0,d0,q01,c1,b1)  ok 
(a0,d0,q01,c1,c1)  ok 
(a0,d0,q01,c1,d1)  ok 
(a0,d0,q01,c1,p10)  ok 
(a0,d0,q01,c1,q10)  ok 
(a0,d0,q01,d1,a1)  ok 
(a0,d0,q01,d1,b1)  ok 
(a0,d0,q01,d1,c1)  ok 
(a0,d0,q01,d1,d1)  ok 
(a0,d0,q01,d1,p10)  ok 
(a0,d0,q01,d1,q10)  ok 
(a0,d0,q01,p10,a0)  ok 
(a0,d0,q01,p10,b0)  ok 
(a0,d0,q01,p10,c0)  ok 
(a0,d0,q01,p10,d0)  ok 
(a0,d0,q01,p10,p01)  ok 
(a0,d0,q01,p10,q01)  ok 
(a0,d0,q01,q10,a0)  ok 
(a0,d0,q01,q10,b0)  ok 
(a0,d0,q01,q10,c0)  ok 
(a0,d0,q01,q10,d0)  ok 
(a0,d0,q01,q10,p01)  ok 
(a0,d0,q01,q10,q01)  ok 
(a0,p01,a1,a1,a1)  ok 
(a0,p01,a1,a1,b1)  ok 
(a0,p01,a1,a1,c1)  ok 
(a0,p01,a1,a1,d1)  ok 
(a0,p01,a1,a1,p10)  ok 
(a0,p01,a1,a1,q10)  ok 
(a0,p01,a1,b1,a1)  ok 
(a0,p01,a1,b1,b1)  ok 
(a0,p01,a1,b1,c1)  ok 
(a0,p01,a1,b1,d1)  ok 
(a0,p01,a1,b1,p10)  ok 
(a0,p01,a1,b1,q10)  ok 
(a0,p01,a1,c1,a1)  ok 
(a0,p01,a1,c1,b1)  ok 
(a0,p01,a1,c1,c1)  ok 
(a0,p01,a1,c1,d1)  ok 
(a0,p01,a1,c1,p10)  ok 
(a0,p01,a1,c1,q10)  ok 
(a0,p01,a1,d1,a1)  ok 
(a0,p01,a1,d1,b1)  ok 
(a0,p01,a1,d1,c1)  ok 
(a0,p01,a1,d1,d1)  ok 
(a0,p01,a1,d1,p10)  ok 
(a0,p01,a1,d1,q10)  ok 
(a0,p01,a1,p10,a0)  ok 
(a0,p01,a1,p10,b0)  ok 
(a0,p01,a1,p10,c0)  ok 
(a0,p01,a1,p10,d0)  ok 
(a0,p01,a1,p10,p01)  ok 
(a0,p01,a1,p10,q01)  ok 
(a0,p01,a1,q10,a0)  ok 
(a0,p01,a1,q10,b0)  ok 
(a0,p01,a1,q10,c0)  ok 
(a0,p01,a1,q10,d0)  ok 
(a0,p01,a1,q10,p01)  ok 
(a0,p01,a1,q10,q01)  ok 
(a0,p01,b1,a1,a1)  ok 
(a0,p01,b1,a1,b1)  ok 
(a0,p01,b1,a1,c1)  ok 
(a0,p01,b1,a1,d1)  ok 
(a0,p01,b1,a1,p10)  ok 
(a0,p01,b1,a1,q10)  ok 
(a0,p01,b1,b1,a1)  ok 
(a0,p01,b1,b1,b1)  ok 
(a0,p01,b1,b1,c1)  ok 
(a0,p01,b1,b1,d1)  ok 
(a0,p01,b1,b1,p10)  ok 
(a0,p01,b1,b1,q10)  ok 
(a0,p01,b1,c1,a1)  ok 
(a0,p01,b1,c1,b1)  ok 
(a0,p01,b1,c1,c1)  ok 
(a0,p01,b1,c1,d1)  ok 
(a0,p01,b1,c1,p10)  ok 
(a0,p01,b1,c1,q10)  ok 
(a0,p01,b1,d1,a1)  ok 
(a0,p01,b1,d1,b1)  ok 
(a0,p01,b1,d1,c1)  ok 
(a0,p01,b1,d1,d1)  ok 
(a0,p01,b1,d1,p10)  ok 
(a0,p01,b1,d1,q10)  ok 
(a0,p01,b1,p10,a0)  ok 
(a0,p01,b1,p10,b0)  ok 
(a0,p01,b1,p10,c0)  ok 
(a0,p01,b1,p10,d0)  ok 
(a0,p01,b1,p10,p01)  ok 
(a0,p01,b1,p10,q01)  ok 
(a0,p01,b1,q10,a0)  ok 
(a0,p01,b1,q10,b0)  ok 
(a0,p01,b1,q10,c0)  ok 
(a0,p01,b1,q10,d0)  ok 
(a0,p01,b1,q10,p01)  ok 
(a0,p01,b1,q10,q01)  ok 
(a0,p01,c1,a1,a1)  ok 
(a0,p01,c1,a1,b1)  ok 
(a0,p01,c1,a1,c1)  ok 
(a0,p01,c1,a1,d1)  ok 
(a0,p01,c1,a1,p10)  ok 
(a0,p01,c1,a1,q10)  ok 
(a0,p01,c1,b1,a1)  ok 
(a0,p01,c1,b1,b1)  ok 
(a0,p01,c1,b1,c1)  ok 
(a0,p01,c1,b1,d1)  ok 
(a0,p01,c1,b1,p10)  ok 
(a0,p01,c1,b1,q10)  ok 
(a0,p01,c1,c1,a1)  ok 
(a0,p01,c1,c1,b1)  ok 
(a0,p01,c1,c1,c1)  ok 
(a0,p01,c1,c1,d1)  ok 
(a0,p01,c1,c1,p10)  ok 
(a0,p01,c1,c1,q10)  ok 
(a0,p01,c1,d1,a1)  ok 
(a0,p01,c1,d1,b1)  ok 
(a0,p01,c1,d1,c1)  ok 
(a0,p01,c1,d1,d1)  ok 
(a0,p01,c1,d1,p10)  ok 
(a0,p01,c1,d1,q10)  ok 
(a0,p01,c1,p10,a0)  ok 
(a0,p01,c1,p10,b0)  ok 
(a0,p01,c1,p10,c0)  ok 
(a0,p01,c1,p10,d0)  ok 
(a0,p01,c1,p10,p01)  ok 
(a0,p01,c1,p10,q01)  ok 
(a0,p01,c1,q10,a0)  ok 
(a0,p01,c1,q10,b0)  ok 
(a0,p01,c1,q10,c0)  ok 
(a0,p01,c1,q10,d0)  ok 
(a0,p01,c1,q10,p01)  ok 
(a0,p01,c1,q10,q01)  ok 
(a0,p01,d1,a1,a1)  ok 
(a0,p01,d1,a1,b1)  ok 
(a0,p01,d1,a1,c1)  ok 
(a0,p01,d1,a1,d1)  ok 
(a0,p01,d1,a1,p10)  ok 
(a0,p01,d1,a1,q10)  ok 
(a0,p01,d1,b1,a1)  ok 
(a0,p01,d1,b1,b1)  ok 
(a0,p01,d1,b1,c1)  ok 
(a0,p01,d1,b1,d1)  ok 
(a0,p01,d1,b1,p10)  ok 
(a0,p01,d1,b1,q10)  ok 
(a0,p01,d1,c1,a1)  ok 
(a0,p01,d1,c1,b1)  ok 
(a0,p01,d1,c1,c1)  ok 
(a0,p01,d1,c1,d1)  ok 
(a0,p01,d1,c1,p10)  ok 
(a0,p01,d1,c1,q10)  ok 
(a0,p01,d1,d1,a1)  ok 
(a0,p01,d1,d1,b1)  ok 
(a0,p01,d1,d1,c1)  ok 
(a0,p01,d1,d1,d1)  ok 
(a0,p01,d1,d1,p10)  ok 
(a0,p01,d1,d1,q10)  ok 
(a0,p01,d1,p10,a0)  ok 
(a0,p01,d1,p10,b0)  ok 
(a0,p01,d1,p10,c0)  ok 
(a0,p01,d1,p10,d0)  ok 
(a0,p01,d1,p10,p01)  ok 
(a0,p01,d1,p10,q01)  ok 
(a0,p01,d1,q10,a0)  ok 
(a0,p01,d1,q10,b0)  ok 
(a0,p01,d1,q10,c0)  ok 
(a0,p01,d1,q10,d0)  ok 
(a0,p01,d1,q10,p01)  ok 
(a0,p01,d1,q10,q01)  ok 
(a0,p01,p10,a0,a0)  ok 
(a0,p01,p10,a0,b0)  ok 
(a0,p01,p10,a0,c0)  ok 
(a0,p01,p10,a0,d0)  ok 
(a0,p01,p10,a0,p01)  ok 
(a0,p01,p10,a0,q01)  ok 
(a0,p01,p10,b0,a0)  ok 
(a0,p01,p10,b0,b0)  ok 
(a0,p01,p10,b0,c0)  ok 
(a0,p01,p10,b0,d0)  ok 
(a0,p01,p10,b0,p01)  ok 
(a0,p01,p10,b0,q01)  ok 
(a0,p01,p10,c0,a0)  ok 
(a0,p01,p10,c0,b0)  ok 
(a0,p01,p10,c0,c0)  ok 
(a0,p01,p10,c0,d0)  ok 
(a0,p01,p10,c0,p01)  ok 
(a0,p01,p10,c0,q01)  ok 
(a0,p01,p10,d0,a0)  ok 
(a0,p01,p10,d0,b0)  ok 
(a0,p01,p10,d0,c0)  ok 
(a0,p01,p10,d0,d0)  ok 
(a0,p01,p10,d0,p01)  ok 
(a0,p01,p10,d0,q01)  ok 
(a0,p01,p10,p01,a1)  ok 
(a0,p01,p10,p01,b1)  ok 
(a0,p01,p10,p01,c1)  ok 
(a0,p01,p10,p01,d1)  ok 
(a0,p01,p10,p01,p10)  ok 
(a0,p01,p10,p01,q10)  ok 
(a0,p01,p10,q01,a1)  ok 
(a0,p01,p10,q01,b1)  ok 
(a0,p01,p10,q01,c1)  ok 
(a0,p01,p10,q01,d1)  ok 
(a0,p01,p10,q01,p10)  ok 
(a0,p01,p10,q01,q10)  ok 
(a0,p01,q10,a0,a0)  ok 
(a0,p01,q10,a0,b0)  ok 
(a0,p01,q10,a0,c0)  ok 
(a0,p01,q10,a0,d0)  ok 
(a0,p01,q10,a0,p01)  ok 
(a0,p01,q10,a0,q01)  ok 
(a0,p01,q10,b0,a0)  ok 
(a0,p01,q10,b0,b0)  ok 
(a0,p01,q10,b0,c0)  ok 
(a0,p01,q10,b0,d0)  ok 
(a0,p01,q10,b0,p01)  ok 
(a0,p01,q10,b0,q01)  ok 
(a0,p01,q10,c0,a0)  ok 
(a0,p01,q10,c0,b0)  ok 
(a0,p01,q10,c0,c0)  ok 
(a0,p01,q10,c0,d0)  ok 
(a0,p01,q10,c0,p01)  ok 
(a0,p01,q10,c0,q01)  ok 
(a0,p01,q10,d0,a0)  ok 
(a0,p01,q10,d0,b0)  ok 
(a0,p01,q10,d0,c0)  ok 
(a0,p01,q10,d0,d0)  ok 
(a0,p01,q10,d0,p01)  ok 
(a0,p01,q10,d0,q01)  ok 
(a0,p01,q10,p01,a1)  ok 
(a0,p01,q10,p01,b1)  ok 
(a0,p01,q10,p01,c1)  ok 
(a0,p01,q10,p01,d1)  ok 
(a0,p01,q10,p01,p10)  ok 
(a0,p01,q10,p01,q10)  ok 
(a0,p01,q10,q01,a1)  ok 
(a0,p01,q10,q01,b1)  ok 
(a0,p01,q10,q01,c1)  ok 
(a0,p01,q10,q01,d1)  ok 
(a0,p01,q10,q01,p10)  ok 
(a0,p01,q10,q01,q10)  ok 
(a0,q01,a1,a1,a1)  ok 
(a0,q01,a1,a1,b1)  ok 
(a0,q01,a1,a1,c1)  ok 
(a0,q01,a1,a1,d1)  ok 
(a0,q01,a1,a1,p10)  ok 
(a0,q01,a1,a1,q10)  ok 
(a0,q01,a1,b1,a1)  ok 
(a0,q01,a1,b1,b1)  ok 
(a0,q01,a1,b1,c1)  ok 
(a0,q01,a1,b1,d1)  ok 
(a0,q01,a1,b1,p10)  ok 
(a0,q01,a1,b1,q10)  ok 
(a0,q01,a1,c1,a1)  ok 
(a0,q01,a1,c1,b1)  ok 
(a0,q01,a1,c1,c1)  ok 
(a0,q01,a1,c1,d1)  ok 
(a0,q01,a1,c1,p10)  ok 
(a0,q01,a1,c1,q10)  ok 
(a0,q01,a1,d1,a1)  ok 
(a0,q01,a1,d1,b1)  ok 
(a0,q01,a1,d1,c1)  ok 
(a0,q01,a1,d1,d1)  ok 
(a0,q01,a1,d1,p10)  ok 
(a0,q01,a1,d1,q10)  ok 
(a0,q01,a1,p10,a0)  ok 
(a0,q01,a1,p10,b0)  ok 
(a0,q01,a1,p10,c0)  ok 
(a0,q01,a1,p10,d0)  ok 
(a0,q01,a1,p10,p01)  ok 
(a0,q01,a1,p10,q01)  ok 
(a0,q01,a1,q10,a0)  ok 
(a0,q01,a1,q10,b0)  ok 
(a0,q01,a1,q10,c0)  ok 
(a0,q01,a1,q10,d0)  ok 
(a0,q01,a1,q10,p01)  ok 
(a0,q01,a1,q10,q01)  ok 
(a0,q01,b1,a1,a1)  ok 
(a0,q01,b1,a1,b1)  ok 
(a0,q01,b1,a1,c1)  ok 
(a0,q01,b1,a1,d1)  ok 
(a0,q01,b1,a1,p10)  ok 
(a0,q01,b1,a1,q10)  ok 
(a0,q01,b1,b1,a1)  ok 
(a0,q01,b1,b1,b1)  ok 
(a0,q01,b1,b1,c1)  ok 
(a0,q01,b1,b1,d1)  ok 
(a0,q01,b1,b1,p10)  ok 
(a0,q01,b1,b1,q10)  ok 
(a0,q01,b1,c1,a1)  ok 
(a0,q01,b1,c1,b1)  ok 
(a0,q01,b1,c1,c1)  ok 
(a0,q01,b1,c1,d1)  ok 
(a0,q01,b1,c1,p10)  ok 
(a0,q01,b1,c1,q10)  ok 
(a0,q01,b1,d1,a1)  ok 
(a0,q01,b1,d1,b1)  ok 
(a0,q01,b1,d1,c1)  ok 
(a0,q01,b1,d1,d1)  ok 
(a0,q01,b1,d1,p10)  ok 
(a0,q01,b1,d1,q10)  ok 
(a0,q01,b1,p10,a0)  ok 
(a0,q01,b1,p10,b0)  ok 
(a0,q01,b1,p10,c0)  ok 
(a0,q01,b1,p10,d0)  ok 
(a0,q01,b1,p10,p01)  ok 
(a0,q01,b1,p10,q01)  ok 
(a0,q01,b1,q10,a0)  ok 
(a0,q01,b1,q10,b0)  ok 
(a0,q01,b1,q10,c0)  ok 
(a0,q01,b1,q10,d0)  ok 
(a0,q01,b1,q10,p01)  ok 
(a0,q01,b1,q10,q01)  ok 
(a0,q01,c1,a1,a1)  ok 
(a0,q01,c1,a1,b1)  ok 
(a0,q01,c1,a1,c1)  ok 
(a0,q01,c1,a1,d1)  ok 
(a0,q01,c1,a1,p10)  ok 
(a0,q01,c1,a1,q10)  ok 
(a0,q01,c1,b1,a1)  ok 
(a0,q01,c1,b1,b1)  ok 
(a0,q01,c1,b1,c1)  ok 
(a0,q01,c1,b1,d1)  ok 
(a0,q01,c1,b1,p10)  ok 
(a0,q01,c1,b1,q10)  ok 
(a0,q01,c1,c1,a1)  ok 
(a0,q01,c1,c1,b1)  ok 
(a0,q01,c1,c1,c1)  ok 
(a0,q01,c1,c1,d1)  ok 
(a0,q01,c1,c1,p10)  ok 
(a0,q01,c1,c1,q10)  ok 
(a0,q01,c1,d1,a1)  ok 
(a0,q01,c1,d1,b1)  ok 
(a0,q01,c1,d1,c1)  ok 
(a0,q01,c1,d1,d1)  ok 
(a0,q01,c1,d1,p10)  ok 
(a0,q01,c1,d1,q10)  ok 
(a0,q01,c1,p10,a0)  ok 
(a0,q01,c1,p10,b0)  ok 
(a0,q01,c1,p10,c0)  ok 
(a0,q01,c1,p10,d0)  ok 
(a0,q01,c1,p10,p01)  ok 
(a0,q01,c1,p10,q01)  ok 
(a0,q01,c1,q10,a0)  ok 
(a0,q01,c1,q10,b0)  ok 
(a0,q01,c1,q10,c0)  ok 
(a0,q01,c1,q10,d0)  ok 
(a0,q01,c1,q10,p01)  ok 
(a0,q01,c1,q10,q01)  ok 
(a0,q01,d1,a1,a1)  ok 
(a0,q01,d1,a1,b1)  ok 
(a0,q01,d1,a1,c1)  ok 
(a0,q01,d1,a1,d1)  ok 
(a0,q01,d1,a1,p10)  ok 
(a0,q01,d1,a1,q10)  ok 
(a0,q01,d1,b1,a1)  ok 
(a0,q01,d1,b1,b1)  ok 
(a0,q01,d1,b1,c1)  ok 
(a0,q01,d1,b1,d1)  ok 
(a0,q01,d1,b1,p10)  ok 
(a0,q01,d1,b1,q10)  ok 
(a0,q01,d1,c1,a1)  ok 
(a0,q01,d1,c1,b1)  ok 
(a0,q01,d1,c1,c1)  ok 
(a0,q01,d1,c1,d1)  ok 
(a0,q01,d1,c1,p10)  ok 
(a0,q01,d1,c1,q10)  ok 
(a0,q01,d1,d1,a1)  ok 
(a0,q01,d1,d1,b1)  ok 
(a0,q01,d1,d1,c1)  ok 
(a0,q01,d1,d1,d1)  ok 
(a0,q01,d1,d1,p10)  ok 
(a0,q01,d1,d1,q10)  ok 
(a0,q01,d1,p10,a0)  ok 
(a0,q01,d1,p10,b0)  ok 
(a0,q01,d1,p10,c0)  ok 
(a0,q01,d1,p10,d0)  ok 
(a0,q01,d1,p10,p01)  ok 
(a0,q01,d1,p10,q01)  ok 
(a0,q01,d1,q10,a0)  ok 
(a0,q01,d1,q10,b0)  ok 
(a0,q01,d1,q10,c0)  ok 
(a0,q01,d1,q10,d0)  ok 
(a0,q01,d1,q10,p01)  ok 
(a0,q01,d1,q10,q01)  ok 
(a0,q01,p10,a0,a0)  ok 
(a0,q01,p10,a0,b0)  ok 
(a0,q01,p10,a0,c0)  ok 
(a0,q01,p10,a0,d0)  ok 
(a0,q01,p10,a0,p01)  ok 
(a0,q01,p10,a0,q01)  ok 
(a0,q01,p10,b0,a0)  ok 
(a0,q01,p10,b0,b0)  ok 
(a0,q01,p10,b0,c0)  ok 
(a0,q01,p10,b0,d0)  ok 
(a0,q01,p10,b0,p01)  ok 
(a0,q01,p10,b0,q01)  ok 
(a0,q01,p10,c0,a0)  ok 
(a0,q01,p10,c0,b0)  ok 
(a0,q01,p10,c0,c0)  ok 
(a0,q01,p10,c0,d0)  ok 
(a0,q01,p10,c0,p01)  ok 
(a0,q01,p10,c0,q01)  ok 
(a0,q01,p10,d0,a0)  ok 
(a0,q01,p10,d0,b0)  ok 
(a0,q01,p10,d0,c0)  ok 
(a0,q01,p10,d0,d0)  ok 
(a0,q01,p10,d0,p01)  ok 
(a0,q01,p10,d0,q01)  ok 
(a0,q01,p10,p01,a1)  ok 
(a0,q01,p10,p01,b1)  ok 
(a0,q01,p10,p01,c1)  ok 
(a0,q01,p10,p01,d1)  ok 
(a0,q01,p10,p01,p10)  ok 
(a0,q01,p10,p01,q10)  ok 
(a0,q01,p10,q01,a1)  ok 
(a0,q01,p10,q01,b1)  ok 
(a0,q01,p10,q01,c1)  ok 
(a0,q01,p10,q01,d1)  ok 
(a0,q01,p10,q01,p10)  ok 
(a0,q01,p10,q01,q10)  ok 
(a0,q01,q10,a0,a0)  ok 
(a0,q01,q10,a0,b0)  ok 
(a0,q01,q10,a0,c0)  ok 
(a0,q01,q10,a0,d0)  ok 
(a0,q01,q10,a0,p01)  ok 
(a0,q01,q10,a0,q01)  ok 
(a0,q01,q10,b0,a0)  ok 
(a0,q01,q10,b0,b0)  ok 
(a0,q01,q10,b0,c0)  ok 
(a0,q01,q10,b0,d0)  ok 
(a0,q01,q10,b0,p01)  ok 
(a0,q01,q10,b0,q01)  ok 
(a0,q01,q10,c0,a0)  ok 
(a0,q01,q10,c0,b0)  ok 
(a0,q01,q10,c0,c0)  ok 
(a0,q01,q10,c0,d0)  ok 
(a0,q01,q10,c0,p01)  ok 
(a0,q01,q10,c0,q01)  ok 
(a0,q01,q10,d0,a0)  ok 
(a0,q01,q10,d0,b0)  ok 
(a0,q01,q10,d0,c0)  ok 
(a0,q01,q10,d0,d0)  ok 
(a0,q01,q10,d0,p01)  ok 
(a0,q01,q10,d0,q01)  ok 
(a0,q01,q10,p01,a1)  ok 
(a0,q01,q10,p01,b1)  ok 
(a0,q01,q10,p01,c1)  ok 
(a0,q01,q10,p01,d1)  ok 
(a0,q01,q10,p01,p10)  ok 
(a0,q01,q10,p01,q10)  ok 
(a0,q01,q10,q01,a1)  ok 
(a0,q01,q10,q01,b1)  ok 
(a0,q01,q10,q01,c1)  ok 
(a0,q01,q10,q01,d1)  ok 
(a0,q01,q10,q01,p10)  ok 
(a0,q01,q10,q01,q10)  ok 
(b0,a0,a0,a0,a0)  ok 
(b0,a0,a0,a0,b0)  ok 
(b0,a0,a0,a0,c0)  ok 
(b0,a0,a0,a0,d0)  ok 
(b0,a0,a0,a0,p01)  ok 
(b0,a0,a0,a0,q01)  ok 
(b0,a0,a0,b0,a0)  ok 
(b0,a0,a0,b0,b0)  ok 
(b0,a0,a0,b0,c0)  ok 
(b0,a0,a0,b0,d0)  ok 
(b0,a0,a0,b0,p01)  ok 
(b0,a0,a0,b0,q01)  ok 
(b0,a0,a0,c0,a0)  ok 
(b0,a0,a0,c0,b0)  ok 
(b0,a0,a0,c0,c0)  ok 
(b0,a0,a0,c0,d0)  ok 
(b0,a0,a0,c0,p01)  ok 
(b0,a0,a0,c0,q01)  ok 
(b0,a0,a0,d0,a0)  ok 
(b0,a0,a0,d0,b0)  ok 
(b0,a0,a0,d0,c0)  ok 
(b0,a0,a0,d0,d0)  ok 
(b0,a0,a0,d0,p01)  ok 
(b0,a0,a0,d0,q01)  ok 
(b0,a0,a0,p01,a1)  ok 
(b0,a0,a0,p01,b1)  ok 
(b0,a0,a0,p01,c1)  ok 
(b0,a0,a0,p01,d1)  ok 
(b0,a0,a0,p01,p10)  ok 
(b0,a0,a0,p01,q10)  ok 
(b0,a0,a0,q01,a1)  ok 
(b0,a0,a0,q01,b1)  ok 
(b0,a0,a0,q01,c1)  ok 
(b0,a0,a0,q01,d1)  ok 
(b0,a0,a0,q01,p10)  ok 
(b0,a0,a0,q01,q10)  ok 
(b0,a0,b0,a0,a0)  ok 
(b0,a0,b0,a0,b0)  ok 
(b0,a0,b0,a0,c0)  ok 
(b0,a0,b0,a0,d0)  ok 
(b0,a0,b0,a0,p01)  ok 
(b0,a0,b0,a0,q01)  ok 
(b0,a0,b0,b0,a0)  ok 
(b0,a0,b0,b0,b0)  ok 
(b0,a0,b0,b0,c0)  ok 
(b0,a0,b0,b0,d0)  ok 
(b0,a0,b0,b0,p01)  ok 
(b0,a0,b0,b0,q01)  ok 
(b0,a0,b0,c0,a0)  ok 
(b0,a0,b0,c0,b0)  ok 
(b0,a0,b0,c0,c0)  ok 
(b0,a0,b0,c0,d0)  ok 
(b0,a0,b0,c0,p01)  ok 
(b0,a0,b0,c0,q01)  ok 
(b0,a0,b0,d0,a0)  ok 
(b0,a0,b0,d0,b0)  ok 
(b0,a0,b0,d0,c0)  ok 
(b0,a0,b0,d0,d0)  ok 
(b0,a0,b0,d0,p01)  ok 
(b0,a0,b0,d0,q01)  ok 
(b0,a0,b0,p01,a1)  ok 
(b0,a0,b0,p01,b1)  ok 
(b0,a0,b0,p01,c1)  ok 
(b0,a0,b0,p01,d1)  ok 
(b0,a0,b0,p01,p10)  ok 
(b0,a0,b0,p01,q10)  ok 
(b0,a0,b0,q01,a1)  ok 
(b0,a0,b0,q01,b1)  ok 
(b0,a0,b0,q01,c1)  ok 
(b0,a0,b0,q01,d1)  ok 
(b0,a0,b0,q01,p10)  ok 
(b0,a0,b0,q01,q10)  ok 
(b0,a0,c0,a0,a0)  ok 
(b0,a0,c0,a0,b0)  ok 
(b0,a0,c0,a0,c0)  ok 
(b0,a0,c0,a0,d0)  ok 
(b0,a0,c0,a0,p01)  ok 
(b0,a0,c0,a0,q01)  ok 
(b0,a0,c0,b0,a0)  ok 
(b0,a0,c0,b0,b0)  ok 
(b0,a0,c0,b0,c0)  ok 
(b0,a0,c0,b0,d0)  ok 
(b0,a0,c0,b0,p01)  ok 
(b0,a0,c0,b0,q01)  ok 
(b0,a0,c0,c0,a0)  ok 
(b0,a0,c0,c0,b0)  ok 
(b0,a0,c0,c0,c0)  ok 
(b0,a0,c0,c0,d0)  ok 
(b0,a0,c0,c0,p01)  ok 
(b0,a0,c0,c0,q01)  ok 
(b0,a0,c0,d0,a0)  ok 
(b0,a0,c0,d0,b0)  ok 
(b0,a0,c0,d0,c0)  ok 
(b0,a0,c0,d0,d0)  ok 
(b0,a0,c0,d0,p01)  ok 
(b0,a0,c0,d0,q01)  ok 
(b0,a0,c0,p01,a1)  ok 
(b0,a0,c0,p01,b1)  ok 
(b0,a0,c0,p01,c1)  ok 
(b0,a0,c0,p01,d1)  ok 
(b0,a0,c0,p01,p10)  ok 
(b0,a0,c0,p01,q10)  ok 
(b0,a0,c0,q01,a1)  ok 
(b0,a0,c0,q01,b1)  ok 
(b0,a0,c0,q01,c1)  ok 
(b0,a0,c0,q01,d1)  ok 
(b0,a0,c0,q01,p10)  ok 
(b0,a0,c0,q01,q10)  ok 
(b0,a0,d0,a0,a0)  ok 
(b0,a0,d0,a0,b0)  ok 
(b0,a0,d0,a0,c0)  ok 
(b0,a0,d0,a0,d0)  ok 
(b0,a0,d0,a0,p01)  ok 
(b0,a0,d0,a0,q01)  ok 
(b0,a0,d0,b0,a0)  ok 
(b0,a0,d0,b0,b0)  ok 
(b0,a0,d0,b0,c0)  ok 
(b0,a0,d0,b0,d0)  ok 
(b0,a0,d0,b0,p01)  ok 
(b0,a0,d0,b0,q01)  ok 
(b0,a0,d0,c0,a0)  ok 
(b0,a0,d0,c0,b0)  ok 
(b0,a0,d0,c0,c0)  ok 
(b0,a0,d0,c0,d0)  ok 
(b0,a0,d0,c0,p01)  ok 
(b0,a0,d0,c0,q01)  ok 
(b0,a0,d0,d0,a0)  ok 
(b0,a0,d0,d0,b0)  ok 
(b0,a0,d0,d0,c0)  ok 
(b0,a0,d0,d0,d0)  ok 
(b0,a0,d0,d0,p01)  ok 
(b0,a0,d0,d0,q01)  ok 
(b0,a0,d0,p01,a1)  ok 
(b0,a0,d0,p01,b1)  ok 
(b0,a0,d0,p01,c1)  ok 
(b0,a0,d0,p01,d1)  ok 
(b0,a0,d0,p01,p10)  ok 
(b0,a0,d0,p01,q10)  ok 
(b0,a0,d0,q01,a1)  ok 
(b0,a0,d0,q01,b1)  ok 
(b0,a0,d0,q01,c1)  ok 
(b0,a0,d0,q01,d1)  ok 
(b0,a0,d0,q01,p10)  ok 
(b0,a0,d0,q01,q10)  ok 
(b0,a0,p01,a1,a1)  ok 
(b0,a0,p01,a1,b1)  ok 
(b0,a0,p01,a1,c1)  ok 
(b0,a0,p01,a1,d1)  ok 
(b0,a0,p01,a1,p10)  ok 
(b0,a0,p01,a1,q10)  ok 
(b0,a0,p01,b1,a1)  ok 
(b0,a0,p01,b1,b1)  ok 
(b0,a0,p01,b1,c1)  ok 
(b0,a0,p01,b1,d1)  ok 
(b0,a0,p01,b1,p10)  ok 
(b0,a0,p01,b1,q10)  ok 
(b0,a0,p01,c1,a1)  ok 
(b0,a0,p01,c1,b1)  ok 
(b0,a0,p01,c1,c1)  ok 
(b0,a0,p01,c1,d1)  ok 
(b0,a0,p01,c1,p10)  ok 
(b0,a0,p01,c1,q10)  ok 
(b0,a0,p01,d1,a1)  ok 
(b0,a0,p01,d1,b1)  ok 
(b0,a0,p01,d1,c1)  ok 
(b0,a0,p01,d1,d1)  ok 
(b0,a0,p01,d1,p10)  ok 
(b0,a0,p01,d1,q10)  ok 
(b0,a0,p01,p10,a0)  ok 
(b0,a0,p01,p10,b0)  ok 
(b0,a0,p01,p10,c0)  ok 
(b0,a0,p01,p10,d0)  ok 
(b0,a0,p01,p10,p01)  ok 
(b0,a0,p01,p10,q01)  ok 
(b0,a0,p01,q10,a0)  ok 
(b0,a0,p01,q10,b0)  ok 
(b0,a0,p01,q10,c0)  ok 
(b0,a0,p01,q10,d0)  ok 
(b0,a0,p01,q10,p01)  ok 
(b0,a0,p01,q10,q01)  ok 
(b0,a0,q01,a1,a1)  ok 
(b0,a0,q01,a1,b1)  ok 
(b0,a0,q01,a1,c1)  ok 
(b0,a0,q01,a1,d1)  ok 
(b0,a0,q01,a1,p10)  ok 
(b0,a0,q01,a1,q10)  ok 
(b0,a0,q01,b1,a1)  ok 
(b0,a0,q01,b1,b1)  ok 
(b0,a0,q01,b1,c1)  ok 
(b0,a0,q01,b1,d1)  ok 
(b0,a0,q01,b1,p10)  ok 
(b0,a0,q01,b1,q10)  ok 
(b0,a0,q01,c1,a1)  ok 
(b0,a0,q01,c1,b1)  ok 
(b0,a0,q01,c1,c1)  ok 
(b0,a0,q01,c1,d1)  ok 
(b0,a0,q01,c1,p10)  ok 
(b0,a0,q01,c1,q10)  ok 
(b0,a0,q01,d1,a1)  ok 
(b0,a0,q01,d1,b1)  ok 
(b0,a0,q01,d1,c1)  ok 
(b0,a0,q01,d1,d1)  ok 
(b0,a0,q01,d1,p10)  ok 
(b0,a0,q01,d1,q10)  ok 
(b0,a0,q01,p10,a0)  ok 
(b0,a0,q01,p10,b0)  ok 
(b0,a0,q01,p10,c0)  ok 
(b0,a0,q01,p10,d0)  ok 
(b0,a0,q01,p10,p01)  ok 
(b0,a0,q01,p10,q01)  ok 
(b0,a0,q01,q10,a0)  ok 
(b0,a0,q01,q10,b0)  ok 
(b0,a0,q01,q10,c0)  ok 
(b0,a0,q01,q10,d0)  ok 
(b0,a0,q01,q10,p01)  ok 
(b0,a0,q01,q10,q01)  ok 
(b0,b0,a0,a0,a0)  ok 
(b0,b0,a0,a0,b0)  ok 
(b0,b0,a0,a0,c0)  ok 
(b0,b0,a0,a0,d0)  ok 
(b0,b0,a0,a0,p01)  ok 
(b0,b0,a0,a0,q01)  ok 
(b0,b0,a0,b0,a0)  ok 
(b0,b0,a0,b0,b0)  ok 
(b0,b0,a0,b0,c0)  ok 
(b0,b0,a0,b0,d0)  ok 
(b0,b0,a0,b0,p01)  ok 
(b0,b0,a0,b0,q01)  ok 
(b0,b0,a0,c0,a0)  ok 
(b0,b0,a0,c0,b0)  ok 
(b0,b0,a0,c0,c0)  ok 
(b0,b0,a0,c0,d0)  ok 
(b0,b0,a0,c0,p01)  ok 
(b0,b0,a0,c0,q01)  ok 
(b0,b0,a0,d0,a0)  ok 
(b0,b0,a0,d0,b0)  ok 
(b0,b0,a0,d0,c0)  ok 
(b0,b0,a0,d0,d0)  ok 
(b0,b0,a0,d0,p01)  ok 
(b0,b0,a0,d0,q01)  ok 
(b0,b0,a0,p01,a1)  ok 
(b0,b0,a0,p01,b1)  ok 
(b0,b0,a0,p01,c1)  ok 
(b0,b0,a0,p01,d1)  ok 
(b0,b0,a0,p01,p10)  ok 
(b0,b0,a0,p01,q10)  ok 
(b0,b0,a0,q01,a1)  ok 
(b0,b0,a0,q01,b1)  ok 
(b0,b0,a0,q01,c1)  ok 
(b0,b0,a0,q01,d1)  ok 
(b0,b0,a0,q01,p10)  ok 
(b0,b0,a0,q01,q10)  ok 
(b0,b0,b0,a0,a0)  ok 
(b0,b0,b0,a0,b0)  ok 
(b0,b0,b0,a0,c0)  ok 
(b0,b0,b0,a0,d0)  ok 
(b0,b0,b0,a0,p01)  ok 
(b0,b0,b0,a0,q01)  ok 
(b0,b0,b0,b0,a0)  ok 
(b0,b0,b0,b0,b0)  ok 
(b0,b0,b0,b0,c0)  ok 
(b0,b0,b0,b0,d0)  ok 
(b0,b0,b0,b0,p01)  ok 
(b0,b0,b0,b0,q01)  ok 
(b0,b0,b0,c0,a0)  ok 
(b0,b0,b0,c0,b0)  ok 
(b0,b0,b0,c0,c0)  ok 
(b0,b0,b0,c0,d0)  ok 
(b0,b0,b0,c0,p01)  ok 
(b0,b0,b0,c0,q01)  ok 
(b0,b0,b0,d0,a0)  ok 
(b0,b0,b0,d0,b0)  ok 
(b0,b0,b0,d0,c0)  ok 
(b0,b0,b0,d0,d0)  ok 
(b0,b0,b0,d0,p01)  ok 
(b0,b0,b0,d0,q01)  ok 
(b0,b0,b0,p01,a1)  ok 
(b0,b0,b0,p01,b1)  ok 
(b0,b0,b0,p01,c1)  ok 
(b0,b0,b0,p01,d1)  ok 
(b0,b0,b0,p01,p10)  ok 
(b0,b0,b0,p01,q10)  ok 
(b0,b0,b0,q01,a1)  ok 
(b0,b0,b0,q01,b1)  ok 
(b0,b0,b0,q01,c1)  ok 
(b0,b0,b0,q01,d1)  ok 
(b0,b0,b0,q01,p10)  ok 
(b0,b0,b0,q01,q10)  ok 
(b0,b0,c0,a0,a0)  ok 
(b0,b0,c0,a0,b0)  ok 
(b0,b0,c0,a0,c0)  ok 
(b0,b0,c0,a0,d0)  ok 
(b0,b0,c0,a0,p01)  ok 
(b0,b0,c0,a0,q01)  ok 
(b0,b0,c0,b0,a0)  ok 
(b0,b0,c0,b0,b0)  ok 
(b0,b0,c0,b0,c0)  ok 
(b0,b0,c0,b0,d0)  ok 
(b0,b0,c0,b0,p01)  ok 
(b0,b0,c0,b0,q01)  ok 
(b0,b0,c0,c0,a0)  ok 
(b0,b0,c0,c0,b0)  ok 
(b0,b0,c0,c0,c0)  ok 
(b0,b0,c0,c0,d0)  ok 
(b0,b0,c0,c0,p01)  ok 
(b0,b0,c0,c0,q01)  ok 
(b0,b0,c0,d0,a0)  ok 
(b0,b0,c0,d0,b0)  ok 
(b0,b0,c0,d0,c0)  ok 
(b0,b0,c0,d0,d0)  ok 
(b0,b0,c0,d0,p01)  ok 
(b0,b0,c0,d0,q01)  ok 
(b0,b0,c0,p01,a1)  ok 
(b0,b0,c0,p01,b1)  ok 
(b0,b0,c0,p01,c1)  ok 
(b0,b0,c0,p01,d1)  ok 
(b0,b0,c0,p01,p10)  ok 
(b0,b0,c0,p01,q10)  ok 
(b0,b0,c0,q01,a1)  ok 
(b0,b0,c0,q01,b1)  ok 
(b0,b0,c0,q01,c1)  ok 
(b0,b0,c0,q01,d1)  ok 
(b0,b0,c0,q01,p10)  ok 
(b0,b0,c0,q01,q10)  ok 
(b0,b0,d0,a0,a0)  ok 
(b0,b0,d0,a0,b0)  ok 
(b0,b0,d0,a0,c0)  ok 
(b0,b0,d0,a0,d0)  ok 
(b0,b0,d0,a0,p01)  ok 
(b0,b0,d0,a0,q01)  ok 
(b0,b0,d0,b0,a0)  ok 
(b0,b0,d0,b0,b0)  ok 
(b0,b0,d0,b0,c0)  ok 
(b0,b0,d0,b0,d0)  ok 
(b0,b0,d0,b0,p01)  ok 
(b0,b0,d0,b0,q01)  ok 
(b0,b0,d0,c0,a0)  ok 
(b0,b0,d0,c0,b0)  ok 
(b0,b0,d0,c0,c0)  ok 
(b0,b0,d0,c0,d0)  ok 
(b0,b0,d0,c0,p01)  ok 
(b0,b0,d0,c0,q01)  ok 
(b0,b0,d0,d0,a0)  ok 
(b0,b0,d0,d0,b0)  ok 
(b0,b0,d0,d0,c0)  ok 
(b0,b0,d0,d0,d0)  ok 
(b0,b0,d0,d0,p01)  ok 
(b0,b0,d0,d0,q01)  ok 
(b0,b0,d0,p01,a1)  ok 
(b0,b0,d0,p01,b1)  ok 
(b0,b0,d0,p01,c1)  ok 
(b0,b0,d0,p01,d1)  ok 
(b0,b0,d0,p01,p10)  ok 
(b0,b0,d0,p01,q10)  ok 
(b0,b0,d0,q01,a1)  ok 
(b0,b0,d0,q01,b1)  ok 
(b0,b0,d0,q01,c1)  ok 
(b0,b0,d0,q01,d1)  ok 
(b0,b0,d0,q01,p10)  ok 
(b0,b0,d0,q01,q10)  ok 
(b0,b0,p01,a1,a1)  ok 
(b0,b0,p01,a1,b1)  ok 
(b0,b0,p01,a1,c1)  ok 
(b0,b0,p01,a1,d1)  ok 
(b0,b0,p01,a1,p10)  ok 
(b0,b0,p01,a1,q10)  ok 
(b0,b0,p01,b1,a1)  ok 
(b0,b0,p01,b1,b1)  ok 
(b0,b0,p01,b1,c1)  ok 
(b0,b0,p01,b1,d1)  ok 
(b0,b0,p01,b1,p10)  ok 
(b0,b0,p01,b1,q10)  ok 
(b0,b0,p01,c1,a1)  ok 
(b0,b0,p01,c1,b1)  ok 
(b0,b0,p01,c1,c1)  ok 
(b0,b0,p01,c1,d1)  ok 
(b0,b0,p01,c1,p10)  ok 
(b0,b0,p01,c1,q10)  ok 
(b0,b0,p01,d1,a1)  ok 
(b0,b0,p01,d1,b1)  ok 
(b0,b0,p01,d1,c1)  ok 
(b0,b0,p01,d1,d1)  ok 
(b0,b0,p01,d1,p10)  ok 
(b0,b0,p01,d1,q10)  ok 
(b0,b0,p01,p10,a0)  ok 
(b0,b0,p01,p10,b0)  ok 
(b0,b0,p01,p10,c0)  ok 
(b0,b0,p01,p10,d0)  ok 
(b0,b0,p01,p10,p01)  ok 
(b0,b0,p01,p10,q01)  ok 
(b0,b0,p01,q10,a0)  ok 
(b0,b0,p01,q10,b0)  ok 
(b0,b0,p01,q10,c0)  ok 
(b0,b0,p01,q10,d0)  ok 
(b0,b0,p01,q10,p01)  ok 
(b0,b0,p01,q10,q01)  ok 
(b0,b0,q01,a1,a1)  ok 
(b0,b0,q01,a1,b1)  ok 
(b0,b0,q01,a1,c1)  ok 
(b0,b0,q01,a1,d1)  ok 
(b0,b0,q01,a1,p10)  ok 
(b0,b0,q01,a1,q10)  ok 
(b0,b0,q01,b1,a1)  ok 
(b0,b0,q01,b1,b1)  ok 
(b0,b0,q01,b1,c1)  ok 
(b0,b0,q01,b1,d1)  ok 
(b0,b0,q01,b1,p10)  ok 
(b0,b0,q01,b1,q10)  ok 
(b0,b0,q01,c1,a1)  ok 
(b0,b0,q01,c1,b1)  ok 
(b0,b0,q01,c1,c1)  ok 
(b0,b0,q01,c1,d1)  ok 
(b0,b0,q01,c1,p10)  ok 
(b0,b0,q01,c1,q10)  ok 
(b0,b0,q01,d1,a1)  ok 
(b0,b0,q01,d1,b1)  ok 
(b0,b0,q01,d1,c1)  ok 
(b0,b0,q01,d1,d1)  ok 
(b0,b0,q01,d1,p10)  ok 
(b0,b0,q01,d1,q10)  ok 
(b0,b0,q01,p10,a0)  ok 
(b0,b0,q01,p10,b0)  ok 
(b0,b0,q01,p10,c0)  ok 
(b0,b0,q01,p10,d0)  ok 
(b0,b0,q01,p10,p01)  ok 
(b0,b0,q01,p10,q01)  ok 
(b0,b0,q01,q10,a0)  ok 
(b0,b0,q01,q10,b0)  ok 
(b0,b0,q01,q10,c0)  ok 
(b0,b0,q01,q10,d0)  ok 
(b0,b0,q01,q10,p01)  ok 
(b0,b0,q01,q10,q01)  ok 
(b0,c0,a0,a0,a0)  ok 
(b0,c0,a0,a0,b0)  ok 
(b0,c0,a0,a0,c0)  ok 
(b0,c0,a0,a0,d0)  ok 
(b0,c0,a0,a0,p01)  ok 
(b0,c0,a0,a0,q01)  ok 
(b0,c0,a0,b0,a0)  ok 
(b0,c0,a0,b0,b0)  ok 
(b0,c0,a0,b0,c0)  ok 
(b0,c0,a0,b0,d0)  ok 
(b0,c0,a0,b0,p01)  ok 
(b0,c0,a0,b0,q01)  ok 
(b0,c0,a0,c0,a0)  ok 
(b0,c0,a0,c0,b0)  ok 
(b0,c0,a0,c0,c0)  ok 
(b0,c0,a0,c0,d0)  ok 
(b0,c0,a0,c0,p01)  ok 
(b0,c0,a0,c0,q01)  ok 
(b0,c0,a0,d0,a0)  ok 
(b0,c0,a0,d0,b0)  ok 
(b0,c0,a0,d0,c0)  ok 
(b0,c0,a0,d0,d0)  ok 
(b0,c0,a0,d0,p01)  ok 
(b0,c0,a0,d0,q01)  ok 
(b0,c0,a0,p01,a1)  ok 
(b0,c0,a0,p01,b1)  ok 
(b0,c0,a0,p01,c1)  ok 
(b0,c0,a0,p01,d1)  ok 
(b0,c0,a0,p01,p10)  ok 
(b0,c0,a0,p01,q10)  ok 
(b0,c0,a0,q01,a1)  ok 
(b0,c0,a0,q01,b1)  ok 
(b0,c0,a0,q01,c1)  ok 
(b0,c0,a0,q01,d1)  ok 
(b0,c0,a0,q01,p10)  ok 
(b0,c0,a0,q01,q10)  ok 
(b0,c0,b0,a0,a0)  ok 
(b0,c0,b0,a0,b0)  ok 
(b0,c0,b0,a0,c0)  ok 
(b0,c0,b0,a0,d0)  ok 
(b0,c0,b0,a0,p01)  ok 
(b0,c0,b0,a0,q01)  ok 
(b0,c0,b0,b0,a0)  ok 
(b0,c0,b0,b0,b0)  ok 
(b0,c0,b0,b0,c0)  ok 
(b0,c0,b0,b0,d0)  ok 
(b0,c0,b0,b0,p01)  ok 
(b0,c0,b0,b0,q01)  ok 
(b0,c0,b0,c0,a0)  ok 
(b0,c0,b0,c0,b0)  ok 
(b0,c0,b0,c0,c0)  ok 
(b0,c0,b0,c0,d0)  ok 
(b0,c0,b0,c0,p01)  ok 
(b0,c0,b0,c0,q01)  ok 
(b0,c0,b0,d0,a0)  ok 
(b0,c0,b0,d0,b0)  ok 
(b0,c0,b0,d0,c0)  ok 
(b0,c0,b0,d0,d0)  ok 
(b0,c0,b0,d0,p01)  ok 
(b0,c0,b0,d0,q01)  ok 
(b0,c0,b0,p01,a1)  ok 
(b0,c0,b0,p01,b1)  ok 
(b0,c0,b0,p01,c1)  ok 
(b0,c0,b0,p01,d1)  ok 
(b0,c0,b0,p01,p10)  ok 
(b0,c0,b0,p01,q10)  ok 
(b0,c0,b0,q01,a1)  ok 
(b0,c0,b0,q01,b1)  ok 
(b0,c0,b0,q01,c1)  ok 
(b0,c0,b0,q01,d1)  ok 
(b0,c0,b0,q01,p10)  ok 
(b0,c0,b0,q01,q10)  ok 
(b0,c0,c0,a0,a0)  ok 
(b0,c0,c0,a0,b0)  ok 
(b0,c0,c0,a0,c0)  ok 
(b0,c0,c0,a0,d0)  ok 
(b0,c0,c0,a0,p01)  ok 
(b0,c0,c0,a0,q01)  ok 
(b0,c0,c0,b0,a0)  ok 
(b0,c0,c0,b0,b0)  ok 
(b0,c0,c0,b0,c0)  ok 
(b0,c0,c0,b0,d0)  ok 
(b0,c0,c0,b0,p01)  ok 
(b0,c0,c0,b0,q01)  ok 
(b0,c0,c0,c0,a0)  ok 
(b0,c0,c0,c0,b0)  ok 
(b0,c0,c0,c0,c0)  ok 
(b0,c0,c0,c0,d0)  ok 
(b0,c0,c0,c0,p01)  ok 
(b0,c0,c0,c0,q01)  ok 
(b0,c0,c0,d0,a0)  ok 
(b0,c0,c0,d0,b0)  ok 
(b0,c0,c0,d0,c0)  ok 
(b0,c0,c0,d0,d0)  ok 
(b0,c0,c0,d0,p01)  ok 
(b0,c0,c0,d0,q01)  ok 
(b0,c0,c0,p01,a1)  ok 
(b0,c0,c0,p01,b1)  ok 
(b0,c0,c0,p01,c1)  ok 
(b0,c0,c0,p01,d1)  ok 
(b0,c0,c0,p01,p10)  ok 
(b0,c0,c0,p01,q10)  ok 
(b0,c0,c0,q01,a1)  ok 
(b0,c0,c0,q01,b1)  ok 
(b0,c0,c0,q01,c1)  ok 
(b0,c0,c0,q01,d1)  ok 
(b0,c0,c0,q01,p10)  ok 
(b0,c0,c0,q01,q10)  ok 
(b0,c0,d0,a0,a0)  ok 
(b0,c0,d0,a0,b0)  ok 
(b0,c0,d0,a0,c0)  ok 
(b0,c0,d0,a0,d0)  ok 
(b0,c0,d0,a0,p01)  ok 
(b0,c0,d0,a0,q01)  ok 
(b0,c0,d0,b0,a0)  ok 
(b0,c0,d0,b0,b0)  ok 
(b0,c0,d0,b0,c0)  ok 
(b0,c0,d0,b0,d0)  ok 
(b0,c0,d0,b0,p01)  ok 
(b0,c0,d0,b0,q01)  ok 
(b0,c0,d0,c0,a0)  ok 
(b0,c0,d0,c0,b0)  ok 
(b0,c0,d0,c0,c0)  ok 
(b0,c0,d0,c0,d0)  ok 
(b0,c0,d0,c0,p01)  ok 
(b0,c0,d0,c0,q01)  ok 
(b0,c0,d0,d0,a0)  ok 
(b0,c0,d0,d0,b0)  ok 
(b0,c0,d0,d0,c0)  ok 
(b0,c0,d0,d0,d0)  ok 
(b0,c0,d0,d0,p01)  ok 
(b0,c0,d0,d0,q01)  ok 
(b0,c0,d0,p01,a1)  ok 
(b0,c0,d0,p01,b1)  ok 
(b0,c0,d0,p01,c1)  ok 
(b0,c0,d0,p01,d1)  ok 
(b0,c0,d0,p01,p10)  ok 
(b0,c0,d0,p01,q10)  ok 
(b0,c0,d0,q01,a1)  ok 
(b0,c0,d0,q01,b1)  ok 
(b0,c0,d0,q01,c1)  ok 
(b0,c0,d0,q01,d1)  ok 
(b0,c0,d0,q01,p10)  ok 
(b0,c0,d0,q01,q10)  ok 
(b0,c0,p01,a1,a1)  ok 
(b0,c0,p01,a1,b1)  ok 
(b0,c0,p01,a1,c1)  ok 
(b0,c0,p01,a1,d1)  ok 
(b0,c0,p01,a1,p10)  ok 
(b0,c0,p01,a1,q10)  ok 
(b0,c0,p01,b1,a1)  ok 
(b0,c0,p01,b1,b1)  ok 
(b0,c0,p01,b1,c1)  ok 
(b0,c0,p01,b1,d1)  ok 
(b0,c0,p01,b1,p10)  ok 
(b0,c0,p01,b1,q10)  ok 
(b0,c0,p01,c1,a1)  ok 
(b0,c0,p01,c1,b1)  ok 
(b0,c0,p01,c1,c1)  ok 
(b0,c0,p01,c1,d1)  ok 
(b0,c0,p01,c1,p10)  ok 
(b0,c0,p01,c1,q10)  ok 
(b0,c0,p01,d1,a1)  ok 
(b0,c0,p01,d1,b1)  ok 
(b0,c0,p01,d1,c1)  ok 
(b0,c0,p01,d1,d1)  ok 
(b0,c0,p01,d1,p10)  ok 
(b0,c0,p01,d1,q10)  ok 
(b0,c0,p01,p10,a0)  ok 
(b0,c0,p01,p10,b0)  ok 
(b0,c0,p01,p10,c0)  ok 
(b0,c0,p01,p10,d0)  ok 
(b0,c0,p01,p10,p01)  ok 
(b0,c0,p01,p10,q01)  ok 
(b0,c0,p01,q10,a0)  ok 
(b0,c0,p01,q10,b0)  ok 
(b0,c0,p01,q10,c0)  ok 
(b0,c0,p01,q10,d0)  ok 
(b0,c0,p01,q10,p01)  ok 
(b0,c0,p01,q10,q01)  ok 
(b0,c0,q01,a1,a1)  ok 
(b0,c0,q01,a1,b1)  ok 
(b0,c0,q01,a1,c1)  ok 
(b0,c0,q01,a1,d1)  ok 
(b0,c0,q01,a1,p10)  ok 
(b0,c0,q01,a1,q10)  ok 
(b0,c0,q01,b1,a1)  ok 
(b0,c0,q01,b1,b1)  ok 
(b0,c0,q01,b1,c1)  ok 
(b0,c0,q01,b1,d1)  ok 
(b0,c0,q01,b1,p10)  ok 
(b0,c0,q01,b1,q10)  ok 
(b0,c0,q01,c1,a1)  ok 
(b0,c0,q01,c1,b1)  ok 
(b0,c0,q01,c1,c1)  ok 
(b0,c0,q01,c1,d1)  ok 
(b0,c0,q01,c1,p10)  ok 
(b0,c0,q01,c1,q10)  ok 
(b0,c0,q01,d1,a1)  ok 
(b0,c0,q01,d1,b1)  ok 
(b0,c0,q01,d1,c1)  ok 
(b0,c0,q01,d1,d1)  ok 
(b0,c0,q01,d1,p10)  ok 
(b0,c0,q01,d1,q10)  ok 
(b0,c0,q01,p10,a0)  ok 
(b0,c0,q01,p10,b0)  ok 
(b0,c0,q01,p10,c0)  ok 
(b0,c0,q01,p10,d0)  ok 
(b0,c0,q01,p10,p01)  ok 
(b0,c0,q01,p10,q01)  ok 
(b0,c0,q01,q10,a0)  ok 
(b0,c0,q01,q10,b0)  ok 
(b0,c0,q01,q10,c0)  ok 
(b0,c0,q01,q10,d0)  ok 
(b0,c0,q01,q10,p01)  ok 
(b0,c0,q01,q10,q01)  ok 
(b0,d0,a0,a0,a0)  ok 
(b0,d0,a0,a0,b0)  ok 
(b0,d0,a0,a0,c0)  ok 
(b0,d0,a0,a0,d0)  ok 
(b0,d0,a0,a0,p01)  ok 
(b0,d0,a0,a0,q01)  ok 
(b0,d0,a0,b0,a0)  ok 
(b0,d0,a0,b0,b0)  ok 
(b0,d0,a0,b0,c0)  ok 
(b0,d0,a0,b0,d0)  ok 
(b0,d0,a0,b0,p01)  ok 
(b0,d0,a0,b0,q01)  ok 
(b0,d0,a0,c0,a0)  ok 
(b0,d0,a0,c0,b0)  ok 
(b0,d0,a0,c0,c0)  ok 
(b0,d0,a0,c0,d0)  ok 
(b0,d0,a0,c0,p01)  ok 
(b0,d0,a0,c0,q01)  ok 
(b0,d0,a0,d0,a0)  ok 
(b0,d0,a0,d0,b0)  ok 
(b0,d0,a0,d0,c0)  ok 
(b0,d0,a0,d0,d0)  ok 
(b0,d0,a0,d0,p01)  ok 
(b0,d0,a0,d0,q01)  ok 
(b0,d0,a0,p01,a1)  ok 
(b0,d0,a0,p01,b1)  ok 
(b0,d0,a0,p01,c1)  ok 
(b0,d0,a0,p01,d1)  ok 
(b0,d0,a0,p01,p10)  ok 
(b0,d0,a0,p01,q10)  ok 
(b0,d0,a0,q01,a1)  ok 
(b0,d0,a0,q01,b1)  ok 
(b0,d0,a0,q01,c1)  ok 
(b0,d0,a0,q01,d1)  ok 
(b0,d0,a0,q01,p10)  ok 
(b0,d0,a0,q01,q10)  ok 
(b0,d0,b0,a0,a0)  ok 
(b0,d0,b0,a0,b0)  ok 
(b0,d0,b0,a0,c0)  ok 
(b0,d0,b0,a0,d0)  ok 
(b0,d0,b0,a0,p01)  ok 
(b0,d0,b0,a0,q01)  ok 
(b0,d0,b0,b0,a0)  ok 
(b0,d0,b0,b0,b0)  ok 
(b0,d0,b0,b0,c0)  ok 
(b0,d0,b0,b0,d0)  ok 
(b0,d0,b0,b0,p01)  ok 
(b0,d0,b0,b0,q01)  ok 
(b0,d0,b0,c0,a0)  ok 
(b0,d0,b0,c0,b0)  ok 
(b0,d0,b0,c0,c0)  ok 
(b0,d0,b0,c0,d0)  ok 
(b0,d0,b0,c0,p01)  ok 
(b0,d0,b0,c0,q01)  ok 
(b0,d0,b0,d0,a0)  ok 
(b0,d0,b0,d0,b0)  ok 
(b0,d0,b0,d0,c0)  ok 
(b0,d0,b0,d0,d0)  ok 
(b0,d0,b0,d0,p01)  ok 
(b0,d0,b0,d0,q01)  ok 
(b0,d0,b0,p01,a1)  ok 
(b0,d0,b0,p01,b1)  ok 
(b0,d0,b0,p01,c1)  ok 
(b0,d0,b0,p01,d1)  ok 
(b0,d0,b0,p01,p10)  ok 
(b0,d0,b0,p01,q10)  ok 
(b0,d0,b0,q01,a1)  ok 
(b0,d0,b0,q01,b1)  ok 
(b0,d0,b0,q01,c1)  ok 
(b0,d0,b0,q01,d1)  ok 
(b0,d0,b0,q01,p10)  ok 
(b0,d0,b0,q01,q10)  ok 
(b0,d0,c0,a0,a0)  ok 
(b0,d0,c0,a0,b0)  ok 
(b0,d0,c0,a0,c0)  ok 
(b0,d0,c0,a0,d0)  ok 
(b0,d0,c0,a0,p01)  ok 
(b0,d0,c0,a0,q01)  ok 
(b0,d0,c0,b0,a0)  ok 
(b0,d0,c0,b0,b0)  ok 
(b0,d0,c0,b0,c0)  ok 
(b0,d0,c0,b0,d0)  ok 
(b0,d0,c0,b0,p01)  ok 
(b0,d0,c0,b0,q01)  ok 
(b0,d0,c0,c0,a0)  ok 
(b0,d0,c0,c0,b0)  ok 
(b0,d0,c0,c0,c0)  ok 
(b0,d0,c0,c0,d0)  ok 
(b0,d0,c0,c0,p01)  ok 
(b0,d0,c0,c0,q01)  ok 
(b0,d0,c0,d0,a0)  ok 
(b0,d0,c0,d0,b0)  ok 
(b0,d0,c0,d0,c0)  ok 
(b0,d0,c0,d0,d0)  ok 
(b0,d0,c0,d0,p01)  ok 
(b0,d0,c0,d0,q01)  ok 
(b0,d0,c0,p01,a1)  ok 
(b0,d0,c0,p01,b1)  ok 
(b0,d0,c0,p01,c1)  ok 
(b0,d0,c0,p01,d1)  ok 
(b0,d0,c0,p01,p10)  ok 
(b0,d0,c0,p01,q10)  ok 
(b0,d0,c0,q01,a1)  ok 
(b0,d0,c0,q01,b1)  ok 
(b0,d0,c0,q01,c1)  ok 
(b0,d0,c0,q01,d1)  ok 
(b0,d0,c0,q01,p10)  ok 
(b0,d0,c0,q01,q10)  ok 
(b0,d0,d0,a0,a0)  ok 
(b0,d0,d0,a0,b0)  ok 
(b0,d0,d0,a0,c0)  ok 
(b0,d0,d0,a0,d0)  ok 
(b0,d0,d0,a0,p01)  ok 
(b0,d0,d0,a0,q01)  ok 
(b0,d0,d0,b0,a0)  ok 
(b0,d0,d0,b0,b0)  ok 
(b0,d0,d0,b0,c0)  ok 
(b0,d0,d0,b0,d0)  ok 
(b0,d0,d0,b0,p01)  ok 
(b0,d0,d0,b0,q01)  ok 
(b0,d0,d0,c0,a0)  ok 
(b0,d0,d0,c0,b0)  ok 
(b0,d0,d0,c0,c0)  ok 
(b0,d0,d0,c0,d0)  ok 
(b0,d0,d0,c0,p01)  ok 
(b0,d0,d0,c0,q01)  ok 
(b0,d0,d0,d0,a0)  ok 
(b0,d0,d0,d0,b0)  ok 
(b0,d0,d0,d0,c0)  ok 
(b0,d0,d0,d0,d0)  ok 
(b0,d0,d0,d0,p01)  ok 
(b0,d0,d0,d0,q01)  ok 
(b0,d0,d0,p01,a1)  ok 
(b0,d0,d0,p01,b1)  ok 
(b0,d0,d0,p01,c1)  ok 
(b0,d0,d0,p01,d1)  ok 
(b0,d0,d0,p01,p10)  ok 
(b0,d0,d0,p01,q10)  ok 
(b0,d0,d0,q01,a1)  ok 
(b0,d0,d0,q01,b1)  ok 
(b0,d0,d0,q01,c1)  ok 
(b0,d0,d0,q01,d1)  ok 
(b0,d0,d0,q01,p10)  ok 
(b0,d0,d0,q01,q10)  ok 
(b0,d0,p01,a1,a1)  ok 
(b0,d0,p01,a1,b1)  ok 
(b0,d0,p01,a1,c1)  ok 
(b0,d0,p01,a1,d1)  ok 
(b0,d0,p01,a1,p10)  ok 
(b0,d0,p01,a1,q10)  ok 
(b0,d0,p01,b1,a1)  ok 
(b0,d0,p01,b1,b1)  ok 
(b0,d0,p01,b1,c1)  ok 
(b0,d0,p01,b1,d1)  ok 
(b0,d0,p01,b1,p10)  ok 
(b0,d0,p01,b1,q10)  ok 
(b0,d0,p01,c1,a1)  ok 
(b0,d0,p01,c1,b1)  ok 
(b0,d0,p01,c1,c1)  ok 
(b0,d0,p01,c1,d1)  ok 
(b0,d0,p01,c1,p10)  ok 
(b0,d0,p01,c1,q10)  ok 
(b0,d0,p01,d1,a1)  ok 
(b0,d0,p01,d1,b1)  ok 
(b0,d0,p01,d1,c1)  ok 
(b0,d0,p01,d1,d1)  ok 
(b0,d0,p01,d1,p10)  ok 
(b0,d0,p01,d1,q10)  ok 
(b0,d0,p01,p10,a0)  ok 
(b0,d0,p01,p10,b0)  ok 
(b0,d0,p01,p10,c0)  ok 
(b0,d0,p01,p10,d0)  ok 
(b0,d0,p01,p10,p01)  ok 
(b0,d0,p01,p10,q01)  ok 
(b0,d0,p01,q10,a0)  ok 
(b0,d0,p01,q10,b0)  ok 
(b0,d0,p01,q10,c0)  ok 
(b0,d0,p01,q10,d0)  ok 
(b0,d0,p01,q10,p01)  ok 
(b0,d0,p01,q10,q01)  ok 
(b0,d0,q01,a1,a1)  ok 
(b0,d0,q01,a1,b1)  ok 
(b0,d0,q01,a1,c1)  ok 
(b0,d0,q01,a1,d1)  ok 
(b0,d0,q01,a1,p10)  ok 
(b0,d0,q01,a1,q10)  ok 
(b0,d0,q01,b1,a1)  ok 
(b0,d0,q01,b1,b1)  ok 
(b0,d0,q01,b1,c1)  ok 
(b0,d0,q01,b1,d1)  ok 
(b0,d0,q01,b1,p10)  ok 
(b0,d0,q01,b1,q10)  ok 
(b0,d0,q01,c1,a1)  ok 
(b0,d0,q01,c1,b1)  ok 
(b0,d0,q01,c1,c1)  ok 
(b0,d0,q01,c1,d1)  ok 
(b0,d0,q01,c1,p10)  ok 
(b0,d0,q01,c1,q10)  ok 
(b0,d0,q01,d1,a1)  ok 
(b0,d0,q01,d1,b1)  ok 
(b0,d0,q01,d1,c1)  ok 
(b0,d0,q01,d1,d1)  ok 
(b0,d0,q01,d1,p10)  ok 
(b0,d0,q01,d1,q10)  ok 
(b0,d0,q01,p10,a0)  ok 
(b0,d0,q01,p10,b0)  ok 
(b0,d0,q01,p10,c0)  ok 
(b0,d0,q01,p10,d0)  ok 
(b0,d0,q01,p10,p01)  ok 
(b0,d0,q01,p10,q01)  ok 
(b0,d0,q01,q10,a0)  ok 
(b0,d0,q01,q10,b0)  ok 
(b0,d0,q01,q10,c0)  ok 
(b0,d0,q01,q10,d0)  ok 
(b0,d0,q01,q10,p01)  ok 
(b0,d0,q01,q10,q01)  ok 
(b0,p01,a1,a1,a1)  ok 
(b0,p01,a1,a1,b1)  ok 
(b0,p01,a1,a1,c1)  ok 
(b0,p01,a1,a1,d1)  ok 
(b0,p01,a1,a1,p10)  ok 
(b0,p01,a1,a1,q10)  ok 
(b0,p01,a1,b1,a1)  ok 
(b0,p01,a1,b1,b1)  ok 
(b0,p01,a1,b1,c1)  ok 
(b0,p01,a1,b1,d1)  ok 
(b0,p01,a1,b1,p10)  ok 
(b0,p01,a1,b1,q10)  ok 
(b0,p01,a1,c1,a1)  ok 
(b0,p01,a1,c1,b1)  ok 
(b0,p01,a1,c1,c1)  ok 
(b0,p01,a1,c1,d1)  ok 
(b0,p01,a1,c1,p10)  ok 
(b0,p01,a1,c1,q10)  ok 
(b0,p01,a1,d1,a1)  ok 
(b0,p01,a1,d1,b1)  ok 
(b0,p01,a1,d1,c1)  ok 
(b0,p01,a1,d1,d1)  ok 
(b0,p01,a1,d1,p10)  ok 
(b0,p01,a1,d1,q10)  ok 
(b0,p01,a1,p10,a0)  ok 
(b0,p01,a1,p10,b0)  ok 
(b0,p01,a1,p10,c0)  ok 
(b0,p01,a1,p10,d0)  ok 
(b0,p01,a1,p10,p01)  ok 
(b0,p01,a1,p10,q01)  ok 
(b0,p01,a1,q10,a0)  ok 
(b0,p01,a1,q10,b0)  ok 
(b0,p01,a1,q10,c0)  ok 
(b0,p01,a1,q10,d0)  ok 
(b0,p01,a1,q10,p01)  ok 
(b0,p01,a1,q10,q01)  ok 
(b0,p01,b1,a1,a1)  ok 
(b0,p01,b1,a1,b1)  ok 
(b0,p01,b1,a1,c1)  ok 
(b0,p01,b1,a1,d1)  ok 
(b0,p01,b1,a1,p10)  ok 
(b0,p01,b1,a1,q10)  ok 
(b0,p01,b1,b1,a1)  ok 
(b0,p01,b1,b1,b1)  ok 
(b0,p01,b1,b1,c1)  ok 
(b0,p01,b1,b1,d1)  ok 
(b0,p01,b1,b1,p10)  ok 
(b0,p01,b1,b1,q10)  ok 
(b0,p01,b1,c1,a1)  ok 
(b0,p01,b1,c1,b1)  ok 
(b0,p01,b1,c1,c1)  ok 
(b0,p01,b1,c1,d1)  ok 
(b0,p01,b1,c1,p10)  ok 
(b0,p01,b1,c1,q10)  ok 
(b0,p01,b1,d1,a1)  ok 
(b0,p01,b1,d1,b1)  ok 
(b0,p01,b1,d1,c1)  ok 
(b0,p01,b1,d1,d1)  ok 
(b0,p01,b1,d1,p10)  ok 
(b0,p01,b1,d1,q10)  ok 
(b0,p01,b1,p10,a0)  ok 
(b0,p01,b1,p10,b0)  ok 
(b0,p01,b1,p10,c0)  ok 
(b0,p01,b1,p10,d0)  ok 
(b0,p01,b1,p10,p01)  ok 
(b0,p01,b1,p10,q01)  ok 
(b0,p01,b1,q10,a0)  ok 
(b0,p01,b1,q10,b0)  ok 
(b0,p01,b1,q10,c0)  ok 
(b0,p01,b1,q10,d0)  ok 
(b0,p01,b1,q10,p01)  ok 
(b0,p01,b1,q10,q01)  ok 
(b0,p01,c1,a1,a1)  ok 
(b0,p01,c1,a1,b1)  ok 
(b0,p01,c1,a1,c1)  ok 
(b0,p01,c1,a1,d1)  ok 
(b0,p01,c1,a1,p10)  ok 
(b0,p01,c1,a1,q10)  ok 
(b0,p01,c1,b1,a1)  ok 
(b0,p01,c1,b1,b1)  ok 
(b0,p01,c1,b1,c1)  ok 
(b0,p01,c1,b1,d1)  ok 
(b0,p01,c1,b1,p10)  ok 
(b0,p01,c1,b1,q10)  ok 
(b0,p01,c1,c1,a1)  ok 
(b0,p01,c1,c1,b1)  ok 
(b0,p01,c1,c1,c1)  ok 
(b0,p01,c1,c1,d1)  ok 
(b0,p01,c1,c1,p10)  ok 
(b0,p01,c1,c1,q10)  ok 
(b0,p01,c1,d1,a1)  ok 
(b0,p01,c1,d1,b1)  ok 
(b0,p01,c1,d1,c1)  ok 
(b0,p01,c1,d1,d1)  ok 
(b0,p01,c1,d1,p10)  ok 
(b0,p01,c1,d1,q10)  ok 
(b0,p01,c1,p10,a0)  ok 
(b0,p01,c1,p10,b0)  ok 
(b0,p01,c1,p10,c0)  ok 
(b0,p01,c1,p10,d0)  ok 
(b0,p01,c1,p10,p01)  ok 
(b0,p01,c1,p10,q01)  ok 
(b0,p01,c1,q10,a0)  ok 
(b0,p01,c1,q10,b0)  ok 
(b0,p01,c1,q10,c0)  ok 
(b0,p01,c1,q10,d0)  ok 
(b0,p01,c1,q10,p01)  ok 
(b0,p01,c1,q10,q01)  ok 
(b0,p01,d1,a1,a1)  ok 
(b0,p01,d1,a1,b1)  ok 
(b0,p01,d1,a1,c1)  ok 
(b0,p01,d1,a1,d1)  ok 
(b0,p01,d1,a1,p10)  ok 
(b0,p01,d1,a1,q10)  ok 
(b0,p01,d1,b1,a1)  ok 
(b0,p01,d1,b1,b1)  ok 
(b0,p01,d1,b1,c1)  ok 
(b0,p01,d1,b1,d1)  ok 
(b0,p01,d1,b1,p10)  ok 
(b0,p01,d1,b1,q10)  ok 
(b0,p01,d1,c1,a1)  ok 
(b0,p01,d1,c1,b1)  ok 
(b0,p01,d1,c1,c1)  ok 
(b0,p01,d1,c1,d1)  ok 
(b0,p01,d1,c1,p10)  ok 
(b0,p01,d1,c1,q10)  ok 
(b0,p01,d1,d1,a1)  ok 
(b0,p01,d1,d1,b1)  ok 
(b0,p01,d1,d1,c1)  ok 
(b0,p01,d1,d1,d1)  ok 
(b0,p01,d1,d1,p10)  ok 
(b0,p01,d1,d1,q10)  ok 
(b0,p01,d1,p10,a0)  ok 
(b0,p01,d1,p10,b0)  ok 
(b0,p01,d1,p10,c0)  ok 
(b0,p01,d1,p10,d0)  ok 
(b0,p01,d1,p10,p01)  ok 
(b0,p01,d1,p10,q01)  ok 
(b0,p01,d1,q10,a0)  ok 
(b0,p01,d1,q10,b0)  ok 
(b0,p01,d1,q10,c0)  ok 
(b0,p01,d1,q10,d0)  ok 
(b0,p01,d1,q10,p01)  ok 
(b0,p01,d1,q10,q01)  ok 
(b0,p01,p10,a0,a0)  ok 
(b0,p01,p10,a0,b0)  ok 
(b0,p01,p10,a0,c0)  ok 
(b0,p01,p10,a0,d0)  ok 
(b0,p01,p10,a0,p01)  ok 
(b0,p01,p10,a0,q01)  ok 
(b0,p01,p10,b0,a0)  ok 
(b0,p01,p10,b0,b0)  ok 
(b0,p01,p10,b0,c0)  ok 
(b0,p01,p10,b0,d0)  ok 
(b0,p01,p10,b0,p01)  ok 
(b0,p01,p10,b0,q01)  ok 
(b0,p01,p10,c0,a0)  ok 
(b0,p01,p10,c0,b0)  ok 
(b0,p01,p10,c0,c0)  ok 
(b0,p01,p10,c0,d0)  ok 
(b0,p01,p10,c0,p01)  ok 
(b0,p01,p10,c0,q01)  ok 
(b0,p01,p10,d0,a0)  ok 
(b0,p01,p10,d0,b0)  ok 
(b0,p01,p10,d0,c0)  ok 
(b0,p01,p10,d0,d0)  ok 
(b0,p01,p10,d0,p01)  ok 
(b0,p01,p10,d0,q01)  ok 
(b0,p01,p10,p01,a1)  ok 
(b0,p01,p10,p01,b1)  ok 
(b0,p01,p10,p01,c1)  ok 
(b0,p01,p10,p01,d1)  ok 
(b0,p01,p10,p01,p10)  ok 
(b0,p01,p10,p01,q10)  ok 
(b0,p01,p10,q01,a1)  ok 
(b0,p01,p10,q01,b1)  ok 
(b0,p01,p10,q01,c1)  ok 
(b0,p01,p10,q01,d1)  ok 
(b0,p01,p10,q01,p10)  ok 
(b0,p01,p10,q01,q10)  ok 
(b0,p01,q10,a0,a0)  ok 
(b0,p01,q10,a0,b0)  ok 
(b0,p01,q10,a0,c0)  ok 
(b0,p01,q10,a0,d0)  ok 
(b0,p01,q10,a0,p01)  ok 
(b0,p01,q10,a0,q01)  ok 
(b0,p01,q10,b0,a0)  ok 
(b0,p01,q10,b0,b0)  ok 
(b0,p01,q10,b0,c0)  ok 
(b0,p01,q10,b0,d0)  ok 
(b0,p01,q10,b0,p01)  ok 
(b0,p01,q10,b0,q01)  ok 
(b0,p01,q10,c0,a0)  ok 
(b0,p01,q10,c0,b0)  ok 
(b0,p01,q10,c0,c0)  ok 
(b0,p01,q10,c0,d0)  ok 
(b0,p01,q10,c0,p01)  ok 
(b0,p01,q10,c0,q01)  ok 
(b0,p01,q10,d0,a0)  ok 
(b0,p01,q10,d0,b0)  ok 
(b0,p01,q10,d0,c0)  ok 
(b0,p01,q10,d0,d0)  ok 
(b0,p01,q10,d0,p01)  ok 
(b0,p01,q10,d0,q01)  ok 
(b0,p01,q10,p01,a1)  ok 
(b0,p01,q10,p01,b1)  ok 
(b0,p01,q10,p01,c1)  ok 
(b0,p01,q10,p01,d1)  ok 
(b0,p01,q10,p01,p10)  ok 
(b0,p01,q10,p01,q10)  ok 
(b0,p01,q10,q01,a1)  ok 
(b0,p01,q10,q01,b1)  ok 
(b0,p01,q10,q01,c1)  ok 
(b0,p01,q10,q01,d1)  ok 
(b0,p01,q10,q01,p10)  ok 
(b0,p01,q10,q01,q10)  ok 
(b0,q01,a1,a1,a1)  ok 
(b0,q01,a1,a1,b1)  ok 
(b0,q01,a1,a1,c1)  ok 
(b0,q01,a1,a1,d1)  ok 
(b0,q01,a1,a1,p10)  ok 
(b0,q01,a1,a1,q10)  ok 
(b0,q01,a1,b1,a1)  ok 
(b0,q01,a1,b1,b1)  ok 
(b0,q01,a1,b1,c1)  ok 
(b0,q01,a1,b1,d1)  ok 
(b0,q01,a1,b1,p10)  ok 
(b0,q01,a1,b1,q10)  ok 
(b0,q01,a1,c1,a1)  ok 
(b0,q01,a1,c1,b1)  ok 
(b0,q01,a1,c1,c1)  ok 
(b0,q01,a1,c1,d1)  ok 
(b0,q01,a1,c1,p10)  ok 
(b0,q01,a1,c1,q10)  ok 
(b0,q01,a1,d1,a1)  ok 
(b0,q01,a1,d1,b1)  ok 
(b0,q01,a1,d1,c1)  ok 
(b0,q01,a1,d1,d1)  ok 
(b0,q01,a1,d1,p10)  ok 
(b0,q01,a1,d1,q10)  ok 
(b0,q01,a1,p10,a0)  ok 
(b0,q01,a1,p10,b0)  ok 
(b0,q01,a1,p10,c0)  ok 
(b0,q01,a1,p10,d0)  ok 
(b0,q01,a1,p10,p01)  ok 
(b0,q01,a1,p10,q01)  ok 
(b0,q01,a1,q10,a0)  ok 
(b0,q01,a1,q10,b0)  ok 
(b0,q01,a1,q10,c0)  ok 
(b0,q01,a1,q10,d0)  ok 
(b0,q01,a1,q10,p01)  ok 
(b0,q01,a1,q10,q01)  ok 
(b0,q01,b1,a1,a1)  ok 
(b0,q01,b1,a1,b1)  ok 
(b0,q01,b1,a1,c1)  ok 
(b0,q01,b1,a1,d1)  ok 
(b0,q01,b1,a1,p10)  ok 
(b0,q01,b1,a1,q10)  ok 
(b0,q01,b1,b1,a1)  ok 
(b0,q01,b1,b1,b1)  ok 
(b0,q01,b1,b1,c1)  ok 
(b0,q01,b1,b1,d1)  ok 
(b0,q01,b1,b1,p10)  ok 
(b0,q01,b1,b1,q10)  ok 
(b0,q01,b1,c1,a1)  ok 
(b0,q01,b1,c1,b1)  ok 
(b0,q01,b1,c1,c1)  ok 
(b0,q01,b1,c1,d1)  ok 
(b0,q01,b1,c1,p10)  ok 
(b0,q01,b1,c1,q10)  ok 
(b0,q01,b1,d1,a1)  ok 
(b0,q01,b1,d1,b1)  ok 
(b0,q01,b1,d1,c1)  ok 
(b0,q01,b1,d1,d1)  ok 
(b0,q01,b1,d1,p10)  ok 
(b0,q01,b1,d1,q10)  ok 
(b0,q01,b1,p10,a0)  ok 
(b0,q01,b1,p10,b0)  ok 
(b0,q01,b1,p10,c0)  ok 
(b0,q01,b1,p10,d0)  ok 
(b0,q01,b1,p10,p01)  ok 
(b0,q01,b1,p10,q01)  ok 
(b0,q01,b1,q10,a0)  ok 
(b0,q01,b1,q10,b0)  ok 
(b0,q01,b1,q10,c0)  ok 
(b0,q01,b1,q10,d0)  ok 
(b0,q01,b1,q10,p01)  ok 
(b0,q01,b1,q10,q01)  ok 
(b0,q01,c1,a1,a1)  ok 
(b0,q01,c1,a1,b1)  ok 
(b0,q01,c1,a1,c1)  ok 
(b0,q01,c1,a1,d1)  ok 
(b0,q01,c1,a1,p10)  ok 
(b0,q01,c1,a1,q10)  ok 
(b0,q01,c1,b1,a1)  ok 
(b0,q01,c1,b1,b1)  ok 
(b0,q01,c1,b1,c1)  ok 
(b0,q01,c1,b1,d1)  ok 
(b0,q01,c1,b1,p10)  ok 
(b0,q01,c1,b1,q10)  ok 
(b0,q01,c1,c1,a1)  ok 
(b0,q01,c1,c1,b1)  ok 
(b0,q01,c1,c1,c1)  ok 
(b0,q01,c1,c1,d1)  ok 
(b0,q01,c1,c1,p10)  ok 
(b0,q01,c1,c1,q10)  ok 
(b0,q01,c1,d1,a1)  ok 
(b0,q01,c1,d1,b1)  ok 
(b0,q01,c1,d1,c1)  ok 
(b0,q01,c1,d1,d1)  ok 
(b0,q01,c1,d1,p10)  ok 
(b0,q01,c1,d1,q10)  ok 
(b0,q01,c1,p10,a0)  ok 
(b0,q01,c1,p10,b0)  ok 
(b0,q01,c1,p10,c0)  ok 
(b0,q01,c1,p10,d0)  ok 
(b0,q01,c1,p10,p01)  ok 
(b0,q01,c1,p10,q01)  ok 
(b0,q01,c1,q10,a0)  ok 
(b0,q01,c1,q10,b0)  ok 
(b0,q01,c1,q10,c0)  ok 
(b0,q01,c1,q10,d0)  ok 
(b0,q01,c1,q10,p01)  ok 
(b0,q01,c1,q10,q01)  ok 
(b0,q01,d1,a1,a1)  ok 
(b0,q01,d1,a1,b1)  ok 
(b0,q01,d1,a1,c1)  ok 
(b0,q01,d1,a1,d1)  ok 
(b0,q01,d1,a1,p10)  ok 
(b0,q01,d1,a1,q10)  ok 
(b0,q01,d1,b1,a1)  ok 
(b0,q01,d1,b1,b1)  ok 
(b0,q01,d1,b1,c1)  ok 
(b0,q01,d1,b1,d1)  ok 
(b0,q01,d1,b1,p10)  ok 
(b0,q01,d1,b1,q10)  ok 
(b0,q01,d1,c1,a1)  ok 
(b0,q01,d1,c1,b1)  ok 
(b0,q01,d1,c1,c1)  ok 
(b0,q01,d1,c1,d1)  ok 
(b0,q01,d1,c1,p10)  ok 
(b0,q01,d1,c1,q10)  ok 
(b0,q01,d1,d1,a1)  ok 
(b0,q01,d1,d1,b1)  ok 
(b0,q01,d1,d1,c1)  ok 
(b0,q01,d1,d1,d1)  ok 
(b0,q01,d1,d1,p10)  ok 
(b0,q01,d1,d1,q10)  ok 
(b0,q01,d1,p10,a0)  ok 
(b0,q01,d1,p10,b0)  ok 
(b0,q01,d1,p10,c0)  ok 
(b0,q01,d1,p10,d0)  ok 
(b0,q01,d1,p10,p01)  ok 
(b0,q01,d1,p10,q01)  ok 
(b0,q01,d1,q10,a0)  ok 
(b0,q01,d1,q10,b0)  ok 
(b0,q01,d1,q10,c0)  ok 
(b0,q01,d1,q10,d0)  ok 
(b0,q01,d1,q10,p01)  ok 
(b0,q01,d1,q10,q01)  ok 
(b0,q01,p10,a0,a0)  ok 
(b0,q01,p10,a0,b0)  ok 
(b0,q01,p10,a0,c0)  ok 
(b0,q01,p10,a0,d0)  ok 
(b0,q01,p10,a0,p01)  ok 
(b0,q01,p10,a0,q01)  ok 
(b0,q01,p10,b0,a0)  ok 
(b0,q01,p10,b0,b0)  ok 
(b0,q01,p10,b0,c0)  ok 
(b0,q01,p10,b0,d0)  ok 
(b0,q01,p10,b0,p01)  ok 
(b0,q01,p10,b0,q01)  ok 
(b0,q01,p10,c0,a0)  ok 
(b0,q01,p10,c0,b0)  ok 
(b0,q01,p10,c0,c0)  ok 
(b0,q01,p10,c0,d0)  ok 
(b0,q01,p10,c0,p01)  ok 
(b0,q01,p10,c0,q01)  ok 
(b0,q01,p10,d0,a0)  ok 
(b0,q01,p10,d0,b0)  ok 
(b0,q01,p10,d0,c0)  ok 
(b0,q01,p10,d0,d0)  ok 
(b0,q01,p10,d0,p01)  ok 
(b0,q01,p10,d0,q01)  ok 
(b0,q01,p10,p01,a1)  ok 
(b0,q01,p10,p01,b1)  ok 
(b0,q01,p10,p01,c1)  ok 
(b0,q01,p10,p01,d1)  ok 
(b0,q01,p10,p01,p10)  ok 
(b0,q01,p10,p01,q10)  ok 
(b0,q01,p10,q01,a1)  ok 
(b0,q01,p10,q01,b1)  ok 
(b0,q01,p10,q01,c1)  ok 
(b0,q01,p10,q01,d1)  ok 
(b0,q01,p10,q01,p10)  ok 
(b0,q01,p10,q01,q10)  ok 
(b0,q01,q10,a0,a0)  ok 
(b0,q01,q10,a0,b0)  ok 
(b0,q01,q10,a0,c0)  ok 
(b0,q01,q10,a0,d0)  ok 
(b0,q01,q10,a0,p01)  ok 
(b0,q01,q10,a0,q01)  ok 
(b0,q01,q10,b0,a0)  ok 
(b0,q01,q10,b0,b0)  ok 
(b0,q01,q10,b0,c0)  ok 
(b0,q01,q10,b0,d0)  ok 
(b0,q01,q10,b0,p01)  ok 
(b0,q01,q10,b0,q01)  ok 
(b0,q01,q10,c0,a0)  ok 
(b0,q01,q10,c0,b0)  ok 
(b0,q01,q10,c0,c0)  ok 
(b0,q01,q10,c0,d0)  ok 
(b0,q01,q10,c0,p01)  ok 
(b0,q01,q10,c0,q01)  ok 
(b0,q01,q10,d0,a0)  ok 
(b0,q01,q10,d0,b0)  ok 
(b0,q01,q10,d0,c0)  ok 
(b0,q01,q10,d0,d0)  ok 
(b0,q01,q10,d0,p01)  ok 
(b0,q01,q10,d0,q01)  ok 
(b0,q01,q10,p01,a1)  ok 
(b0,q01,q10,p01,b1)  ok 
(b0,q01,q10,p01,c1)  ok 
(b0,q01,q10,p01,d1)  ok 
(b0,q01,q10,p01,p10)  ok 
(b0,q01,q10,p01,q10)  ok 
(b0,q01,q10,q01,a1)  ok 
(b0,q01,q10,q01,b1)  ok 
(b0,q01,q10,q01,c1)  ok 
(b0,q01,q10,q01,d1)  ok 
(b0,q01,q10,q01,p10)  ok 
(b0,q01,q10,q01,q10)  ok 
(c0,a0,a0,a0,a0)  ok 
(c0,a0,a0,a0,b0)  ok 
(c0,a0,a0,a0,c0)  ok 
(c0,a0,a0,a0,d0)  ok 
(c0,a0,a0,a0,p01)  ok 
(c0,a0,a0,a0,q01)  ok 
(c0,a0,a0,b0,a0)  ok 
(c0,a0,a0,b0,b0)  ok 
(c0,a0,a0,b0,c0)  ok 
(c0,a0,a0,b0,d0)  ok 
(c0,a0,a0,b0,p01)  ok 
(c0,a0,a0,b0,q01)  ok 
(c0,a0,a0,c0,a0)  ok 
(c0,a0,a0,c0,b0)  ok 
(c0,a0,a0,c0,c0)  ok 
(c0,a0,a0,c0,d0)  ok 
(c0,a0,a0,c0,p01)  ok 
(c0,a0,a0,c0,q01)  ok 
(c0,a0,a0,d0,a0)  ok 
(c0,a0,a0,d0,b0)  ok 
(c0,a0,a0,d0,c0)  ok 
(c0,a0,a0,d0,d0)  ok 
(c0,a0,a0,d0,p01)  ok 
(c0,a0,a0,d0,q01)  ok 
(c0,a0,a0,p01,a1)  ok 
(c0,a0,a0,p01,b1)  ok 
(c0,a0,a0,p01,c1)  ok 
(c0,a0,a0,p01,d1)  ok 
(c0,a0,a0,p01,p10)  ok 
(c0,a0,a0,p01,q10)  ok 
(c0,a0,a0,q01,a1)  ok 
(c0,a0,a0,q01,b1)  ok 
(c0,a0,a0,q01,c1)  ok 
(c0,a0,a0,q01,d1)  ok 
(c0,a0,a0,q01,p10)  ok 
(c0,a0,a0,q01,q10)  ok 
(c0,a0,b0,a0,a0)  ok 
(c0,a0,b0,a0,b0)  ok 
(c0,a0,b0,a0,c0)  ok 
(c0,a0,b0,a0,d0)  ok 
(c0,a0,b0,a0,p01)  ok 
(c0,a0,b0,a0,q01)  ok 
(c0,a0,b0,b0,a0)  ok 
(c0,a0,b0,b0,b0)  ok 
(c0,a0,b0,b0,c0)  ok 
(c0,a0,b0,b0,d0)  ok 
(c0,a0,b0,b0,p01)  ok 
(c0,a0,b0,b0,q01)  ok 
(c0,a0,b0,c0,a0)  ok 
(c0,a0,b0,c0,b0)  ok 
(c0,a0,b0,c0,c0)  ok 
(c0,a0,b0,c0,d0)  ok 
(c0,a0,b0,c0,p01)  ok 
(c0,a0,b0,c0,q01)  ok 
(c0,a0,b0,d0,a0)  ok 
(c0,a0,b0,d0,b0)  ok 
(c0,a0,b0,d0,c0)  ok 
(c0,a0,b0,d0,d0)  ok 
(c0,a0,b0,d0,p01)  ok 
(c0,a0,b0,d0,q01)  ok 
(c0,a0,b0,p01,a1)  ok 
(c0,a0,b0,p01,b1)  ok 
(c0,a0,b0,p01,c1)  ok 
(c0,a0,b0,p01,d1)  ok 
(c0,a0,b0,p01,p10)  ok 
(c0,a0,b0,p01,q10)  ok 
(c0,a0,b0,q01,a1)  ok 
(c0,a0,b0,q01,b1)  ok 
(c0,a0,b0,q01,c1)  ok 
(c0,a0,b0,q01,d1)  ok 
(c0,a0,b0,q01,p10)  ok 
(c0,a0,b0,q01,q10)  ok 
(c0,a0,c0,a0,a0)  ok 
(c0,a0,c0,a0,b0)  ok 
(c0,a0,c0,a0,c0)  ok 
(c0,a0,c0,a0,d0)  ok 
(c0,a0,c0,a0,p01)  ok 
(c0,a0,c0,a0,q01)  ok 
(c0,a0,c0,b0,a0)  ok 
(c0,a0,c0,b0,b0)  ok 
(c0,a0,c0,b0,c0)  ok 
(c0,a0,c0,b0,d0)  ok 
(c0,a0,c0,b0,p01)  ok 
(c0,a0,c0,b0,q01)  ok 
(c0,a0,c0,c0,a0)  ok 
(c0,a0,c0,c0,b0)  ok 
(c0,a0,c0,c0,c0)  ok 
(c0,a0,c0,c0,d0)  ok 
(c0,a0,c0,c0,p01)  ok 
(c0,a0,c0,c0,q01)  ok 
(c0,a0,c0,d0,a0)  ok 
(c0,a0,c0,d0,b0)  ok 
(c0,a0,c0,d0,c0)  ok 
(c0,a0,c0,d0,d0)  ok 
(c0,a0,c0,d0,p01)  ok 
(c0,a0,c0,d0,q01)  ok 
(c0,a0,c0,p01,a1)  ok 
(c0,a0,c0,p01,b1)  ok 
(c0,a0,c0,p01,c1)  ok 
(c0,a0,c0,p01,d1)  ok 
(c0,a0,c0,p01,p10)  ok 
(c0,a0,c0,p01,q10)  ok 
(c0,a0,c0,q01,a1)  ok 
(c0,a0,c0,q01,b1)  ok 
(c0,a0,c0,q01,c1)  ok 
(c0,a0,c0,q01,d1)  ok 
(c0,a0,c0,q01,p10)  ok 
(c0,a0,c0,q01,q10)  ok 
(c0,a0,d0,a0,a0)  ok 
(c0,a0,d0,a0,b0)  ok 
(c0,a0,d0,a0,c0)  ok 
(c0,a0,d0,a0,d0)  ok 
(c0,a0,d0,a0,p01)  ok 
(c0,a0,d0,a0,q01)  ok 
(c0,a0,d0,b0,a0)  ok 
(c0,a0,d0,b0,b0)  ok 
(c0,a0,d0,b0,c0)  ok 
(c0,a0,d0,b0,d0)  ok 
(c0,a0,d0,b0,p01)  ok 
(c0,a0,d0,b0,q01)  ok 
(c0,a0,d0,c0,a0)  ok 
(c0,a0,d0,c0,b0)  ok 
(c0,a0,d0,c0,c0)  ok 
(c0,a0,d0,c0,d0)  ok 
(c0,a0,d0,c0,p01)  ok 
(c0,a0,d0,c0,q01)  ok 
(c0,a0,d0,d0,a0)  ok 
(c0,a0,d0,d0,b0)  ok 
(c0,a0,d0,d0,c0)  ok 
(c0,a0,d0,d0,d0)  ok 
(c0,a0,d0,d0,p01)  ok 
(c0,a0,d0,d0,q01)  ok 
(c0,a0,d0,p01,a1)  ok 
(c0,a0,d0,p01,b1)  ok 
(c0,a0,d0,p01,c1)  ok 
(c0,a0,d0,p01,d1)  ok 
(c0,a0,d0,p01,p10)  ok 
(c0,a0,d0,p01,q10)  ok 
(c0,a0,d0,q01,a1)  ok 
(c0,a0,d0,q01,b1)  ok 
(c0,a0,d0,q01,c1)  ok 
(c0,a0,d0,q01,d1)  ok 
(c0,a0,d0,q01,p10)  ok 
(c0,a0,d0,q01,q10)  ok 
(c0,a0,p01,a1,a1)  ok 
(c0,a0,p01,a1,b1)  ok 
(c0,a0,p01,a1,c1)  ok 
(c0,a0,p01,a1,d1)  ok 
(c0,a0,p01,a1,p10)  ok 
(c0,a0,p01,a1,q10)  ok 
(c0,a0,p01,b1,a1)  ok 
(c0,a0,p01,b1,b1)  ok 
(c0,a0,p01,b1,c1)  ok 
(c0,a0,p01,b1,d1)  ok 
(c0,a0,p01,b1,p10)  ok 
(c0,a0,p01,b1,q10)  ok 
(c0,a0,p01,c1,a1)  ok 
(c0,a0,p01,c1,b1)  ok 
(c0,a0,p01,c1,c1)  ok 
(c0,a0,p01,c1,d1)  ok 
(c0,a0,p01,c1,p10)  ok 
(c0,a0,p01,c1,q10)  ok 
(c0,a0,p01,d1,a1)  ok 
(c0,a0,p01,d1,b1)  ok 
(c0,a0,p01,d1,c1)  ok 
(c0,a0,p01,d1,d1)  ok 
(c0,a0,p01,d1,p10)  ok 
(c0,a0,p01,d1,q10)  ok 
(c0,a0,p01,p10,a0)  ok 
(c0,a0,p01,p10,b0)  ok 
(c0,a0,p01,p10,c0)  ok 
(c0,a0,p01,p10,d0)  ok 
(c0,a0,p01,p10,p01)  ok 
(c0,a0,p01,p10,q01)  ok 
(c0,a0,p01,q10,a0)  ok 
(c0,a0,p01,q10,b0)  ok 
(c0,a0,p01,q10,c0)  ok 
(c0,a0,p01,q10,d0)  ok 
(c0,a0,p01,q10,p01)  ok 
(c0,a0,p01,q10,q01)  ok 
(c0,a0,q01,a1,a1)  ok 
(c0,a0,q01,a1,b1)  ok 
(c0,a0,q01,a1,c1)  ok 
(c0,a0,q01,a1,d1)  ok 
(c0,a0,q01,a1,p10)  ok 
(c0,a0,q01,a1,q10)  ok 
(c0,a0,q01,b1,a1)  ok 
(c0,a0,q01,b1,b1)  ok 
(c0,a0,q01,b1,c1)  ok 
(c0,a0,q01,b1,d1)  ok 
(c0,a0,q01,b1,p10)  ok 
(c0,a0,q01,b1,q10)  ok 
(c0,a0,q01,c1,a1)  ok 
(c0,a0,q01,c1,b1)  ok 
(c0,a0,q01,c1,c1)  ok 
(c0,a0,q01,c1,d1)  ok 
(c0,a0,q01,c1,p10)  ok 
(c0,a0,q01,c1,q10)  ok 
(c0,a0,q01,d1,a1)  ok 
(c0,a0,q01,d1,b1)  ok 
(c0,a0,q01,d1,c1)  ok 
(c0,a0,q01,d1,d1)  ok 
(c0,a0,q01,d1,p10)  ok 
(c0,a0,q01,d1,q10)  ok 
(c0,a0,q01,p10,a0)  ok 
(c0,a0,q01,p10,b0)  ok 
(c0,a0,q01,p10,c0)  ok 
(c0,a0,q01,p10,d0)  ok 
(c0,a0,q01,p10,p01)  ok 
(c0,a0,q01,p10,q01)  ok 
(c0,a0,q01,q10,a0)  ok 
(c0,a0,q01,q10,b0)  ok 
(c0,a0,q01,q10,c0)  ok 
(c0,a0,q01,q10,d0)  ok 
(c0,a0,q01,q10,p01)  ok 
(c0,a0,q01,q10,q01)  ok 
(c0,b0,a0,a0,a0)  ok 
(c0,b0,a0,a0,b0)  ok 
(c0,b0,a0,a0,c0)  ok 
(c0,b0,a0,a0,d0)  ok 
(c0,b0,a0,a0,p01)  ok 
(c0,b0,a0,a0,q01)  ok 
(c0,b0,a0,b0,a0)  ok 
(c0,b0,a0,b0,b0)  ok 
(c0,b0,a0,b0,c0)  ok 
(c0,b0,a0,b0,d0)  ok 
(c0,b0,a0,b0,p01)  ok 
(c0,b0,a0,b0,q01)  ok 
(c0,b0,a0,c0,a0)  ok 
(c0,b0,a0,c0,b0)  ok 
(c0,b0,a0,c0,c0)  ok 
(c0,b0,a0,c0,d0)  ok 
(c0,b0,a0,c0,p01)  ok 
(c0,b0,a0,c0,q01)  ok 
(c0,b0,a0,d0,a0)  ok 
(c0,b0,a0,d0,b0)  ok 
(c0,b0,a0,d0,c0)  ok 
(c0,b0,a0,d0,d0)  ok 
(c0,b0,a0,d0,p01)  ok 
(c0,b0,a0,d0,q01)  ok 
(c0,b0,a0,p01,a1)  ok 
(c0,b0,a0,p01,b1)  ok 
(c0,b0,a0,p01,c1)  ok 
(c0,b0,a0,p01,d1)  ok 
(c0,b0,a0,p01,p10)  ok 
(c0,b0,a0,p01,q10)  ok 
(c0,b0,a0,q01,a1)  ok 
(c0,b0,a0,q01,b1)  ok 
(c0,b0,a0,q01,c1)  ok 
(c0,b0,a0,q01,d1)  ok 
(c0,b0,a0,q01,p10)  ok 
(c0,b0,a0,q01,q10)  ok 
(c0,b0,b0,a0,a0)  ok 
(c0,b0,b0,a0,b0)  ok 
(c0,b0,b0,a0,c0)  ok 
(c0,b0,b0,a0,d0)  ok 
(c0,b0,b0,a0,p01)  ok 
(c0,b0,b0,a0,q01)  ok 
(c0,b0,b0,b0,a0)  ok 
(c0,b0,b0,b0,b0)  ok 
(c0,b0,b0,b0,c0)  ok 
(c0,b0,b0,b0,d0)  ok 
(c0,b0,b0,b0,p01)  ok 
(c0,b0,b0,b0,q01)  ok 
(c0,b0,b0,c0,a0)  ok 
(c0,b0,b0,c0,b0)  ok 
(c0,b0,b0,c0,c0)  ok 
(c0,b0,b0,c0,d0)  ok 
(c0,b0,b0,c0,p01)  ok 
(c0,b0,b0,c0,q01)  ok 
(c0,b0,b0,d0,a0)  ok 
(c0,b0,b0,d0,b0)  ok 
(c0,b0,b0,d0,c0)  ok 
(c0,b0,b0,d0,d0)  ok 
(c0,b0,b0,d0,p01)  ok 
(c0,b0,b0,d0,q01)  ok 
(c0,b0,b0,p01,a1)  ok 
(c0,b0,b0,p01,b1)  ok 
(c0,b0,b0,p01,c1)  ok 
(c0,b0,b0,p01,d1)  ok 
(c0,b0,b0,p01,p10)  ok 
(c0,b0,b0,p01,q10)  ok 
(c0,b0,b0,q01,a1)  ok 
(c0,b0,b0,q01,b1)  ok 
(c0,b0,b0,q01,c1)  ok 
(c0,b0,b0,q01,d1)  ok 
(c0,b0,b0,q01,p10)  ok 
(c0,b0,b0,q01,q10)  ok 
(c0,b0,c0,a0,a0)  ok 
(c0,b0,c0,a0,b0)  ok 
(c0,b0,c0,a0,c0)  ok 
(c0,b0,c0,a0,d0)  ok 
(c0,b0,c0,a0,p01)  ok 
(c0,b0,c0,a0,q01)  ok 
(c0,b0,c0,b0,a0)  ok 
(c0,b0,c0,b0,b0)  ok 
(c0,b0,c0,b0,c0)  ok 
(c0,b0,c0,b0,d0)  ok 
(c0,b0,c0,b0,p01)  ok 
(c0,b0,c0,b0,q01)  ok 
(c0,b0,c0,c0,a0)  ok 
(c0,b0,c0,c0,b0)  ok 
(c0,b0,c0,c0,c0)  ok 
(c0,b0,c0,c0,d0)  ok 
(c0,b0,c0,c0,p01)  ok 
(c0,b0,c0,c0,q01)  ok 
(c0,b0,c0,d0,a0)  ok 
(c0,b0,c0,d0,b0)  ok 
(c0,b0,c0,d0,c0)  ok 
(c0,b0,c0,d0,d0)  ok 
(c0,b0,c0,d0,p01)  ok 
(c0,b0,c0,d0,q01)  ok 
(c0,b0,c0,p01,a1)  ok 
(c0,b0,c0,p01,b1)  ok 
(c0,b0,c0,p01,c1)  ok 
(c0,b0,c0,p01,d1)  ok 
(c0,b0,c0,p01,p10)  ok 
(c0,b0,c0,p01,q10)  ok 
(c0,b0,c0,q01,a1)  ok 
(c0,b0,c0,q01,b1)  ok 
(c0,b0,c0,q01,c1)  ok 
(c0,b0,c0,q01,d1)  ok 
(c0,b0,c0,q01,p10)  ok 
(c0,b0,c0,q01,q10)  ok 
(c0,b0,d0,a0,a0)  ok 
(c0,b0,d0,a0,b0)  ok 
(c0,b0,d0,a0,c0)  ok 
(c0,b0,d0,a0,d0)  ok 
(c0,b0,d0,a0,p01)  ok 
(c0,b0,d0,a0,q01)  ok 
(c0,b0,d0,b0,a0)  ok 
(c0,b0,d0,b0,b0)  ok 
(c0,b0,d0,b0,c0)  ok 
(c0,b0,d0,b0,d0)  ok 
(c0,b0,d0,b0,p01)  ok 
(c0,b0,d0,b0,q01)  ok 
(c0,b0,d0,c0,a0)  ok 
(c0,b0,d0,c0,b0)  ok 
(c0,b0,d0,c0,c0)  ok 
(c0,b0,d0,c0,d0)  ok 
(c0,b0,d0,c0,p01)  ok 
(c0,b0,d0,c0,q01)  ok 
(c0,b0,d0,d0,a0)  ok 
(c0,b0,d0,d0,b0)  ok 
(c0,b0,d0,d0,c0)  ok 
(c0,b0,d0,d0,d0)  ok 
(c0,b0,d0,d0,p01)  ok 
(c0,b0,d0,d0,q01)  ok 
(c0,b0,d0,p01,a1)  ok 
(c0,b0,d0,p01,b1)  ok 
(c0,b0,d0,p01,c1)  ok 
(c0,b0,d0,p01,d1)  ok 
(c0,b0,d0,p01,p10)  ok 
(c0,b0,d0,p01,q10)  ok 
(c0,b0,d0,q01,a1)  ok 
(c0,b0,d0,q01,b1)  ok 
(c0,b0,d0,q01,c1)  ok 
(c0,b0,d0,q01,d1)  ok 
(c0,b0,d0,q01,p10)  ok 
(c0,b0,d0,q01,q10)  ok 
(c0,b0,p01,a1,a1)  ok 
(c0,b0,p01,a1,b1)  ok 
(c0,b0,p01,a1,c1)  ok 
(c0,b0,p01,a1,d1)  ok 
(c0,b0,p01,a1,p10)  ok 
(c0,b0,p01,a1,q10)  ok 
(c0,b0,p01,b1,a1)  ok 
(c0,b0,p01,b1,b1)  ok 
(c0,b0,p01,b1,c1)  ok 
(c0,b0,p01,b1,d1)  ok 
(c0,b0,p01,b1,p10)  ok 
(c0,b0,p01,b1,q10)  ok 
(c0,b0,p01,c1,a1)  ok 
(c0,b0,p01,c1,b1)  ok 
(c0,b0,p01,c1,c1)  ok 
(c0,b0,p01,c1,d1)  ok 
(c0,b0,p01,c1,p10)  ok 
(c0,b0,p01,c1,q10)  ok 
(c0,b0,p01,d1,a1)  ok 
(c0,b0,p01,d1,b1)  ok 
(c0,b0,p01,d1,c1)  ok 
(c0,b0,p01,d1,d1)  ok 
(c0,b0,p01,d1,p10)  ok 
(c0,b0,p01,d1,q10)  ok 
(c0,b0,p01,p10,a0)  ok 
(c0,b0,p01,p10,b0)  ok 
(c0,b0,p01,p10,c0)  ok 
(c0,b0,p01,p10,d0)  ok 
(c0,b0,p01,p10,p01)  ok 
(c0,b0,p01,p10,q01)  ok 
(c0,b0,p01,q10,a0)  ok 
(c0,b0,p01,q10,b0)  ok 
(c0,b0,p01,q10,c0)  ok 
(c0,b0,p01,q10,d0)  ok 
(c0,b0,p01,q10,p01)  ok 
(c0,b0,p01,q10,q01)  ok 
(c0,b0,q01,a1,a1)  ok 
(c0,b0,q01,a1,b1)  ok 
(c0,b0,q01,a1,c1)  ok 
(c0,b0,q01,a1,d1)  ok 
(c0,b0,q01,a1,p10)  ok 
(c0,b0,q01,a1,q10)  ok 
(c0,b0,q01,b1,a1)  ok 
(c0,b0,q01,b1,b1)  ok 
(c0,b0,q01,b1,c1)  ok 
(c0,b0,q01,b1,d1)  ok 
(c0,b0,q01,b1,p10)  ok 
(c0,b0,q01,b1,q10)  ok 
(c0,b0,q01,c1,a1)  ok 
(c0,b0,q01,c1,b1)  ok 
(c0,b0,q01,c1,c1)  ok 
(c0,b0,q01,c1,d1)  ok 
(c0,b0,q01,c1,p10)  ok 
(c0,b0,q01,c1,q10)  ok 
(c0,b0,q01,d1,a1)  ok 
(c0,b0,q01,d1,b1)  ok 
(c0,b0,q01,d1,c1)  ok 
(c0,b0,q01,d1,d1)  ok 
(c0,b0,q01,d1,p10)  ok 
(c0,b0,q01,d1,q10)  ok 
(c0,b0,q01,p10,a0)  ok 
(c0,b0,q01,p10,b0)  ok 
(c0,b0,q01,p10,c0)  ok 
(c0,b0,q01,p10,d0)  ok 
(c0,b0,q01,p10,p01)  ok 
(c0,b0,q01,p10,q01)  ok 
(c0,b0,q01,q10,a0)  ok 
(c0,b0,q01,q10,b0)  ok 
(c0,b0,q01,q10,c0)  ok 
(c0,b0,q01,q10,d0)  ok 
(c0,b0,q01,q10,p01)  ok 
(c0,b0,q01,q10,q01)  ok 
(c0,c0,a0,a0,a0)  ok 
(c0,c0,a0,a0,b0)  ok 
(c0,c0,a0,a0,c0)  ok 
(c0,c0,a0,a0,d0)  ok 
(c0,c0,a0,a0,p01)  ok 
(c0,c0,a0,a0,q01)  ok 
(c0,c0,a0,b0,a0)  ok 
(c0,c0,a0,b0,b0)  ok 
(c0,c0,a0,b0,c0)  ok 
(c0,c0,a0,b0,d0)  ok 
(c0,c0,a0,b0,p01)  ok 
(c0,c0,a0,b0,q01)  ok 
(c0,c0,a0,c0,a0)  ok 
(c0,c0,a0,c0,b0)  ok 
(c0,c0,a0,c0,c0)  ok 
(c0,c0,a0,c0,d0)  ok 
(c0,c0,a0,c0,p01)  ok 
(c0,c0,a0,c0,q01)  ok 
(c0,c0,a0,d0,a0)  ok 
(c0,c0,a0,d0,b0)  ok 
(c0,c0,a0,d0,c0)  ok 
(c0,c0,a0,d0,d0)  ok 
(c0,c0,a0,d0,p01)  ok 
(c0,c0,a0,d0,q01)  ok 
(c0,c0,a0,p01,a1)  ok 
(c0,c0,a0,p01,b1)  ok 
(c0,c0,a0,p01,c1)  ok 
(c0,c0,a0,p01,d1)  ok 
(c0,c0,a0,p01,p10)  ok 
(c0,c0,a0,p01,q10)  ok 
(c0,c0,a0,q01,a1)  ok 
(c0,c0,a0,q01,b1)  ok 
(c0,c0,a0,q01,c1)  ok 
(c0,c0,a0,q01,d1)  ok 
(c0,c0,a0,q01,p10)  ok 
(c0,c0,a0,q01,q10)  ok 
(c0,c0,b0,a0,a0)  ok 
(c0,c0,b0,a0,b0)  ok 
(c0,c0,b0,a0,c0)  ok 
(c0,c0,b0,a0,d0)  ok 
(c0,c0,b0,a0,p01)  ok 
(c0,c0,b0,a0,q01)  ok 
(c0,c0,b0,b0,a0)  ok 
(c0,c0,b0,b0,b0)  ok 
(c0,c0,b0,b0,c0)  ok 
(c0,c0,b0,b0,d0)  ok 
(c0,c0,b0,b0,p01)  ok 
(c0,c0,b0,b0,q01)  ok 
(c0,c0,b0,c0,a0)  ok 
(c0,c0,b0,c0,b0)  ok 
(c0,c0,b0,c0,c0)  ok 
(c0,c0,b0,c0,d0)  ok 
(c0,c0,b0,c0,p01)  ok 
(c0,c0,b0,c0,q01)  ok 
(c0,c0,b0,d0,a0)  ok 
(c0,c0,b0,d0,b0)  ok 
(c0,c0,b0,d0,c0)  ok 
(c0,c0,b0,d0,d0)  ok 
(c0,c0,b0,d0,p01)  ok 
(c0,c0,b0,d0,q01)  ok 
(c0,c0,b0,p01,a1)  ok 
(c0,c0,b0,p01,b1)  ok 
(c0,c0,b0,p01,c1)  ok 
(c0,c0,b0,p01,d1)  ok 
(c0,c0,b0,p01,p10)  ok 
(c0,c0,b0,p01,q10)  ok 
(c0,c0,b0,q01,a1)  ok 
(c0,c0,b0,q01,b1)  ok 
(c0,c0,b0,q01,c1)  ok 
(c0,c0,b0,q01,d1)  ok 
(c0,c0,b0,q01,p10)  ok 
(c0,c0,b0,q01,q10)  ok 
(c0,c0,c0,a0,a0)  ok 
(c0,c0,c0,a0,b0)  ok 
(c0,c0,c0,a0,c0)  ok 
(c0,c0,c0,a0,d0)  ok 
(c0,c0,c0,a0,p01)  ok 
(c0,c0,c0,a0,q01)  ok 
(c0,c0,c0,b0,a0)  ok 
(c0,c0,c0,b0,b0)  ok 
(c0,c0,c0,b0,c0)  ok 
(c0,c0,c0,b0,d0)  ok 
(c0,c0,c0,b0,p01)  ok 
(c0,c0,c0,b0,q01)  ok 
(c0,c0,c0,c0,a0)  ok 
(c0,c0,c0,c0,b0)  ok 
(c0,c0,c0,c0,c0)  ok 
(c0,c0,c0,c0,d0)  ok 
(c0,c0,c0,c0,p01)  ok 
(c0,c0,c0,c0,q01)  ok 
(c0,c0,c0,d0,a0)  ok 
(c0,c0,c0,d0,b0)  ok 
(c0,c0,c0,d0,c0)  ok 
(c0,c0,c0,d0,d0)  ok 
(c0,c0,c0,d0,p01)  ok 
(c0,c0,c0,d0,q01)  ok 
(c0,c0,c0,p01,a1)  ok 
(c0,c0,c0,p01,b1)  ok 
(c0,c0,c0,p01,c1)  ok 
(c0,c0,c0,p01,d1)  ok 
(c0,c0,c0,p01,p10)  ok 
(c0,c0,c0,p01,q10)  ok 
(c0,c0,c0,q01,a1)  ok 
(c0,c0,c0,q01,b1)  ok 
(c0,c0,c0,q01,c1)  ok 
(c0,c0,c0,q01,d1)  ok 
(c0,c0,c0,q01,p10)  ok 
(c0,c0,c0,q01,q10)  ok 
(c0,c0,d0,a0,a0)  ok 
(c0,c0,d0,a0,b0)  ok 
(c0,c0,d0,a0,c0)  ok 
(c0,c0,d0,a0,d0)  ok 
(c0,c0,d0,a0,p01)  ok 
(c0,c0,d0,a0,q01)  ok 
(c0,c0,d0,b0,a0)  ok 
(c0,c0,d0,b0,b0)  ok 
(c0,c0,d0,b0,c0)  ok 
(c0,c0,d0,b0,d0)  ok 
(c0,c0,d0,b0,p01)  ok 
(c0,c0,d0,b0,q01)  ok 
(c0,c0,d0,c0,a0)  ok 
(c0,c0,d0,c0,b0)  ok 
(c0,c0,d0,c0,c0)  ok 
(c0,c0,d0,c0,d0)  ok 
(c0,c0,d0,c0,p01)  ok 
(c0,c0,d0,c0,q01)  ok 
(c0,c0,d0,d0,a0)  ok 
(c0,c0,d0,d0,b0)  ok 
(c0,c0,d0,d0,c0)  ok 
(c0,c0,d0,d0,d0)  ok 
(c0,c0,d0,d0,p01)  ok 
(c0,c0,d0,d0,q01)  ok 
(c0,c0,d0,p01,a1)  ok 
(c0,c0,d0,p01,b1)  ok 
(c0,c0,d0,p01,c1)  ok 
(c0,c0,d0,p01,d1)  ok 
(c0,c0,d0,p01,p10)  ok 
(c0,c0,d0,p01,q10)  ok 
(c0,c0,d0,q01,a1)  ok 
(c0,c0,d0,q01,b1)  ok 
(c0,c0,d0,q01,c1)  ok 
(c0,c0,d0,q01,d1)  ok 
(c0,c0,d0,q01,p10)  ok 
(c0,c0,d0,q01,q10)  ok 
(c0,c0,p01,a1,a1)  ok 
(c0,c0,p01,a1,b1)  ok 
(c0,c0,p01,a1,c1)  ok 
(c0,c0,p01,a1,d1)  ok 
(c0,c0,p01,a1,p10)  ok 
(c0,c0,p01,a1,q10)  ok 
(c0,c0,p01,b1,a1)  ok 
(c0,c0,p01,b1,b1)  ok 
(c0,c0,p01,b1,c1)  ok 
(c0,c0,p01,b1,d1)  ok 
(c0,c0,p01,b1,p10)  ok 
(c0,c0,p01,b1,q10)  ok 
(c0,c0,p01,c1,a1)  ok 
(c0,c0,p01,c1,b1)  ok 
(c0,c0,p01,c1,c1)  ok 
(c0,c0,p01,c1,d1)  ok 
(c0,c0,p01,c1,p10)  ok 
(c0,c0,p01,c1,q10)  ok 
(c0,c0,p01,d1,a1)  ok 
(c0,c0,p01,d1,b1)  ok 
(c0,c0,p01,d1,c1)  ok 
(c0,c0,p01,d1,d1)  ok 
(c0,c0,p01,d1,p10)  ok 
(c0,c0,p01,d1,q10)  ok 
(c0,c0,p01,p10,a0)  ok 
(c0,c0,p01,p10,b0)  ok 
(c0,c0,p01,p10,c0)  ok 
(c0,c0,p01,p10,d0)  ok 
(c0,c0,p01,p10,p01)  ok 
(c0,c0,p01,p10,q01)  ok 
(c0,c0,p01,q10,a0)  ok 
(c0,c0,p01,q10,b0)  ok 
(c0,c0,p01,q10,c0)  ok 
(c0,c0,p01,q10,d0)  ok 
(c0,c0,p01,q10,p01)  ok 
(c0,c0,p01,q10,q01)  ok 
(c0,c0,q01,a1,a1)  ok 
(c0,c0,q01,a1,b1)  ok 
(c0,c0,q01,a1,c1)  ok 
(c0,c0,q01,a1,d1)  ok 
(c0,c0,q01,a1,p10)  ok 
(c0,c0,q01,a1,q10)  ok 
(c0,c0,q01,b1,a1)  ok 
(c0,c0,q01,b1,b1)  ok 
(c0,c0,q01,b1,c1)  ok 
(c0,c0,q01,b1,d1)  ok 
(c0,c0,q01,b1,p10)  ok 
(c0,c0,q01,b1,q10)  ok 
(c0,c0,q01,c1,a1)  ok 
(c0,c0,q01,c1,b1)  ok 
(c0,c0,q01,c1,c1)  ok 
(c0,c0,q01,c1,d1)  ok 
(c0,c0,q01,c1,p10)  ok 
(c0,c0,q01,c1,q10)  ok 
(c0,c0,q01,d1,a1)  ok 
(c0,c0,q01,d1,b1)  ok 
(c0,c0,q01,d1,c1)  ok 
(c0,c0,q01,d1,d1)  ok 
(c0,c0,q01,d1,p10)  ok 
(c0,c0,q01,d1,q10)  ok 
(c0,c0,q01,p10,a0)  ok 
(c0,c0,q01,p10,b0)  ok 
(c0,c0,q01,p10,c0)  ok 
(c0,c0,q01,p10,d0)  ok 
(c0,c0,q01,p10,p01)  ok 
(c0,c0,q01,p10,q01)  ok 
(c0,c0,q01,q10,a0)  ok 
(c0,c0,q01,q10,b0)  ok 
(c0,c0,q01,q10,c0)  ok 
(c0,c0,q01,q10,d0)  ok 
(c0,c0,q01,q10,p01)  ok 
(c0,c0,q01,q10,q01)  ok 
(c0,d0,a0,a0,a0)  ok 
(c0,d0,a0,a0,b0)  ok 
(c0,d0,a0,a0,c0)  ok 
(c0,d0,a0,a0,d0)  ok 
(c0,d0,a0,a0,p01)  ok 
(c0,d0,a0,a0,q01)  ok 
(c0,d0,a0,b0,a0)  ok 
(c0,d0,a0,b0,b0)  ok 
(c0,d0,a0,b0,c0)  ok 
(c0,d0,a0,b0,d0)  ok 
(c0,d0,a0,b0,p01)  ok 
(c0,d0,a0,b0,q01)  ok 
(c0,d0,a0,c0,a0)  ok 
(c0,d0,a0,c0,b0)  ok 
(c0,d0,a0,c0,c0)  ok 
(c0,d0,a0,c0,d0)  ok 
(c0,d0,a0,c0,p01)  ok 
(c0,d0,a0,c0,q01)  ok 
(c0,d0,a0,d0,a0)  ok 
(c0,d0,a0,d0,b0)  ok 
(c0,d0,a0,d0,c0)  ok 
(c0,d0,a0,d0,d0)  ok 
(c0,d0,a0,d0,p01)  ok 
(c0,d0,a0,d0,q01)  ok 
(c0,d0,a0,p01,a1)  ok 
(c0,d0,a0,p01,b1)  ok 
(c0,d0,a0,p01,c1)  ok 
(c0,d0,a0,p01,d1)  ok 
(c0,d0,a0,p01,p10)  ok 
(c0,d0,a0,p01,q10)  ok 
(c0,d0,a0,q01,a1)  ok 
(c0,d0,a0,q01,b1)  ok 
(c0,d0,a0,q01,c1)  ok 
(c0,d0,a0,q01,d1)  ok 
(c0,d0,a0,q01,p10)  ok 
(c0,d0,a0,q01,q10)  ok 
(c0,d0,b0,a0,a0)  ok 
(c0,d0,b0,a0,b0)  ok 
(c0,d0,b0,a0,c0)  ok 
(c0,d0,b0,a0,d0)  ok 
(c0,d0,b0,a0,p01)  ok 
(c0,d0,b0,a0,q01)  ok 
(c0,d0,b0,b0,a0)  ok 
(c0,d0,b0,b0,b0)  ok 
(c0,d0,b0,b0,c0)  ok 
(c0,d0,b0,b0,d0)  ok 
(c0,d0,b0,b0,p01)  ok 
(c0,d0,b0,b0,q01)  ok 
(c0,d0,b0,c0,a0)  ok 
(c0,d0,b0,c0,b0)  ok 
(c0,d0,b0,c0,c0)  ok 
(c0,d0,b0,c0,d0)  ok 
(c0,d0,b0,c0,p01)  ok 
(c0,d0,b0,c0,q01)  ok 
(c0,d0,b0,d0,a0)  ok 
(c0,d0,b0,d0,b0)  ok 
(c0,d0,b0,d0,c0)  ok 
(c0,d0,b0,d0,d0)  ok 
(c0,d0,b0,d0,p01)  ok 
(c0,d0,b0,d0,q01)  ok 
(c0,d0,b0,p01,a1)  ok 
(c0,d0,b0,p01,b1)  ok 
(c0,d0,b0,p01,c1)  ok 
(c0,d0,b0,p01,d1)  ok 
(c0,d0,b0,p01,p10)  ok 
(c0,d0,b0,p01,q10)  ok 
(c0,d0,b0,q01,a1)  ok 
(c0,d0,b0,q01,b1)  ok 
(c0,d0,b0,q01,c1)  ok 
(c0,d0,b0,q01,d1)  ok 
(c0,d0,b0,q01,p10)  ok 
(c0,d0,b0,q01,q10)  ok 
(c0,d0,c0,a0,a0)  ok 
(c0,d0,c0,a0,b0)  ok 
(c0,d0,c0,a0,c0)  ok 
(c0,d0,c0,a0,d0)  ok 
(c0,d0,c0,a0,p01)  ok 
(c0,d0,c0,a0,q01)  ok 
(c0,d0,c0,b0,a0)  ok 
(c0,d0,c0,b0,b0)  ok 
(c0,d0,c0,b0,c0)  ok 
(c0,d0,c0,b0,d0)  ok 
(c0,d0,c0,b0,p01)  ok 
(c0,d0,c0,b0,q01)  ok 
(c0,d0,c0,c0,a0)  ok 
(c0,d0,c0,c0,b0)  ok 
(c0,d0,c0,c0,c0)  ok 
(c0,d0,c0,c0,d0)  ok 
(c0,d0,c0,c0,p01)  ok 
(c0,d0,c0,c0,q01)  ok 
(c0,d0,c0,d0,a0)  ok 
(c0,d0,c0,d0,b0)  ok 
(c0,d0,c0,d0,c0)  ok 
(c0,d0,c0,d0,d0)  ok 
(c0,d0,c0,d0,p01)  ok 
(c0,d0,c0,d0,q01)  ok 
(c0,d0,c0,p01,a1)  ok 
(c0,d0,c0,p01,b1)  ok 
(c0,d0,c0,p01,c1)  ok 
(c0,d0,c0,p01,d1)  ok 
(c0,d0,c0,p01,p10)  ok 
(c0,d0,c0,p01,q10)  ok 
(c0,d0,c0,q01,a1)  ok 
(c0,d0,c0,q01,b1)  ok 
(c0,d0,c0,q01,c1)  ok 
(c0,d0,c0,q01,d1)  ok 
(c0,d0,c0,q01,p10)  ok 
(c0,d0,c0,q01,q10)  ok 
(c0,d0,d0,a0,a0)  ok 
(c0,d0,d0,a0,b0)  ok 
(c0,d0,d0,a0,c0)  ok 
(c0,d0,d0,a0,d0)  ok 
(c0,d0,d0,a0,p01)  ok 
(c0,d0,d0,a0,q01)  ok 
(c0,d0,d0,b0,a0)  ok 
(c0,d0,d0,b0,b0)  ok 
(c0,d0,d0,b0,c0)  ok 
(c0,d0,d0,b0,d0)  ok 
(c0,d0,d0,b0,p01)  ok 
(c0,d0,d0,b0,q01)  ok 
(c0,d0,d0,c0,a0)  ok 
(c0,d0,d0,c0,b0)  ok 
(c0,d0,d0,c0,c0)  ok 
(c0,d0,d0,c0,d0)  ok 
(c0,d0,d0,c0,p01)  ok 
(c0,d0,d0,c0,q01)  ok 
(c0,d0,d0,d0,a0)  ok 
(c0,d0,d0,d0,b0)  ok 
(c0,d0,d0,d0,c0)  ok 
(c0,d0,d0,d0,d0)  ok 
(c0,d0,d0,d0,p01)  ok 
(c0,d0,d0,d0,q01)  ok 
(c0,d0,d0,p01,a1)  ok 
(c0,d0,d0,p01,b1)  ok 
(c0,d0,d0,p01,c1)  ok 
(c0,d0,d0,p01,d1)  ok 
(c0,d0,d0,p01,p10)  ok 
(c0,d0,d0,p01,q10)  ok 
(c0,d0,d0,q01,a1)  ok 
(c0,d0,d0,q01,b1)  ok 
(c0,d0,d0,q01,c1)  ok 
(c0,d0,d0,q01,d1)  ok 
(c0,d0,d0,q01,p10)  ok 
(c0,d0,d0,q01,q10)  ok 
(c0,d0,p01,a1,a1)  ok 
(c0,d0,p01,a1,b1)  ok 
(c0,d0,p01,a1,c1)  ok 
(c0,d0,p01,a1,d1)  ok 
(c0,d0,p01,a1,p10)  ok 
(c0,d0,p01,a1,q10)  ok 
(c0,d0,p01,b1,a1)  ok 
(c0,d0,p01,b1,b1)  ok 
(c0,d0,p01,b1,c1)  ok 
(c0,d0,p01,b1,d1)  ok 
(c0,d0,p01,b1,p10)  ok 
(c0,d0,p01,b1,q10)  ok 
(c0,d0,p01,c1,a1)  ok 
(c0,d0,p01,c1,b1)  ok 
(c0,d0,p01,c1,c1)  ok 
(c0,d0,p01,c1,d1)  ok 
(c0,d0,p01,c1,p10)  ok 
(c0,d0,p01,c1,q10)  ok 
(c0,d0,p01,d1,a1)  ok 
(c0,d0,p01,d1,b1)  ok 
(c0,d0,p01,d1,c1)  ok 
(c0,d0,p01,d1,d1)  ok 
(c0,d0,p01,d1,p10)  ok 
(c0,d0,p01,d1,q10)  ok 
(c0,d0,p01,p10,a0)  ok 
(c0,d0,p01,p10,b0)  ok 
(c0,d0,p01,p10,c0)  ok 
(c0,d0,p01,p10,d0)  ok 
(c0,d0,p01,p10,p01)  ok 
(c0,d0,p01,p10,q01)  ok 
(c0,d0,p01,q10,a0)  ok 
(c0,d0,p01,q10,b0)  ok 
(c0,d0,p01,q10,c0)  ok 
(c0,d0,p01,q10,d0)  ok 
(c0,d0,p01,q10,p01)  ok 
(c0,d0,p01,q10,q01)  ok 
(c0,d0,q01,a1,a1)  ok 
(c0,d0,q01,a1,b1)  ok 
(c0,d0,q01,a1,c1)  ok 
(c0,d0,q01,a1,d1)  ok 
(c0,d0,q01,a1,p10)  ok 
(c0,d0,q01,a1,q10)  ok 
(c0,d0,q01,b1,a1)  ok 
(c0,d0,q01,b1,b1)  ok 
(c0,d0,q01,b1,c1)  ok 
(c0,d0,q01,b1,d1)  ok 
(c0,d0,q01,b1,p10)  ok 
(c0,d0,q01,b1,q10)  ok 
(c0,d0,q01,c1,a1)  ok 
(c0,d0,q01,c1,b1)  ok 
(c0,d0,q01,c1,c1)  ok 
(c0,d0,q01,c1,d1)  ok 
(c0,d0,q01,c1,p10)  ok 
(c0,d0,q01,c1,q10)  ok 
(c0,d0,q01,d1,a1)  ok 
(c0,d0,q01,d1,b1)  ok 
(c0,d0,q01,d1,c1)  ok 
(c0,d0,q01,d1,d1)  ok 
(c0,d0,q01,d1,p10)  ok 
(c0,d0,q01,d1,q10)  ok 
(c0,d0,q01,p10,a0)  ok 
(c0,d0,q01,p10,b0)  ok 
(c0,d0,q01,p10,c0)  ok 
(c0,d0,q01,p10,d0)  ok 
(c0,d0,q01,p10,p01)  ok 
(c0,d0,q01,p10,q01)  ok 
(c0,d0,q01,q10,a0)  ok 
(c0,d0,q01,q10,b0)  ok 
(c0,d0,q01,q10,c0)  ok 
(c0,d0,q01,q10,d0)  ok 
(c0,d0,q01,q10,p01)  ok 
(c0,d0,q01,q10,q01)  ok 
(c0,p01,a1,a1,a1)  ok 
(c0,p01,a1,a1,b1)  ok 
(c0,p01,a1,a1,c1)  ok 
(c0,p01,a1,a1,d1)  ok 
(c0,p01,a1,a1,p10)  ok 
(c0,p01,a1,a1,q10)  ok 
(c0,p01,a1,b1,a1)  ok 
(c0,p01,a1,b1,b1)  ok 
(c0,p01,a1,b1,c1)  ok 
(c0,p01,a1,b1,d1)  ok 
(c0,p01,a1,b1,p10)  ok 
(c0,p01,a1,b1,q10)  ok 
(c0,p01,a1,c1,a1)  ok 
(c0,p01,a1,c1,b1)  ok 
(c0,p01,a1,c1,c1)  ok 
(c0,p01,a1,c1,d1)  ok 
(c0,p01,a1,c1,p10)  ok 
(c0,p01,a1,c1,q10)  ok 
(c0,p01,a1,d1,a1)  ok 
(c0,p01,a1,d1,b1)  ok 
(c0,p01,a1,d1,c1)  ok 
(c0,p01,a1,d1,d1)  ok 
(c0,p01,a1,d1,p10)  ok 
(c0,p01,a1,d1,q10)  ok 
(c0,p01,a1,p10,a0)  ok 
(c0,p01,a1,p10,b0)  ok 
(c0,p01,a1,p10,c0)  ok 
(c0,p01,a1,p10,d0)  ok 
(c0,p01,a1,p10,p01)  ok 
(c0,p01,a1,p10,q01)  ok 
(c0,p01,a1,q10,a0)  ok 
(c0,p01,a1,q10,b0)  ok 
(c0,p01,a1,q10,c0)  ok 
(c0,p01,a1,q10,d0)  ok 
(c0,p01,a1,q10,p01)  ok 
(c0,p01,a1,q10,q01)  ok 
(c0,p01,b1,a1,a1)  ok 
(c0,p01,b1,a1,b1)  ok 
(c0,p01,b1,a1,c1)  ok 
(c0,p01,b1,a1,d1)  ok 
(c0,p01,b1,a1,p10)  ok 
(c0,p01,b1,a1,q10)  ok 
(c0,p01,b1,b1,a1)  ok 
(c0,p01,b1,b1,b1)  ok 
(c0,p01,b1,b1,c1)  ok 
(c0,p01,b1,b1,d1)  ok 
(c0,p01,b1,b1,p10)  ok 
(c0,p01,b1,b1,q10)  ok 
(c0,p01,b1,c1,a1)  ok 
(c0,p01,b1,c1,b1)  ok 
(c0,p01,b1,c1,c1)  ok 
(c0,p01,b1,c1,d1)  ok 
(c0,p01,b1,c1,p10)  ok 
(c0,p01,b1,c1,q10)  ok 
(c0,p01,b1,d1,a1)  ok 
(c0,p01,b1,d1,b1)  ok 
(c0,p01,b1,d1,c1)  ok 
(c0,p01,b1,d1,d1)  ok 
(c0,p01,b1,d1,p10)  ok 
(c0,p01,b1,d1,q10)  ok 
(c0,p01,b1,p10,a0)  ok 
(c0,p01,b1,p10,b0)  ok 
(c0,p01,b1,p10,c0)  ok 
(c0,p01,b1,p10,d0)  ok 
(c0,p01,b1,p10,p01)  ok 
(c0,p01,b1,p10,q01)  ok 
(c0,p01,b1,q10,a0)  ok 
(c0,p01,b1,q10,b0)  ok 
(c0,p01,b1,q10,c0)  ok 
(c0,p01,b1,q10,d0)  ok 
(c0,p01,b1,q10,p01)  ok 
(c0,p01,b1,q10,q01)  ok 
(c0,p01,c1,a1,a1)  ok 
(c0,p01,c1,a1,b1)  ok 
(c0,p01,c1,a1,c1)  ok 
(c0,p01,c1,a1,d1)  ok 
(c0,p01,c1,a1,p10)  ok 
(c0,p01,c1,a1,q10)  ok 
(c0,p01,c1,b1,a1)  ok 
(c0,p01,c1,b1,b1)  ok 
(c0,p01,c1,b1,c1)  ok 
(c0,p01,c1,b1,d1)  ok 
(c0,p01,c1,b1,p10)  ok 
(c0,p01,c1,b1,q10)  ok 
(c0,p01,c1,c1,a1)  ok 
(c0,p01,c1,c1,b1)  ok 
(c0,p01,c1,c1,c1)  ok 
(c0,p01,c1,c1,d1)  ok 
(c0,p01,c1,c1,p10)  ok 
(c0,p01,c1,c1,q10)  ok 
(c0,p01,c1,d1,a1)  ok 
(c0,p01,c1,d1,b1)  ok 
(c0,p01,c1,d1,c1)  ok 
(c0,p01,c1,d1,d1)  ok 
(c0,p01,c1,d1,p10)  ok 
(c0,p01,c1,d1,q10)  ok 
(c0,p01,c1,p10,a0)  ok 
(c0,p01,c1,p10,b0)  ok 
(c0,p01,c1,p10,c0)  ok 
(c0,p01,c1,p10,d0)  ok 
(c0,p01,c1,p10,p01)  ok 
(c0,p01,c1,p10,q01)  ok 
(c0,p01,c1,q10,a0)  ok 
(c0,p01,c1,q10,b0)  ok 
(c0,p01,c1,q10,c0)  ok 
(c0,p01,c1,q10,d0)  ok 
(c0,p01,c1,q10,p01)  ok 
(c0,p01,c1,q10,q01)  ok 
(c0,p01,d1,a1,a1)  ok 
(c0,p01,d1,a1,b1)  ok 
(c0,p01,d1,a1,c1)  ok 
(c0,p01,d1,a1,d1)  ok 
(c0,p01,d1,a1,p10)  ok 
(c0,p01,d1,a1,q10)  ok 
(c0,p01,d1,b1,a1)  ok 
(c0,p01,d1,b1,b1)  ok 
(c0,p01,d1,b1,c1)  ok 
(c0,p01,d1,b1,d1)  ok 
(c0,p01,d1,b1,p10)  ok 
(c0,p01,d1,b1,q10)  ok 
(c0,p01,d1,c1,a1)  ok 
(c0,p01,d1,c1,b1)  ok 
(c0,p01,d1,c1,c1)  ok 
(c0,p01,d1,c1,d1)  ok 
(c0,p01,d1,c1,p10)  ok 
(c0,p01,d1,c1,q10)  ok 
(c0,p01,d1,d1,a1)  ok 
(c0,p01,d1,d1,b1)  ok 
(c0,p01,d1,d1,c1)  ok 
(c0,p01,d1,d1,d1)  ok 
(c0,p01,d1,d1,p10)  ok 
(c0,p01,d1,d1,q10)  ok 
(c0,p01,d1,p10,a0)  ok 
(c0,p01,d1,p10,b0)  ok 
(c0,p01,d1,p10,c0)  ok 
(c0,p01,d1,p10,d0)  ok 
(c0,p01,d1,p10,p01)  ok 
(c0,p01,d1,p10,q01)  ok 
(c0,p01,d1,q10,a0)  ok 
(c0,p01,d1,q10,b0)  ok 
(c0,p01,d1,q10,c0)  ok 
(c0,p01,d1,q10,d0)  ok 
(c0,p01,d1,q10,p01)  ok 
(c0,p01,d1,q10,q01)  ok 
(c0,p01,p10,a0,a0)  ok 
(c0,p01,p10,a0,b0)  ok 
(c0,p01,p10,a0,c0)  ok 
(c0,p01,p10,a0,d0)  ok 
(c0,p01,p10,a0,p01)  ok 
(c0,p01,p10,a0,q01)  ok 
(c0,p01,p10,b0,a0)  ok 
(c0,p01,p10,b0,b0)  ok 
(c0,p01,p10,b0,c0)  ok 
(c0,p01,p10,b0,d0)  ok 
(c0,p01,p10,b0,p01)  ok 
(c0,p01,p10,b0,q01)  ok 
(c0,p01,p10,c0,a0)  ok 
(c0,p01,p10,c0,b0)  ok 
(c0,p01,p10,c0,c0)  ok 
(c0,p01,p10,c0,d0)  ok 
(c0,p01,p10,c0,p01)  ok 
(c0,p01,p10,c0,q01)  ok 
(c0,p01,p10,d0,a0)  ok 
(c0,p01,p10,d0,b0)  ok 
(c0,p01,p10,d0,c0)  ok 
(c0,p01,p10,d0,d0)  ok 
(c0,p01,p10,d0,p01)  ok 
(c0,p01,p10,d0,q01)  ok 
(c0,p01,p10,p01,a1)  ok 
(c0,p01,p10,p01,b1)  ok 
(c0,p01,p10,p01,c1)  ok 
(c0,p01,p10,p01,d1)  ok 
(c0,p01,p10,p01,p10)  ok 
(c0,p01,p10,p01,q10)  ok 
(c0,p01,p10,q01,a1)  ok 
(c0,p01,p10,q01,b1)  ok 
(c0,p01,p10,q01,c1)  ok 
(c0,p01,p10,q01,d1)  ok 
(c0,p01,p10,q01,p10)  ok 
(c0,p01,p10,q01,q10)  ok 
(c0,p01,q10,a0,a0)  ok 
(c0,p01,q10,a0,b0)  ok 
(c0,p01,q10,a0,c0)  ok 
(c0,p01,q10,a0,d0)  ok 
(c0,p01,q10,a0,p01)  ok 
(c0,p01,q10,a0,q01)  ok 
(c0,p01,q10,b0,a0)  ok 
(c0,p01,q10,b0,b0)  ok 
(c0,p01,q10,b0,c0)  ok 
(c0,p01,q10,b0,d0)  ok 
(c0,p01,q10,b0,p01)  ok 
(c0,p01,q10,b0,q01)  ok 
(c0,p01,q10,c0,a0)  ok 
(c0,p01,q10,c0,b0)  ok 
(c0,p01,q10,c0,c0)  ok 
(c0,p01,q10,c0,d0)  ok 
(c0,p01,q10,c0,p01)  ok 
(c0,p01,q10,c0,q01)  ok 
(c0,p01,q10,d0,a0)  ok 
(c0,p01,q10,d0,b0)  ok 
(c0,p01,q10,d0,c0)  ok 
(c0,p01,q10,d0,d0)  ok 
(c0,p01,q10,d0,p01)  ok 
(c0,p01,q10,d0,q01)  ok 
(c0,p01,q10,p01,a1)  ok 
(c0,p01,q10,p01,b1)  ok 
(c0,p01,q10,p01,c1)  ok 
(c0,p01,q10,p01,d1)  ok 
(c0,p01,q10,p01,p10)  ok 
(c0,p01,q10,p01,q10)  ok 
(c0,p01,q10,q01,a1)  ok 
(c0,p01,q10,q01,b1)  ok 
(c0,p01,q10,q01,c1)  ok 
(c0,p01,q10,q01,d1)  ok 
(c0,p01,q10,q01,p10)  ok 
(c0,p01,q10,q01,q10)  ok 
(c0,q01,a1,a1,a1)  ok 
(c0,q01,a1,a1,b1)  ok 
(c0,q01,a1,a1,c1)  ok 
(c0,q01,a1,a1,d1)  ok 
(c0,q01,a1,a1,p10)  ok 
(c0,q01,a1,a1,q10)  ok 
(c0,q01,a1,b1,a1)  ok 
(c0,q01,a1,b1,b1)  ok 
(c0,q01,a1,b1,c1)  ok 
(c0,q01,a1,b1,d1)  ok 
(c0,q01,a1,b1,p10)  ok 
(c0,q01,a1,b1,q10)  ok 
(c0,q01,a1,c1,a1)  ok 
(c0,q01,a1,c1,b1)  ok 
(c0,q01,a1,c1,c1)  ok 
(c0,q01,a1,c1,d1)  ok 
(c0,q01,a1,c1,p10)  ok 
(c0,q01,a1,c1,q10)  ok 
(c0,q01,a1,d1,a1)  ok 
(c0,q01,a1,d1,b1)  ok 
(c0,q01,a1,d1,c1)  ok 
(c0,q01,a1,d1,d1)  ok 
(c0,q01,a1,d1,p10)  ok 
(c0,q01,a1,d1,q10)  ok 
(c0,q01,a1,p10,a0)  ok 
(c0,q01,a1,p10,b0)  ok 
(c0,q01,a1,p10,c0)  ok 
(c0,q01,a1,p10,d0)  ok 
(c0,q01,a1,p10,p01)  ok 
(c0,q01,a1,p10,q01)  ok 
(c0,q01,a1,q10,a0)  ok 
(c0,q01,a1,q10,b0)  ok 
(c0,q01,a1,q10,c0)  ok 
(c0,q01,a1,q10,d0)  ok 
(c0,q01,a1,q10,p01)  ok 
(c0,q01,a1,q10,q01)  ok 
(c0,q01,b1,a1,a1)  ok 
(c0,q01,b1,a1,b1)  ok 
(c0,q01,b1,a1,c1)  ok 
(c0,q01,b1,a1,d1)  ok 
(c0,q01,b1,a1,p10)  ok 
(c0,q01,b1,a1,q10)  ok 
(c0,q01,b1,b1,a1)  ok 
(c0,q01,b1,b1,b1)  ok 
(c0,q01,b1,b1,c1)  ok 
(c0,q01,b1,b1,d1)  ok 
(c0,q01,b1,b1,p10)  ok 
(c0,q01,b1,b1,q10)  ok 
(c0,q01,b1,c1,a1)  ok 
(c0,q01,b1,c1,b1)  ok 
(c0,q01,b1,c1,c1)  ok 
(c0,q01,b1,c1,d1)  ok 
(c0,q01,b1,c1,p10)  ok 
(c0,q01,b1,c1,q10)  ok 
(c0,q01,b1,d1,a1)  ok 
(c0,q01,b1,d1,b1)  ok 
(c0,q01,b1,d1,c1)  ok 
(c0,q01,b1,d1,d1)  ok 
(c0,q01,b1,d1,p10)  ok 
(c0,q01,b1,d1,q10)  ok 
(c0,q01,b1,p10,a0)  ok 
(c0,q01,b1,p10,b0)  ok 
(c0,q01,b1,p10,c0)  ok 
(c0,q01,b1,p10,d0)  ok 
(c0,q01,b1,p10,p01)  ok 
(c0,q01,b1,p10,q01)  ok 
(c0,q01,b1,q10,a0)  ok 
(c0,q01,b1,q10,b0)  ok 
(c0,q01,b1,q10,c0)  ok 
(c0,q01,b1,q10,d0)  ok 
(c0,q01,b1,q10,p01)  ok 
(c0,q01,b1,q10,q01)  ok 
(c0,q01,c1,a1,a1)  ok 
(c0,q01,c1,a1,b1)  ok 
(c0,q01,c1,a1,c1)  ok 
(c0,q01,c1,a1,d1)  ok 
(c0,q01,c1,a1,p10)  ok 
(c0,q01,c1,a1,q10)  ok 
(c0,q01,c1,b1,a1)  ok 
(c0,q01,c1,b1,b1)  ok 
(c0,q01,c1,b1,c1)  ok 
(c0,q01,c1,b1,d1)  ok 
(c0,q01,c1,b1,p10)  ok 
(c0,q01,c1,b1,q10)  ok 
(c0,q01,c1,c1,a1)  ok 
(c0,q01,c1,c1,b1)  ok 
(c0,q01,c1,c1,c1)  ok 
(c0,q01,c1,c1,d1)  ok 
(c0,q01,c1,c1,p10)  ok 
(c0,q01,c1,c1,q10)  ok 
(c0,q01,c1,d1,a1)  ok 
(c0,q01,c1,d1,b1)  ok 
(c0,q01,c1,d1,c1)  ok 
(c0,q01,c1,d1,d1)  ok 
(c0,q01,c1,d1,p10)  ok 
(c0,q01,c1,d1,q10)  ok 
(c0,q01,c1,p10,a0)  ok 
(c0,q01,c1,p10,b0)  ok 
(c0,q01,c1,p10,c0)  ok 
(c0,q01,c1,p10,d0)  ok 
(c0,q01,c1,p10,p01)  ok 
(c0,q01,c1,p10,q01)  ok 
(c0,q01,c1,q10,a0)  ok 
(c0,q01,c1,q10,b0)  ok 
(c0,q01,c1,q10,c0)  ok 
(c0,q01,c1,q10,d0)  ok 
(c0,q01,c1,q10,p01)  ok 
(c0,q01,c1,q10,q01)  ok 
(c0,q01,d1,a1,a1)  ok 
(c0,q01,d1,a1,b1)  ok 
(c0,q01,d1,a1,c1)  ok 
(c0,q01,d1,a1,d1)  ok 
(c0,q01,d1,a1,p10)  ok 
(c0,q01,d1,a1,q10)  ok 
(c0,q01,d1,b1,a1)  ok 
(c0,q01,d1,b1,b1)  ok 
(c0,q01,d1,b1,c1)  ok 
(c0,q01,d1,b1,d1)  ok 
(c0,q01,d1,b1,p10)  ok 
(c0,q01,d1,b1,q10)  ok 
(c0,q01,d1,c1,a1)  ok 
(c0,q01,d1,c1,b1)  ok 
(c0,q01,d1,c1,c1)  ok 
(c0,q01,d1,c1,d1)  ok 
(c0,q01,d1,c1,p10)  ok 
(c0,q01,d1,c1,q10)  ok 
(c0,q01,d1,d1,a1)  ok 
(c0,q01,d1,d1,b1)  ok 
(c0,q01,d1,d1,c1)  ok 
(c0,q01,d1,d1,d1)  ok 
(c0,q01,d1,d1,p10)  ok 
(c0,q01,d1,d1,q10)  ok 
(c0,q01,d1,p10,a0)  ok 
(c0,q01,d1,p10,b0)  ok 
(c0,q01,d1,p10,c0)  ok 
(c0,q01,d1,p10,d0)  ok 
(c0,q01,d1,p10,p01)  ok 
(c0,q01,d1,p10,q01)  ok 
(c0,q01,d1,q10,a0)  ok 
(c0,q01,d1,q10,b0)  ok 
(c0,q01,d1,q10,c0)  ok 
(c0,q01,d1,q10,d0)  ok 
(c0,q01,d1,q10,p01)  ok 
(c0,q01,d1,q10,q01)  ok 
(c0,q01,p10,a0,a0)  ok 
(c0,q01,p10,a0,b0)  ok 
(c0,q01,p10,a0,c0)  ok 
(c0,q01,p10,a0,d0)  ok 
(c0,q01,p10,a0,p01)  ok 
(c0,q01,p10,a0,q01)  ok 
(c0,q01,p10,b0,a0)  ok 
(c0,q01,p10,b0,b0)  ok 
(c0,q01,p10,b0,c0)  ok 
(c0,q01,p10,b0,d0)  ok 
(c0,q01,p10,b0,p01)  ok 
(c0,q01,p10,b0,q01)  ok 
(c0,q01,p10,c0,a0)  ok 
(c0,q01,p10,c0,b0)  ok 
(c0,q01,p10,c0,c0)  ok 
(c0,q01,p10,c0,d0)  ok 
(c0,q01,p10,c0,p01)  ok 
(c0,q01,p10,c0,q01)  ok 
(c0,q01,p10,d0,a0)  ok 
(c0,q01,p10,d0,b0)  ok 
(c0,q01,p10,d0,c0)  ok 
(c0,q01,p10,d0,d0)  ok 
(c0,q01,p10,d0,p01)  ok 
(c0,q01,p10,d0,q01)  ok 
(c0,q01,p10,p01,a1)  ok 
(c0,q01,p10,p01,b1)  ok 
(c0,q01,p10,p01,c1)  ok 
(c0,q01,p10,p01,d1)  ok 
(c0,q01,p10,p01,p10)  ok 
(c0,q01,p10,p01,q10)  ok 
(c0,q01,p10,q01,a1)  ok 
(c0,q01,p10,q01,b1)  ok 
(c0,q01,p10,q01,c1)  ok 
(c0,q01,p10,q01,d1)  ok 
(c0,q01,p10,q01,p10)  ok 
(c0,q01,p10,q01,q10)  ok 
(c0,q01,q10,a0,a0)  ok 
(c0,q01,q10,a0,b0)  ok 
(c0,q01,q10,a0,c0)  ok 
(c0,q01,q10,a0,d0)  ok 
(c0,q01,q10,a0,p01)  ok 
(c0,q01,q10,a0,q01)  ok 
(c0,q01,q10,b0,a0)  ok 
(c0,q01,q10,b0,b0)  ok 
(c0,q01,q10,b0,c0)  ok 
(c0,q01,q10,b0,d0)  ok 
(c0,q01,q10,b0,p01)  ok 
(c0,q01,q10,b0,q01)  ok 
(c0,q01,q10,c0,a0)  ok 
(c0,q01,q10,c0,b0)  ok 
(c0,q01,q10,c0,c0)  ok 
(c0,q01,q10,c0,d0)  ok 
(c0,q01,q10,c0,p01)  ok 
(c0,q01,q10,c0,q01)  ok 
(c0,q01,q10,d0,a0)  ok 
(c0,q01,q10,d0,b0)  ok 
(c0,q01,q10,d0,c0)  ok 
(c0,q01,q10,d0,d0)  ok 
(c0,q01,q10,d0,p01)  ok 
(c0,q01,q10,d0,q01)  ok 
(c0,q01,q10,p01,a1)  ok 
(c0,q01,q10,p01,b1)  ok 
(c0,q01,q10,p01,c1)  ok 
(c0,q01,q10,p01,d1)  ok 
(c0,q01,q10,p01,p10)  ok 
(c0,q01,q10,p01,q10)  ok 
(c0,q01,q10,q01,a1)  ok 
(c0,q01,q10,q01,b1)  ok 
(c0,q01,q10,q01,c1)  ok 
(c0,q01,q10,q01,d1)  ok 
(c0,q01,q10,q01,p10)  ok 
(c0,q01,q10,q01,q10)  ok 
(d0,a0,a0,a0,a0)  ok 
(d0,a0,a0,a0,b0)  ok 
(d0,a0,a0,a0,c0)  ok 
(d0,a0,a0,a0,d0)  ok 
(d0,a0,a0,a0,p01)  ok 
(d0,a0,a0,a0,q01)  ok 
(d0,a0,a0,b0,a0)  ok 
(d0,a0,a0,b0,b0)  ok 
(d0,a0,a0,b0,c0)  ok 
(d0,a0,a0,b0,d0)  ok 
(d0,a0,a0,b0,p01)  ok 
(d0,a0,a0,b0,q01)  ok 
(d0,a0,a0,c0,a0)  ok 
(d0,a0,a0,c0,b0)  ok 
(d0,a0,a0,c0,c0)  ok 
(d0,a0,a0,c0,d0)  ok 
(d0,a0,a0,c0,p01)  ok 
(d0,a0,a0,c0,q01)  ok 
(d0,a0,a0,d0,a0)  ok 
(d0,a0,a0,d0,b0)  ok 
(d0,a0,a0,d0,c0)  ok 
(d0,a0,a0,d0,d0)  ok 
(d0,a0,a0,d0,p01)  ok 
(d0,a0,a0,d0,q01)  ok 
(d0,a0,a0,p01,a1)  ok 
(d0,a0,a0,p01,b1)  ok 
(d0,a0,a0,p01,c1)  ok 
(d0,a0,a0,p01,d1)  ok 
(d0,a0,a0,p01,p10)  ok 
(d0,a0,a0,p01,q10)  ok 
(d0,a0,a0,q01,a1)  ok 
(d0,a0,a0,q01,b1)  ok 
(d0,a0,a0,q01,c1)  ok 
(d0,a0,a0,q01,d1)  ok 
(d0,a0,a0,q01,p10)  ok 
(d0,a0,a0,q01,q10)  ok 
(d0,a0,b0,a0,a0)  ok 
(d0,a0,b0,a0,b0)  ok 
(d0,a0,b0,a0,c0)  ok 
(d0,a0,b0,a0,d0)  ok 
(d0,a0,b0,a0,p01)  ok 
(d0,a0,b0,a0,q01)  ok 
(d0,a0,b0,b0,a0)  ok 
(d0,a0,b0,b0,b0)  ok 
(d0,a0,b0,b0,c0)  ok 
(d0,a0,b0,b0,d0)  ok 
(d0,a0,b0,b0,p01)  ok 
(d0,a0,b0,b0,q01)  ok 
(d0,a0,b0,c0,a0)  ok 
(d0,a0,b0,c0,b0)  ok 
(d0,a0,b0,c0,c0)  ok 
(d0,a0,b0,c0,d0)  ok 
(d0,a0,b0,c0,p01)  ok 
(d0,a0,b0,c0,q01)  ok 
(d0,a0,b0,d0,a0)  ok 
(d0,a0,b0,d0,b0)  ok 
(d0,a0,b0,d0,c0)  ok 
(d0,a0,b0,d0,d0)  ok 
(d0,a0,b0,d0,p01)  ok 
(d0,a0,b0,d0,q01)  ok 
(d0,a0,b0,p01,a1)  ok 
(d0,a0,b0,p01,b1)  ok 
(d0,a0,b0,p01,c1)  ok 
(d0,a0,b0,p01,d1)  ok 
(d0,a0,b0,p01,p10)  ok 
(d0,a0,b0,p01,q10)  ok 
(d0,a0,b0,q01,a1)  ok 
(d0,a0,b0,q01,b1)  ok 
(d0,a0,b0,q01,c1)  ok 
(d0,a0,b0,q01,d1)  ok 
(d0,a0,b0,q01,p10)  ok 
(d0,a0,b0,q01,q10)  ok 
(d0,a0,c0,a0,a0)  ok 
(d0,a0,c0,a0,b0)  ok 
(d0,a0,c0,a0,c0)  ok 
(d0,a0,c0,a0,d0)  ok 
(d0,a0,c0,a0,p01)  ok 
(d0,a0,c0,a0,q01)  ok 
(d0,a0,c0,b0,a0)  ok 
(d0,a0,c0,b0,b0)  ok 
(d0,a0,c0,b0,c0)  ok 
(d0,a0,c0,b0,d0)  ok 
(d0,a0,c0,b0,p01)  ok 
(d0,a0,c0,b0,q01)  ok 
(d0,a0,c0,c0,a0)  ok 
(d0,a0,c0,c0,b0)  ok 
(d0,a0,c0,c0,c0)  ok 
(d0,a0,c0,c0,d0)  ok 
(d0,a0,c0,c0,p01)  ok 
(d0,a0,c0,c0,q01)  ok 
(d0,a0,c0,d0,a0)  ok 
(d0,a0,c0,d0,b0)  ok 
(d0,a0,c0,d0,c0)  ok 
(d0,a0,c0,d0,d0)  ok 
(d0,a0,c0,d0,p01)  ok 
(d0,a0,c0,d0,q01)  ok 
(d0,a0,c0,p01,a1)  ok 
(d0,a0,c0,p01,b1)  ok 
(d0,a0,c0,p01,c1)  ok 
(d0,a0,c0,p01,d1)  ok 
(d0,a0,c0,p01,p10)  ok 
(d0,a0,c0,p01,q10)  ok 
(d0,a0,c0,q01,a1)  ok 
(d0,a0,c0,q01,b1)  ok 
(d0,a0,c0,q01,c1)  ok 
(d0,a0,c0,q01,d1)  ok 
(d0,a0,c0,q01,p10)  ok 
(d0,a0,c0,q01,q10)  ok 
(d0,a0,d0,a0,a0)  ok 
(d0,a0,d0,a0,b0)  ok 
(d0,a0,d0,a0,c0)  ok 
(d0,a0,d0,a0,d0)  ok 
(d0,a0,d0,a0,p01)  ok 
(d0,a0,d0,a0,q01)  ok 
(d0,a0,d0,b0,a0)  ok 
(d0,a0,d0,b0,b0)  ok 
(d0,a0,d0,b0,c0)  ok 
(d0,a0,d0,b0,d0)  ok 
(d0,a0,d0,b0,p01)  ok 
(d0,a0,d0,b0,q01)  ok 
(d0,a0,d0,c0,a0)  ok 
(d0,a0,d0,c0,b0)  ok 
(d0,a0,d0,c0,c0)  ok 
(d0,a0,d0,c0,d0)  ok 
(d0,a0,d0,c0,p01)  ok 
(d0,a0,d0,c0,q01)  ok 
(d0,a0,d0,d0,a0)  ok 
(d0,a0,d0,d0,b0)  ok 
(d0,a0,d0,d0,c0)  ok 
(d0,a0,d0,d0,d0)  ok 
(d0,a0,d0,d0,p01)  ok 
(d0,a0,d0,d0,q01)  ok 
(d0,a0,d0,p01,a1)  ok 
(d0,a0,d0,p01,b1)  ok 
(d0,a0,d0,p01,c1)  ok 
(d0,a0,d0,p01,d1)  ok 
(d0,a0,d0,p01,p10)  ok 
(d0,a0,d0,p01,q10)  ok 
(d0,a0,d0,q01,a1)  ok 
(d0,a0,d0,q01,b1)  ok 
(d0,a0,d0,q01,c1)  ok 
(d0,a0,d0,q01,d1)  ok 
(d0,a0,d0,q01,p10)  ok 
(d0,a0,d0,q01,q10)  ok 
(d0,a0,p01,a1,a1)  ok 
(d0,a0,p01,a1,b1)  ok 
(d0,a0,p01,a1,c1)  ok 
(d0,a0,p01,a1,d1)  ok 
(d0,a0,p01,a1,p10)  ok 
(d0,a0,p01,a1,q10)  ok 
(d0,a0,p01,b1,a1)  ok 
(d0,a0,p01,b1,b1)  ok 
(d0,a0,p01,b1,c1)  ok 
(d0,a0,p01,b1,d1)  ok 
(d0,a0,p01,b1,p10)  ok 
(d0,a0,p01,b1,q10)  ok 
(d0,a0,p01,c1,a1)  ok 
(d0,a0,p01,c1,b1)  ok 
(d0,a0,p01,c1,c1)  ok 
(d0,a0,p01,c1,d1)  ok 
(d0,a0,p01,c1,p10)  ok 
(d0,a0,p01,c1,q10)  ok 
(d0,a0,p01,d1,a1)  ok 
(d0,a0,p01,d1,b1)  ok 
(d0,a0,p01,d1,c1)  ok 
(d0,a0,p01,d1,d1)  ok 
(d0,a0,p01,d1,p10)  ok 
(d0,a0,p01,d1,q10)  ok 
(d0,a0,p01,p10,a0)  ok 
(d0,a0,p01,p10,b0)  ok 
(d0,a0,p01,p10,c0)  ok 
(d0,a0,p01,p10,d0)  ok 
(d0,a0,p01,p10,p01)  ok 
(d0,a0,p01,p10,q01)  ok 
(d0,a0,p01,q10,a0)  ok 
(d0,a0,p01,q10,b0)  ok 
(d0,a0,p01,q10,c0)  ok 
(d0,a0,p01,q10,d0)  ok 
(d0,a0,p01,q10,p01)  ok 
(d0,a0,p01,q10,q01)  ok 
(d0,a0,q01,a1,a1)  ok 
(d0,a0,q01,a1,b1)  ok 
(d0,a0,q01,a1,c1)  ok 
(d0,a0,q01,a1,d1)  ok 
(d0,a0,q01,a1,p10)  ok 
(d0,a0,q01,a1,q10)  ok 
(d0,a0,q01,b1,a1)  ok 
(d0,a0,q01,b1,b1)  ok 
(d0,a0,q01,b1,c1)  ok 
(d0,a0,q01,b1,d1)  ok 
(d0,a0,q01,b1,p10)  ok 
(d0,a0,q01,b1,q10)  ok 
(d0,a0,q01,c1,a1)  ok 
(d0,a0,q01,c1,b1)  ok 
(d0,a0,q01,c1,c1)  ok 
(d0,a0,q01,c1,d1)  ok 
(d0,a0,q01,c1,p10)  ok 
(d0,a0,q01,c1,q10)  ok 
(d0,a0,q01,d1,a1)  ok 
(d0,a0,q01,d1,b1)  ok 
(d0,a0,q01,d1,c1)  ok 
(d0,a0,q01,d1,d1)  ok 
(d0,a0,q01,d1,p10)  ok 
(d0,a0,q01,d1,q10)  ok 
(d0,a0,q01,p10,a0)  ok 
(d0,a0,q01,p10,b0)  ok 
(d0,a0,q01,p10,c0)  ok 
(d0,a0,q01,p10,d0)  ok 
(d0,a0,q01,p10,p01)  ok 
(d0,a0,q01,p10,q01)  ok 
(d0,a0,q01,q10,a0)  ok 
(d0,a0,q01,q10,b0)  ok 
(d0,a0,q01,q10,c0)  ok 
(d0,a0,q01,q10,d0)  ok 
(d0,a0,q01,q10,p01)  ok 
(d0,a0,q01,q10,q01)  ok 
(d0,b0,a0,a0,a0)  ok 
(d0,b0,a0,a0,b0)  ok 
(d0,b0,a0,a0,c0)  ok 
(d0,b0,a0,a0,d0)  ok 
(d0,b0,a0,a0,p01)  ok 
(d0,b0,a0,a0,q01)  ok 
(d0,b0,a0,b0,a0)  ok 
(d0,b0,a0,b0,b0)  ok 
(d0,b0,a0,b0,c0)  ok 
(d0,b0,a0,b0,d0)  ok 
(d0,b0,a0,b0,p01)  ok 
(d0,b0,a0,b0,q01)  ok 
(d0,b0,a0,c0,a0)  ok 
(d0,b0,a0,c0,b0)  ok 
(d0,b0,a0,c0,c0)  ok 
(d0,b0,a0,c0,d0)  ok 
(d0,b0,a0,c0,p01)  ok 
(d0,b0,a0,c0,q01)  ok 
(d0,b0,a0,d0,a0)  ok 
(d0,b0,a0,d0,b0)  ok 
(d0,b0,a0,d0,c0)  ok 
(d0,b0,a0,d0,d0)  ok 
(d0,b0,a0,d0,p01)  ok 
(d0,b0,a0,d0,q01)  ok 
(d0,b0,a0,p01,a1)  ok 
(d0,b0,a0,p01,b1)  ok 
(d0,b0,a0,p01,c1)  ok 
(d0,b0,a0,p01,d1)  ok 
(d0,b0,a0,p01,p10)  ok 
(d0,b0,a0,p01,q10)  ok 
(d0,b0,a0,q01,a1)  ok 
(d0,b0,a0,q01,b1)  ok 
(d0,b0,a0,q01,c1)  ok 
(d0,b0,a0,q01,d1)  ok 
(d0,b0,a0,q01,p10)  ok 
(d0,b0,a0,q01,q10)  ok 
(d0,b0,b0,a0,a0)  ok 
(d0,b0,b0,a0,b0)  ok 
(d0,b0,b0,a0,c0)  ok 
(d0,b0,b0,a0,d0)  ok 
(d0,b0,b0,a0,p01)  ok 
(d0,b0,b0,a0,q01)  ok 
(d0,b0,b0,b0,a0)  ok 
(d0,b0,b0,b0,b0)  ok 
(d0,b0,b0,b0,c0)  ok 
(d0,b0,b0,b0,d0)  ok 
(d0,b0,b0,b0,p01)  ok 
(d0,b0,b0,b0,q01)  ok 
(d0,b0,b0,c0,a0)  ok 
(d0,b0,b0,c0,b0)  ok 
(d0,b0,b0,c0,c0)  ok 
(d0,b0,b0,c0,d0)  ok 
(d0,b0,b0,c0,p01)  ok 
(d0,b0,b0,c0,q01)  ok 
(d0,b0,b0,d0,a0)  ok 
(d0,b0,b0,d0,b0)  ok 
(d0,b0,b0,d0,c0)  ok 
(d0,b0,b0,d0,d0)  ok 
(d0,b0,b0,d0,p01)  ok 
(d0,b0,b0,d0,q01)  ok 
(d0,b0,b0,p01,a1)  ok 
(d0,b0,b0,p01,b1)  ok 
(d0,b0,b0,p01,c1)  ok 
(d0,b0,b0,p01,d1)  ok 
(d0,b0,b0,p01,p10)  ok 
(d0,b0,b0,p01,q10)  ok 
(d0,b0,b0,q01,a1)  ok 
(d0,b0,b0,q01,b1)  ok 
(d0,b0,b0,q01,c1)  ok 
(d0,b0,b0,q01,d1)  ok 
(d0,b0,b0,q01,p10)  ok 
(d0,b0,b0,q01,q10)  ok 
(d0,b0,c0,a0,a0)  ok 
(d0,b0,c0,a0,b0)  ok 
(d0,b0,c0,a0,c0)  ok 
(d0,b0,c0,a0,d0)  ok 
(d0,b0,c0,a0,p01)  ok 
(d0,b0,c0,a0,q01)  ok 
(d0,b0,c0,b0,a0)  ok 
(d0,b0,c0,b0,b0)  ok 
(d0,b0,c0,b0,c0)  ok 
(d0,b0,c0,b0,d0)  ok 
(d0,b0,c0,b0,p01)  ok 
(d0,b0,c0,b0,q01)  ok 
(d0,b0,c0,c0,a0)  ok 
(d0,b0,c0,c0,b0)  ok 
(d0,b0,c0,c0,c0)  ok 
(d0,b0,c0,c0,d0)  ok 
(d0,b0,c0,c0,p01)  ok 
(d0,b0,c0,c0,q01)  ok 
(d0,b0,c0,d0,a0)  ok 
(d0,b0,c0,d0,b0)  ok 
(d0,b0,c0,d0,c0)  ok 
(d0,b0,c0,d0,d0)  ok 
(d0,b0,c0,d0,p01)  ok 
(d0,b0,c0,d0,q01)  ok 
(d0,b0,c0,p01,a1)  ok 
(d0,b0,c0,p01,b1)  ok 
(d0,b0,c0,p01,c1)  ok 
(d0,b0,c0,p01,d1)  ok 
(d0,b0,c0,p01,p10)  ok 
(d0,b0,c0,p01,q10)  ok 
(d0,b0,c0,q01,a1)  ok 
(d0,b0,c0,q01,b1)  ok 
(d0,b0,c0,q01,c1)  ok 
(d0,b0,c0,q01,d1)  ok 
(d0,b0,c0,q01,p10)  ok 
(d0,b0,c0,q01,q10)  ok 
(d0,b0,d0,a0,a0)  ok 
(d0,b0,d0,a0,b0)  ok 
(d0,b0,d0,a0,c0)  ok 
(d0,b0,d0,a0,d0)  ok 
(d0,b0,d0,a0,p01)  ok 
(d0,b0,d0,a0,q01)  ok 
(d0,b0,d0,b0,a0)  ok 
(d0,b0,d0,b0,b0)  ok 
(d0,b0,d0,b0,c0)  ok 
(d0,b0,d0,b0,d0)  ok 
(d0,b0,d0,b0,p01)  ok 
(d0,b0,d0,b0,q01)  ok 
(d0,b0,d0,c0,a0)  ok 
(d0,b0,d0,c0,b0)  ok 
(d0,b0,d0,c0,c0)  ok 
(d0,b0,d0,c0,d0)  ok 
(d0,b0,d0,c0,p01)  ok 
(d0,b0,d0,c0,q01)  ok 
(d0,b0,d0,d0,a0)  ok 
(d0,b0,d0,d0,b0)  ok 
(d0,b0,d0,d0,c0)  ok 
(d0,b0,d0,d0,d0)  ok 
(d0,b0,d0,d0,p01)  ok 
(d0,b0,d0,d0,q01)  ok 
(d0,b0,d0,p01,a1)  ok 
(d0,b0,d0,p01,b1)  ok 
(d0,b0,d0,p01,c1)  ok 
(d0,b0,d0,p01,d1)  ok 
(d0,b0,d0,p01,p10)  ok 
(d0,b0,d0,p01,q10)  ok 
(d0,b0,d0,q01,a1)  ok 
(d0,b0,d0,q01,b1)  ok 
(d0,b0,d0,q01,c1)  ok 
(d0,b0,d0,q01,d1)  ok 
(d0,b0,d0,q01,p10)  ok 
(d0,b0,d0,q01,q10)  ok 
(d0,b0,p01,a1,a1)  ok 
(d0,b0,p01,a1,b1)  ok 
(d0,b0,p01,a1,c1)  ok 
(d0,b0,p01,a1,d1)  ok 
(d0,b0,p01,a1,p10)  ok 
(d0,b0,p01,a1,q10)  ok 
(d0,b0,p01,b1,a1)  ok 
(d0,b0,p01,b1,b1)  ok 
(d0,b0,p01,b1,c1)  ok 
(d0,b0,p01,b1,d1)  ok 
(d0,b0,p01,b1,p10)  ok 
(d0,b0,p01,b1,q10)  ok 
(d0,b0,p01,c1,a1)  ok 
(d0,b0,p01,c1,b1)  ok 
(d0,b0,p01,c1,c1)  ok 
(d0,b0,p01,c1,d1)  ok 
(d0,b0,p01,c1,p10)  ok 
(d0,b0,p01,c1,q10)  ok 
(d0,b0,p01,d1,a1)  ok 
(d0,b0,p01,d1,b1)  ok 
(d0,b0,p01,d1,c1)  ok 
(d0,b0,p01,d1,d1)  ok 
(d0,b0,p01,d1,p10)  ok 
(d0,b0,p01,d1,q10)  ok 
(d0,b0,p01,p10,a0)  ok 
(d0,b0,p01,p10,b0)  ok 
(d0,b0,p01,p10,c0)  ok 
(d0,b0,p01,p10,d0)  ok 
(d0,b0,p01,p10,p01)  ok 
(d0,b0,p01,p10,q01)  ok 
(d0,b0,p01,q10,a0)  ok 
(d0,b0,p01,q10,b0)  ok 
(d0,b0,p01,q10,c0)  ok 
(d0,b0,p01,q10,d0)  ok 
(d0,b0,p01,q10,p01)  ok 
(d0,b0,p01,q10,q01)  ok 
(d0,b0,q01,a1,a1)  ok 
(d0,b0,q01,a1,b1)  ok 
(d0,b0,q01,a1,c1)  ok 
(d0,b0,q01,a1,d1)  ok 
(d0,b0,q01,a1,p10)  ok 
(d0,b0,q01,a1,q10)  ok 
(d0,b0,q01,b1,a1)  ok 
(d0,b0,q01,b1,b1)  ok 
(d0,b0,q01,b1,c1)  ok 
(d0,b0,q01,b1,d1)  ok 
(d0,b0,q01,b1,p10)  ok 
(d0,b0,q01,b1,q10)  ok 
(d0,b0,q01,c1,a1)  ok 
(d0,b0,q01,c1,b1)  ok 
(d0,b0,q01,c1,c1)  ok 
(d0,b0,q01,c1,d1)  ok 
(d0,b0,q01,c1,p10)  ok 
(d0,b0,q01,c1,q10)  ok 
(d0,b0,q01,d1,a1)  ok 
(d0,b0,q01,d1,b1)  ok 
(d0,b0,q01,d1,c1)  ok 
(d0,b0,q01,d1,d1)  ok 
(d0,b0,q01,d1,p10)  ok 
(d0,b0,q01,d1,q10)  ok 
(d0,b0,q01,p10,a0)  ok 
(d0,b0,q01,p10,b0)  ok 
(d0,b0,q01,p10,c0)  ok 
(d0,b0,q01,p10,d0)  ok 
(d0,b0,q01,p10,p01)  ok 
(d0,b0,q01,p10,q01)  ok 
(d0,b0,q01,q10,a0)  ok 
(d0,b0,q01,q10,b0)  ok 
(d0,b0,q01,q10,c0)  ok 
(d0,b0,q01,q10,d0)  ok 
(d0,b0,q01,q10,p01)  ok 
(d0,b0,q01,q10,q01)  ok 
(d0,c0,a0,a0,a0)  ok 
(d0,c0,a0,a0,b0)  ok 
(d0,c0,a0,a0,c0)  ok 
(d0,c0,a0,a0,d0)  ok 
(d0,c0,a0,a0,p01)  ok 
(d0,c0,a0,a0,q01)  ok 
(d0,c0,a0,b0,a0)  ok 
(d0,c0,a0,b0,b0)  ok 
(d0,c0,a0,b0,c0)  ok 
(d0,c0,a0,b0,d0)  ok 
(d0,c0,a0,b0,p01)  ok 
(d0,c0,a0,b0,q01)  ok 
(d0,c0,a0,c0,a0)  ok 
(d0,c0,a0,c0,b0)  ok 
(d0,c0,a0,c0,c0)  ok 
(d0,c0,a0,c0,d0)  ok 
(d0,c0,a0,c0,p01)  ok 
(d0,c0,a0,c0,q01)  ok 
(d0,c0,a0,d0,a0)  ok 
(d0,c0,a0,d0,b0)  ok 
(d0,c0,a0,d0,c0)  ok 
(d0,c0,a0,d0,d0)  ok 
(d0,c0,a0,d0,p01)  ok 
(d0,c0,a0,d0,q01)  ok 
(d0,c0,a0,p01,a1)  ok 
(d0,c0,a0,p01,b1)  ok 
(d0,c0,a0,p01,c1)  ok 
(d0,c0,a0,p01,d1)  ok 
(d0,c0,a0,p01,p10)  ok 
(d0,c0,a0,p01,q10)  ok 
(d0,c0,a0,q01,a1)  ok 
(d0,c0,a0,q01,b1)  ok 
(d0,c0,a0,q01,c1)  ok 
(d0,c0,a0,q01,d1)  ok 
(d0,c0,a0,q01,p10)  ok 
(d0,c0,a0,q01,q10)  ok 
(d0,c0,b0,a0,a0)  ok 
(d0,c0,b0,a0,b0)  ok 
(d0,c0,b0,a0,c0)  ok 
(d0,c0,b0,a0,d0)  ok 
(d0,c0,b0,a0,p01)  ok 
(d0,c0,b0,a0,q01)  ok 
(d0,c0,b0,b0,a0)  ok 
(d0,c0,b0,b0,b0)  ok 
(d0,c0,b0,b0,c0)  ok 
(d0,c0,b0,b0,d0)  ok 
(d0,c0,b0,b0,p01)  ok 
(d0,c0,b0,b0,q01)  ok 
(d0,c0,b0,c0,a0)  ok 
(d0,c0,b0,c0,b0)  ok 
(d0,c0,b0,c0,c0)  ok 
(d0,c0,b0,c0,d0)  ok 
(d0,c0,b0,c0,p01)  ok 
(d0,c0,b0,c0,q01)  ok 
(d0,c0,b0,d0,a0)  ok 
(d0,c0,b0,d0,b0)  ok 
(d0,c0,b0,d0,c0)  ok 
(d0,c0,b0,d0,d0)  ok 
(d0,c0,b0,d0,p01)  ok 
(d0,c0,b0,d0,q01)  ok 
(d0,c0,b0,p01,a1)  ok 
(d0,c0,b0,p01,b1)  ok 
(d0,c0,b0,p01,c1)  ok 
(d0,c0,b0,p01,d1)  ok 
(d0,c0,b0,p01,p10)  ok 
(d0,c0,b0,p01,q10)  ok 
(d0,c0,b0,q01,a1)  ok 
(d0,c0,b0,q01,b1)  ok 
(d0,c0,b0,q01,c1)  ok 
(d0,c0,b0,q01,d1)  ok 
(d0,c0,b0,q01,p10)  ok 
(d0,c0,b0,q01,q10)  ok 
(d0,c0,c0,a0,a0)  ok 
(d0,c0,c0,a0,b0)  ok 
(d0,c0,c0,a0,c0)  ok 
(d0,c0,c0,a0,d0)  ok 
(d0,c0,c0,a0,p01)  ok 
(d0,c0,c0,a0,q01)  ok 
(d0,c0,c0,b0,a0)  ok 
(d0,c0,c0,b0,b0)  ok 
(d0,c0,c0,b0,c0)  ok 
(d0,c0,c0,b0,d0)  ok 
(d0,c0,c0,b0,p01)  ok 
(d0,c0,c0,b0,q01)  ok 
(d0,c0,c0,c0,a0)  ok 
(d0,c0,c0,c0,b0)  ok 
(d0,c0,c0,c0,c0)  ok 
(d0,c0,c0,c0,d0)  ok 
(d0,c0,c0,c0,p01)  ok 
(d0,c0,c0,c0,q01)  ok 
(d0,c0,c0,d0,a0)  ok 
(d0,c0,c0,d0,b0)  ok 
(d0,c0,c0,d0,c0)  ok 
(d0,c0,c0,d0,d0)  ok 
(d0,c0,c0,d0,p01)  ok 
(d0,c0,c0,d0,q01)  ok 
(d0,c0,c0,p01,a1)  ok 
(d0,c0,c0,p01,b1)  ok 
(d0,c0,c0,p01,c1)  ok 
(d0,c0,c0,p01,d1)  ok 
(d0,c0,c0,p01,p10)  ok 
(d0,c0,c0,p01,q10)  ok 
(d0,c0,c0,q01,a1)  ok 
(d0,c0,c0,q01,b1)  ok 
(d0,c0,c0,q01,c1)  ok 
(d0,c0,c0,q01,d1)  ok 
(d0,c0,c0,q01,p10)  ok 
(d0,c0,c0,q01,q10)  ok 
(d0,c0,d0,a0,a0)  ok 
(d0,c0,d0,a0,b0)  ok 
(d0,c0,d0,a0,c0)  ok 
(d0,c0,d0,a0,d0)  ok 
(d0,c0,d0,a0,p01)  ok 
(d0,c0,d0,a0,q01)  ok 
(d0,c0,d0,b0,a0)  ok 
(d0,c0,d0,b0,b0)  ok 
(d0,c0,d0,b0,c0)  ok 
(d0,c0,d0,b0,d0)  ok 
(d0,c0,d0,b0,p01)  ok 
(d0,c0,d0,b0,q01)  ok 
(d0,c0,d0,c0,a0)  ok 
(d0,c0,d0,c0,b0)  ok 
(d0,c0,d0,c0,c0)  ok 
(d0,c0,d0,c0,d0)  ok 
(d0,c0,d0,c0,p01)  ok 
(d0,c0,d0,c0,q01)  ok 
(d0,c0,d0,d0,a0)  ok 
(d0,c0,d0,d0,b0)  ok 
(d0,c0,d0,d0,c0)  ok 
(d0,c0,d0,d0,d0)  ok 
(d0,c0,d0,d0,p01)  ok 
(d0,c0,d0,d0,q01)  ok 
(d0,c0,d0,p01,a1)  ok 
(d0,c0,d0,p01,b1)  ok 
(d0,c0,d0,p01,c1)  ok 
(d0,c0,d0,p01,d1)  ok 
(d0,c0,d0,p01,p10)  ok 
(d0,c0,d0,p01,q10)  ok 
(d0,c0,d0,q01,a1)  ok 
(d0,c0,d0,q01,b1)  ok 
(d0,c0,d0,q01,c1)  ok 
(d0,c0,d0,q01,d1)  ok 
(d0,c0,d0,q01,p10)  ok 
(d0,c0,d0,q01,q10)  ok 
(d0,c0,p01,a1,a1)  ok 
(d0,c0,p01,a1,b1)  ok 
(d0,c0,p01,a1,c1)  ok 
(d0,c0,p01,a1,d1)  ok 
(d0,c0,p01,a1,p10)  ok 
(d0,c0,p01,a1,q10)  ok 
(d0,c0,p01,b1,a1)  ok 
(d0,c0,p01,b1,b1)  ok 
(d0,c0,p01,b1,c1)  ok 
(d0,c0,p01,b1,d1)  ok 
(d0,c0,p01,b1,p10)  ok 
(d0,c0,p01,b1,q10)  ok 
(d0,c0,p01,c1,a1)  ok 
(d0,c0,p01,c1,b1)  ok 
(d0,c0,p01,c1,c1)  ok 
(d0,c0,p01,c1,d1)  ok 
(d0,c0,p01,c1,p10)  ok 
(d0,c0,p01,c1,q10)  ok 
(d0,c0,p01,d1,a1)  ok 
(d0,c0,p01,d1,b1)  ok 
(d0,c0,p01,d1,c1)  ok 
(d0,c0,p01,d1,d1)  ok 
(d0,c0,p01,d1,p10)  ok 
(d0,c0,p01,d1,q10)  ok 
(d0,c0,p01,p10,a0)  ok 
(d0,c0,p01,p10,b0)  ok 
(d0,c0,p01,p10,c0)  ok 
(d0,c0,p01,p10,d0)  ok 
(d0,c0,p01,p10,p01)  ok 
(d0,c0,p01,p10,q01)  ok 
(d0,c0,p01,q10,a0)  ok 
(d0,c0,p01,q10,b0)  ok 
(d0,c0,p01,q10,c0)  ok 
(d0,c0,p01,q10,d0)  ok 
(d0,c0,p01,q10,p01)  ok 
(d0,c0,p01,q10,q01)  ok 
(d0,c0,q01,a1,a1)  ok 
(d0,c0,q01,a1,b1)  ok 
(d0,c0,q01,a1,c1)  ok 
(d0,c0,q01,a1,d1)  ok 
(d0,c0,q01,a1,p10)  ok 
(d0,c0,q01,a1,q10)  ok 
(d0,c0,q01,b1,a1)  ok 
(d0,c0,q01,b1,b1)  ok 
(d0,c0,q01,b1,c1)  ok 
(d0,c0,q01,b1,d1)  ok 
(d0,c0,q01,b1,p10)  ok 
(d0,c0,q01,b1,q10)  ok 
(d0,c0,q01,c1,a1)  ok 
(d0,c0,q01,c1,b1)  ok 
(d0,c0,q01,c1,c1)  ok 
(d0,c0,q01,c1,d1)  ok 
(d0,c0,q01,c1,p10)  ok 
(d0,c0,q01,c1,q10)  ok 
(d0,c0,q01,d1,a1)  ok 
(d0,c0,q01,d1,b1)  ok 
(d0,c0,q01,d1,c1)  ok 
(d0,c0,q01,d1,d1)  ok 
(d0,c0,q01,d1,p10)  ok 
(d0,c0,q01,d1,q10)  ok 
(d0,c0,q01,p10,a0)  ok 
(d0,c0,q01,p10,b0)  ok 
(d0,c0,q01,p10,c0)  ok 
(d0,c0,q01,p10,d0)  ok 
(d0,c0,q01,p10,p01)  ok 
(d0,c0,q01,p10,q01)  ok 
(d0,c0,q01,q10,a0)  ok 
(d0,c0,q01,q10,b0)  ok 
(d0,c0,q01,q10,c0)  ok 
(d0,c0,q01,q10,d0)  ok 
(d0,c0,q01,q10,p01)  ok 
(d0,c0,q01,q10,q01)  ok 
(d0,d0,a0,a0,a0)  ok 
(d0,d0,a0,a0,b0)  ok 
(d0,d0,a0,a0,c0)  ok 
(d0,d0,a0,a0,d0)  ok 
(d0,d0,a0,a0,p01)  ok 
(d0,d0,a0,a0,q01)  ok 
(d0,d0,a0,b0,a0)  ok 
(d0,d0,a0,b0,b0)  ok 
(d0,d0,a0,b0,c0)  ok 
(d0,d0,a0,b0,d0)  ok 
(d0,d0,a0,b0,p01)  ok 
(d0,d0,a0,b0,q01)  ok 
(d0,d0,a0,c0,a0)  ok 
(d0,d0,a0,c0,b0)  ok 
(d0,d0,a0,c0,c0)  ok 
(d0,d0,a0,c0,d0)  ok 
(d0,d0,a0,c0,p01)  ok 
(d0,d0,a0,c0,q01)  ok 
(d0,d0,a0,d0,a0)  ok 
(d0,d0,a0,d0,b0)  ok 
(d0,d0,a0,d0,c0)  ok 
(d0,d0,a0,d0,d0)  ok 
(d0,d0,a0,d0,p01)  ok 
(d0,d0,a0,d0,q01)  ok 
(d0,d0,a0,p01,a1)  ok 
(d0,d0,a0,p01,b1)  ok 
(d0,d0,a0,p01,c1)  ok 
(d0,d0,a0,p01,d1)  ok 
(d0,d0,a0,p01,p10)  ok 
(d0,d0,a0,p01,q10)  ok 
(d0,d0,a0,q01,a1)  ok 
(d0,d0,a0,q01,b1)  ok 
(d0,d0,a0,q01,c1)  ok 
(d0,d0,a0,q01,d1)  ok 
(d0,d0,a0,q01,p10)  ok 
(d0,d0,a0,q01,q10)  ok 
(d0,d0,b0,a0,a0)  ok 
(d0,d0,b0,a0,b0)  ok 
(d0,d0,b0,a0,c0)  ok 
(d0,d0,b0,a0,d0)  ok 
(d0,d0,b0,a0,p01)  ok 
(d0,d0,b0,a0,q01)  ok 
(d0,d0,b0,b0,a0)  ok 
(d0,d0,b0,b0,b0)  ok 
(d0,d0,b0,b0,c0)  ok 
(d0,d0,b0,b0,d0)  ok 
(d0,d0,b0,b0,p01)  ok 
(d0,d0,b0,b0,q01)  ok 
(d0,d0,b0,c0,a0)  ok 
(d0,d0,b0,c0,b0)  ok 
(d0,d0,b0,c0,c0)  ok 
(d0,d0,b0,c0,d0)  ok 
(d0,d0,b0,c0,p01)  ok 
(d0,d0,b0,c0,q01)  ok 
(d0,d0,b0,d0,a0)  ok 
(d0,d0,b0,d0,b0)  ok 
(d0,d0,b0,d0,c0)  ok 
(d0,d0,b0,d0,d0)  ok 
(d0,d0,b0,d0,p01)  ok 
(d0,d0,b0,d0,q01)  ok 
(d0,d0,b0,p01,a1)  ok 
(d0,d0,b0,p01,b1)  ok 
(d0,d0,b0,p01,c1)  ok 
(d0,d0,b0,p01,d1)  ok 
(d0,d0,b0,p01,p10)  ok 
(d0,d0,b0,p01,q10)  ok 
(d0,d0,b0,q01,a1)  ok 
(d0,d0,b0,q01,b1)  ok 
(d0,d0,b0,q01,c1)  ok 
(d0,d0,b0,q01,d1)  ok 
(d0,d0,b0,q01,p10)  ok 
(d0,d0,b0,q01,q10)  ok 
(d0,d0,c0,a0,a0)  ok 
(d0,d0,c0,a0,b0)  ok 
(d0,d0,c0,a0,c0)  ok 
(d0,d0,c0,a0,d0)  ok 
(d0,d0,c0,a0,p01)  ok 
(d0,d0,c0,a0,q01)  ok 
(d0,d0,c0,b0,a0)  ok 
(d0,d0,c0,b0,b0)  ok 
(d0,d0,c0,b0,c0)  ok 
(d0,d0,c0,b0,d0)  ok 
(d0,d0,c0,b0,p01)  ok 
(d0,d0,c0,b0,q01)  ok 
(d0,d0,c0,c0,a0)  ok 
(d0,d0,c0,c0,b0)  ok 
(d0,d0,c0,c0,c0)  ok 
(d0,d0,c0,c0,d0)  ok 
(d0,d0,c0,c0,p01)  ok 
(d0,d0,c0,c0,q01)  ok 
(d0,d0,c0,d0,a0)  ok 
(d0,d0,c0,d0,b0)  ok 
(d0,d0,c0,d0,c0)  ok 
(d0,d0,c0,d0,d0)  ok 
(d0,d0,c0,d0,p01)  ok 
(d0,d0,c0,d0,q01)  ok 
(d0,d0,c0,p01,a1)  ok 
(d0,d0,c0,p01,b1)  ok 
(d0,d0,c0,p01,c1)  ok 
(d0,d0,c0,p01,d1)  ok 
(d0,d0,c0,p01,p10)  ok 
(d0,d0,c0,p01,q10)  ok 
(d0,d0,c0,q01,a1)  ok 
(d0,d0,c0,q01,b1)  ok 
(d0,d0,c0,q01,c1)  ok 
(d0,d0,c0,q01,d1)  ok 
(d0,d0,c0,q01,p10)  ok 
(d0,d0,c0,q01,q10)  ok 
(d0,d0,d0,a0,a0)  ok 
(d0,d0,d0,a0,b0)  ok 
(d0,d0,d0,a0,c0)  ok 
(d0,d0,d0,a0,d0)  ok 
(d0,d0,d0,a0,p01)  ok 
(d0,d0,d0,a0,q01)  ok 
(d0,d0,d0,b0,a0)  ok 
(d0,d0,d0,b0,b0)  ok 
(d0,d0,d0,b0,c0)  ok 
(d0,d0,d0,b0,d0)  ok 
(d0,d0,d0,b0,p01)  ok 
(d0,d0,d0,b0,q01)  ok 
(d0,d0,d0,c0,a0)  ok 
(d0,d0,d0,c0,b0)  ok 
(d0,d0,d0,c0,c0)  ok 
(d0,d0,d0,c0,d0)  ok 
(d0,d0,d0,c0,p01)  ok 
(d0,d0,d0,c0,q01)  ok 
(d0,d0,d0,d0,a0)  ok 
(d0,d0,d0,d0,b0)  ok 
(d0,d0,d0,d0,c0)  ok 
(d0,d0,d0,d0,d0)  ok 
(d0,d0,d0,d0,p01)  ok 
(d0,d0,d0,d0,q01)  ok 
(d0,d0,d0,p01,a1)  ok 
(d0,d0,d0,p01,b1)  ok 
(d0,d0,d0,p01,c1)  ok 
(d0,d0,d0,p01,d1)  ok 
(d0,d0,d0,p01,p10)  ok 
(d0,d0,d0,p01,q10)  ok 
(d0,d0,d0,q01,a1)  ok 
(d0,d0,d0,q01,b1)  ok 
(d0,d0,d0,q01,c1)  ok 
(d0,d0,d0,q01,d1)  ok 
(d0,d0,d0,q01,p10)  ok 
(d0,d0,d0,q01,q10)  ok 
(d0,d0,p01,a1,a1)  ok 
(d0,d0,p01,a1,b1)  ok 
(d0,d0,p01,a1,c1)  ok 
(d0,d0,p01,a1,d1)  ok 
(d0,d0,p01,a1,p10)  ok 
(d0,d0,p01,a1,q10)  ok 
(d0,d0,p01,b1,a1)  ok 
(d0,d0,p01,b1,b1)  ok 
(d0,d0,p01,b1,c1)  ok 
(d0,d0,p01,b1,d1)  ok 
(d0,d0,p01,b1,p10)  ok 
(d0,d0,p01,b1,q10)  ok 
(d0,d0,p01,c1,a1)  ok 
(d0,d0,p01,c1,b1)  ok 
(d0,d0,p01,c1,c1)  ok 
(d0,d0,p01,c1,d1)  ok 
(d0,d0,p01,c1,p10)  ok 
(d0,d0,p01,c1,q10)  ok 
(d0,d0,p01,d1,a1)  ok 
(d0,d0,p01,d1,b1)  ok 
(d0,d0,p01,d1,c1)  ok 
(d0,d0,p01,d1,d1)  ok 
(d0,d0,p01,d1,p10)  ok 
(d0,d0,p01,d1,q10)  ok 
(d0,d0,p01,p10,a0)  ok 
(d0,d0,p01,p10,b0)  ok 
(d0,d0,p01,p10,c0)  ok 
(d0,d0,p01,p10,d0)  ok 
(d0,d0,p01,p10,p01)  ok 
(d0,d0,p01,p10,q01)  ok 
(d0,d0,p01,q10,a0)  ok 
(d0,d0,p01,q10,b0)  ok 
(d0,d0,p01,q10,c0)  ok 
(d0,d0,p01,q10,d0)  ok 
(d0,d0,p01,q10,p01)  ok 
(d0,d0,p01,q10,q01)  ok 
(d0,d0,q01,a1,a1)  ok 
(d0,d0,q01,a1,b1)  ok 
(d0,d0,q01,a1,c1)  ok 
(d0,d0,q01,a1,d1)  ok 
(d0,d0,q01,a1,p10)  ok 
(d0,d0,q01,a1,q10)  ok 
(d0,d0,q01,b1,a1)  ok 
(d0,d0,q01,b1,b1)  ok 
(d0,d0,q01,b1,c1)  ok 
(d0,d0,q01,b1,d1)  ok 
(d0,d0,q01,b1,p10)  ok 
(d0,d0,q01,b1,q10)  ok 
(d0,d0,q01,c1,a1)  ok 
(d0,d0,q01,c1,b1)  ok 
(d0,d0,q01,c1,c1)  ok 
(d0,d0,q01,c1,d1)  ok 
(d0,d0,q01,c1,p10)  ok 
(d0,d0,q01,c1,q10)  ok 
(d0,d0,q01,d1,a1)  ok 
(d0,d0,q01,d1,b1)  ok 
(d0,d0,q01,d1,c1)  ok 
(d0,d0,q01,d1,d1)  ok 
(d0,d0,q01,d1,p10)  ok 
(d0,d0,q01,d1,q10)  ok 
(d0,d0,q01,p10,a0)  ok 
(d0,d0,q01,p10,b0)  ok 
(d0,d0,q01,p10,c0)  ok 
(d0,d0,q01,p10,d0)  ok 
(d0,d0,q01,p10,p01)  ok 
(d0,d0,q01,p10,q01)  ok 
(d0,d0,q01,q10,a0)  ok 
(d0,d0,q01,q10,b0)  ok 
(d0,d0,q01,q10,c0)  ok 
(d0,d0,q01,q10,d0)  ok 
(d0,d0,q01,q10,p01)  ok 
(d0,d0,q01,q10,q01)  ok 
(d0,p01,a1,a1,a1)  ok 
(d0,p01,a1,a1,b1)  ok 
(d0,p01,a1,a1,c1)  ok 
(d0,p01,a1,a1,d1)  ok 
(d0,p01,a1,a1,p10)  ok 
(d0,p01,a1,a1,q10)  ok 
(d0,p01,a1,b1,a1)  ok 
(d0,p01,a1,b1,b1)  ok 
(d0,p01,a1,b1,c1)  ok 
(d0,p01,a1,b1,d1)  ok 
(d0,p01,a1,b1,p10)  ok 
(d0,p01,a1,b1,q10)  ok 
(d0,p01,a1,c1,a1)  ok 
(d0,p01,a1,c1,b1)  ok 
(d0,p01,a1,c1,c1)  ok 
(d0,p01,a1,c1,d1)  ok 
(d0,p01,a1,c1,p10)  ok 
(d0,p01,a1,c1,q10)  ok 
(d0,p01,a1,d1,a1)  ok 
(d0,p01,a1,d1,b1)  ok 
(d0,p01,a1,d1,c1)  ok 
(d0,p01,a1,d1,d1)  ok 
(d0,p01,a1,d1,p10)  ok 
(d0,p01,a1,d1,q10)  ok 
(d0,p01,a1,p10,a0)  ok 
(d0,p01,a1,p10,b0)  ok 
(d0,p01,a1,p10,c0)  ok 
(d0,p01,a1,p10,d0)  ok 
(d0,p01,a1,p10,p01)  ok 
(d0,p01,a1,p10,q01)  ok 
(d0,p01,a1,q10,a0)  ok 
(d0,p01,a1,q10,b0)  ok 
(d0,p01,a1,q10,c0)  ok 
(d0,p01,a1,q10,d0)  ok 
(d0,p01,a1,q10,p01)  ok 
(d0,p01,a1,q10,q01)  ok 
(d0,p01,b1,a1,a1)  ok 
(d0,p01,b1,a1,b1)  ok 
(d0,p01,b1,a1,c1)  ok 
(d0,p01,b1,a1,d1)  ok 
(d0,p01,b1,a1,p10)  ok 
(d0,p01,b1,a1,q10)  ok 
(d0,p01,b1,b1,a1)  ok 
(d0,p01,b1,b1,b1)  ok 
(d0,p01,b1,b1,c1)  ok 
(d0,p01,b1,b1,d1)  ok 
(d0,p01,b1,b1,p10)  ok 
(d0,p01,b1,b1,q10)  ok 
(d0,p01,b1,c1,a1)  ok 
(d0,p01,b1,c1,b1)  ok 
(d0,p01,b1,c1,c1)  ok 
(d0,p01,b1,c1,d1)  ok 
(d0,p01,b1,c1,p10)  ok 
(d0,p01,b1,c1,q10)  ok 
(d0,p01,b1,d1,a1)  ok 
(d0,p01,b1,d1,b1)  ok 
(d0,p01,b1,d1,c1)  ok 
(d0,p01,b1,d1,d1)  ok 
(d0,p01,b1,d1,p10)  ok 
(d0,p01,b1,d1,q10)  ok 
(d0,p01,b1,p10,a0)  ok 
(d0,p01,b1,p10,b0)  ok 
(d0,p01,b1,p10,c0)  ok 
(d0,p01,b1,p10,d0)  ok 
(d0,p01,b1,p10,p01)  ok 
(d0,p01,b1,p10,q01)  ok 
(d0,p01,b1,q10,a0)  ok 
(d0,p01,b1,q10,b0)  ok 
(d0,p01,b1,q10,c0)  ok 
(d0,p01,b1,q10,d0)  ok 
(d0,p01,b1,q10,p01)  ok 
(d0,p01,b1,q10,q01)  ok 
(d0,p01,c1,a1,a1)  ok 
(d0,p01,c1,a1,b1)  ok 
(d0,p01,c1,a1,c1)  ok 
(d0,p01,c1,a1,d1)  ok 
(d0,p01,c1,a1,p10)  ok 
(d0,p01,c1,a1,q10)  ok 
(d0,p01,c1,b1,a1)  ok 
(d0,p01,c1,b1,b1)  ok 
(d0,p01,c1,b1,c1)  ok 
(d0,p01,c1,b1,d1)  ok 
(d0,p01,c1,b1,p10)  ok 
(d0,p01,c1,b1,q10)  ok 
(d0,p01,c1,c1,a1)  ok 
(d0,p01,c1,c1,b1)  ok 
(d0,p01,c1,c1,c1)  ok 
(d0,p01,c1,c1,d1)  ok 
(d0,p01,c1,c1,p10)  ok 
(d0,p01,c1,c1,q10)  ok 
(d0,p01,c1,d1,a1)  ok 
(d0,p01,c1,d1,b1)  ok 
(d0,p01,c1,d1,c1)  ok 
(d0,p01,c1,d1,d1)  ok 
(d0,p01,c1,d1,p10)  ok 
(d0,p01,c1,d1,q10)  ok 
(d0,p01,c1,p10,a0)  ok 
(d0,p01,c1,p10,b0)  ok 
(d0,p01,c1,p10,c0)  ok 
(d0,p01,c1,p10,d0)  ok 
(d0,p01,c1,p10,p01)  ok 
(d0,p01,c1,p10,q01)  ok 
(d0,p01,c1,q10,a0)  ok 
(d0,p01,c1,q10,b0)  ok 
(d0,p01,c1,q10,c0)  ok 
(d0,p01,c1,q10,d0)  ok 
(d0,p01,c1,q10,p01)  ok 
(d0,p01,c1,q10,q01)  ok 
(d0,p01,d1,a1,a1)  ok 
(d0,p01,d1,a1,b1)  ok 
(d0,p01,d1,a1,c1)  ok 
(d0,p01,d1,a1,d1)  ok 
(d0,p01,d1,a1,p10)  ok 
(d0,p01,d1,a1,q10)  ok 
(d0,p01,d1,b1,a1)  ok 
(d0,p01,d1,b1,b1)  ok 
(d0,p01,d1,b1,c1)  ok 
(d0,p01,d1,b1,d1)  ok 
(d0,p01,d1,b1,p10)  ok 
(d0,p01,d1,b1,q10)  ok 
(d0,p01,d1,c1,a1)  ok 
(d0,p01,d1,c1,b1)  ok 
(d0,p01,d1,c1,c1)  ok 
(d0,p01,d1,c1,d1)  ok 
(d0,p01,d1,c1,p10)  ok 
(d0,p01,d1,c1,q10)  ok 
(d0,p01,d1,d1,a1)  ok 
(d0,p01,d1,d1,b1)  ok 
(d0,p01,d1,d1,c1)  ok 
(d0,p01,d1,d1,d1)  ok 
(d0,p01,d1,d1,p10)  ok 
(d0,p01,d1,d1,q10)  ok 
(d0,p01,d1,p10,a0)  ok 
(d0,p01,d1,p10,b0)  ok 
(d0,p01,d1,p10,c0)  ok 
(d0,p01,d1,p10,d0)  ok 
(d0,p01,d1,p10,p01)  ok 
(d0,p01,d1,p10,q01)  ok 
(d0,p01,d1,q10,a0)  ok 
(d0,p01,d1,q10,b0)  ok 
(d0,p01,d1,q10,c0)  ok 
(d0,p01,d1,q10,d0)  ok 
(d0,p01,d1,q10,p01)  ok 
(d0,p01,d1,q10,q01)  ok 
(d0,p01,p10,a0,a0)  ok 
(d0,p01,p10,a0,b0)  ok 
(d0,p01,p10,a0,c0)  ok 
(d0,p01,p10,a0,d0)  ok 
(d0,p01,p10,a0,p01)  ok 
(d0,p01,p10,a0,q01)  ok 
(d0,p01,p10,b0,a0)  ok 
(d0,p01,p10,b0,b0)  ok 
(d0,p01,p10,b0,c0)  ok 
(d0,p01,p10,b0,d0)  ok 
(d0,p01,p10,b0,p01)  ok 
(d0,p01,p10,b0,q01)  ok 
(d0,p01,p10,c0,a0)  ok 
(d0,p01,p10,c0,b0)  ok 
(d0,p01,p10,c0,c0)  ok 
(d0,p01,p10,c0,d0)  ok 
(d0,p01,p10,c0,p01)  ok 
(d0,p01,p10,c0,q01)  ok 
(d0,p01,p10,d0,a0)  ok 
(d0,p01,p10,d0,b0)  ok 
(d0,p01,p10,d0,c0)  ok 
(d0,p01,p10,d0,d0)  ok 
(d0,p01,p10,d0,p01)  ok 
(d0,p01,p10,d0,q01)  ok 
(d0,p01,p10,p01,a1)  ok 
(d0,p01,p10,p01,b1)  ok 
(d0,p01,p10,p01,c1)  ok 
(d0,p01,p10,p01,d1)  ok 
(d0,p01,p10,p01,p10)  ok 
(d0,p01,p10,p01,q10)  ok 
(d0,p01,p10,q01,a1)  ok 
(d0,p01,p10,q01,b1)  ok 
(d0,p01,p10,q01,c1)  ok 
(d0,p01,p10,q01,d1)  ok 
(d0,p01,p10,q01,p10)  ok 
(d0,p01,p10,q01,q10)  ok 
(d0,p01,q10,a0,a0)  ok 
(d0,p01,q10,a0,b0)  ok 
(d0,p01,q10,a0,c0)  ok 
(d0,p01,q10,a0,d0)  ok 
(d0,p01,q10,a0,p01)  ok 
(d0,p01,q10,a0,q01)  ok 
(d0,p01,q10,b0,a0)  ok 
(d0,p01,q10,b0,b0)  ok 
(d0,p01,q10,b0,c0)  ok 
(d0,p01,q10,b0,d0)  ok 
(d0,p01,q10,b0,p01)  ok 
(d0,p01,q10,b0,q01)  ok 
(d0,p01,q10,c0,a0)  ok 
(d0,p01,q10,c0,b0)  ok 
(d0,p01,q10,c0,c0)  ok 
(d0,p01,q10,c0,d0)  ok 
(d0,p01,q10,c0,p01)  ok 
(d0,p01,q10,c0,q01)  ok 
(d0,p01,q10,d0,a0)  ok 
(d0,p01,q10,d0,b0)  ok 
(d0,p01,q10,d0,c0)  ok 
(d0,p01,q10,d0,d0)  ok 
(d0,p01,q10,d0,p01)  ok 
(d0,p01,q10,d0,q01)  ok 
(d0,p01,q10,p01,a1)  ok 
(d0,p01,q10,p01,b1)  ok 
(d0,p01,q10,p01,c1)  ok 
(d0,p01,q10,p01,d1)  ok 
(d0,p01,q10,p01,p10)  ok 
(d0,p01,q10,p01,q10)  ok 
(d0,p01,q10,q01,a1)  ok 
(d0,p01,q10,q01,b1)  ok 
(d0,p01,q10,q01,c1)  ok 
(d0,p01,q10,q01,d1)  ok 
(d0,p01,q10,q01,p10)  ok 
(d0,p01,q10,q01,q10)  ok 
(d0,q01,a1,a1,a1)  ok 
(d0,q01,a1,a1,b1)  ok 
(d0,q01,a1,a1,c1)  ok 
(d0,q01,a1,a1,d1)  ok 
(d0,q01,a1,a1,p10)  ok 
(d0,q01,a1,a1,q10)  ok 
(d0,q01,a1,b1,a1)  ok 
(d0,q01,a1,b1,b1)  ok 
(d0,q01,a1,b1,c1)  ok 
(d0,q01,a1,b1,d1)  ok 
(d0,q01,a1,b1,p10)  ok 
(d0,q01,a1,b1,q10)  ok 
(d0,q01,a1,c1,a1)  ok 
(d0,q01,a1,c1,b1)  ok 
(d0,q01,a1,c1,c1)  ok 
(d0,q01,a1,c1,d1)  ok 
(d0,q01,a1,c1,p10)  ok 
(d0,q01,a1,c1,q10)  ok 
(d0,q01,a1,d1,a1)  ok 
(d0,q01,a1,d1,b1)  ok 
(d0,q01,a1,d1,c1)  ok 
(d0,q01,a1,d1,d1)  ok 
(d0,q01,a1,d1,p10)  ok 
(d0,q01,a1,d1,q10)  ok 
(d0,q01,a1,p10,a0)  ok 
(d0,q01,a1,p10,b0)  ok 
(d0,q01,a1,p10,c0)  ok 
(d0,q01,a1,p10,d0)  ok 
(d0,q01,a1,p10,p01)  ok 
(d0,q01,a1,p10,q01)  ok 
(d0,q01,a1,q10,a0)  ok 
(d0,q01,a1,q10,b0)  ok 
(d0,q01,a1,q10,c0)  ok 
(d0,q01,a1,q10,d0)  ok 
(d0,q01,a1,q10,p01)  ok 
(d0,q01,a1,q10,q01)  ok 
(d0,q01,b1,a1,a1)  ok 
(d0,q01,b1,a1,b1)  ok 
(d0,q01,b1,a1,c1)  ok 
(d0,q01,b1,a1,d1)  ok 
(d0,q01,b1,a1,p10)  ok 
(d0,q01,b1,a1,q10)  ok 
(d0,q01,b1,b1,a1)  ok 
(d0,q01,b1,b1,b1)  ok 
(d0,q01,b1,b1,c1)  ok 
(d0,q01,b1,b1,d1)  ok 
(d0,q01,b1,b1,p10)  ok 
(d0,q01,b1,b1,q10)  ok 
(d0,q01,b1,c1,a1)  ok 
(d0,q01,b1,c1,b1)  ok 
(d0,q01,b1,c1,c1)  ok 
(d0,q01,b1,c1,d1)  ok 
(d0,q01,b1,c1,p10)  ok 
(d0,q01,b1,c1,q10)  ok 
(d0,q01,b1,d1,a1)  ok 
(d0,q01,b1,d1,b1)  ok 
(d0,q01,b1,d1,c1)  ok 
(d0,q01,b1,d1,d1)  ok 
(d0,q01,b1,d1,p10)  ok 
(d0,q01,b1,d1,q10)  ok 
(d0,q01,b1,p10,a0)  ok 
(d0,q01,b1,p10,b0)  ok 
(d0,q01,b1,p10,c0)  ok 
(d0,q01,b1,p10,d0)  ok 
(d0,q01,b1,p10,p01)  ok 
(d0,q01,b1,p10,q01)  ok 
(d0,q01,b1,q10,a0)  ok 
(d0,q01,b1,q10,b0)  ok 
(d0,q01,b1,q10,c0)  ok 
(d0,q01,b1,q10,d0)  ok 
(d0,q01,b1,q10,p01)  ok 
(d0,q01,b1,q10,q01)  ok 
(d0,q01,c1,a1,a1)  ok 
(d0,q01,c1,a1,b1)  ok 
(d0,q01,c1,a1,c1)  ok 
(d0,q01,c1,a1,d1)  ok 
(d0,q01,c1,a1,p10)  ok 
(d0,q01,c1,a1,q10)  ok 
(d0,q01,c1,b1,a1)  ok 
(d0,q01,c1,b1,b1)  ok 
(d0,q01,c1,b1,c1)  ok 
(d0,q01,c1,b1,d1)  ok 
(d0,q01,c1,b1,p10)  ok 
(d0,q01,c1,b1,q10)  ok 
(d0,q01,c1,c1,a1)  ok 
(d0,q01,c1,c1,b1)  ok 
(d0,q01,c1,c1,c1)  ok 
(d0,q01,c1,c1,d1)  ok 
(d0,q01,c1,c1,p10)  ok 
(d0,q01,c1,c1,q10)  ok 
(d0,q01,c1,d1,a1)  ok 
(d0,q01,c1,d1,b1)  ok 
(d0,q01,c1,d1,c1)  ok 
(d0,q01,c1,d1,d1)  ok 
(d0,q01,c1,d1,p10)  ok 
(d0,q01,c1,d1,q10)  ok 
(d0,q01,c1,p10,a0)  ok 
(d0,q01,c1,p10,b0)  ok 
(d0,q01,c1,p10,c0)  ok 
(d0,q01,c1,p10,d0)  ok 
(d0,q01,c1,p10,p01)  ok 
(d0,q01,c1,p10,q01)  ok 
(d0,q01,c1,q10,a0)  ok 
(d0,q01,c1,q10,b0)  ok 
(d0,q01,c1,q10,c0)  ok 
(d0,q01,c1,q10,d0)  ok 
(d0,q01,c1,q10,p01)  ok 
(d0,q01,c1,q10,q01)  ok 
(d0,q01,d1,a1,a1)  ok 
(d0,q01,d1,a1,b1)  ok 
(d0,q01,d1,a1,c1)  ok 
(d0,q01,d1,a1,d1)  ok 
(d0,q01,d1,a1,p10)  ok 
(d0,q01,d1,a1,q10)  ok 
(d0,q01,d1,b1,a1)  ok 
(d0,q01,d1,b1,b1)  ok 
(d0,q01,d1,b1,c1)  ok 
(d0,q01,d1,b1,d1)  ok 
(d0,q01,d1,b1,p10)  ok 
(d0,q01,d1,b1,q10)  ok 
(d0,q01,d1,c1,a1)  ok 
(d0,q01,d1,c1,b1)  ok 
(d0,q01,d1,c1,c1)  ok 
(d0,q01,d1,c1,d1)  ok 
(d0,q01,d1,c1,p10)  ok 
(d0,q01,d1,c1,q10)  ok 
(d0,q01,d1,d1,a1)  ok 
(d0,q01,d1,d1,b1)  ok 
(d0,q01,d1,d1,c1)  ok 
(d0,q01,d1,d1,d1)  ok 
(d0,q01,d1,d1,p10)  ok 
(d0,q01,d1,d1,q10)  ok 
(d0,q01,d1,p10,a0)  ok 
(d0,q01,d1,p10,b0)  ok 
(d0,q01,d1,p10,c0)  ok 
(d0,q01,d1,p10,d0)  ok 
(d0,q01,d1,p10,p01)  ok 
(d0,q01,d1,p10,q01)  ok 
(d0,q01,d1,q10,a0)  ok 
(d0,q01,d1,q10,b0)  ok 
(d0,q01,d1,q10,c0)  ok 
(d0,q01,d1,q10,d0)  ok 
(d0,q01,d1,q10,p01)  ok 
(d0,q01,d1,q10,q01)  ok 
(d0,q01,p10,a0,a0)  ok 
(d0,q01,p10,a0,b0)  ok 
(d0,q01,p10,a0,c0)  ok 
(d0,q01,p10,a0,d0)  ok 
(d0,q01,p10,a0,p01)  ok 
(d0,q01,p10,a0,q01)  ok 
(d0,q01,p10,b0,a0)  ok 
(d0,q01,p10,b0,b0)  ok 
(d0,q01,p10,b0,c0)  ok 
(d0,q01,p10,b0,d0)  ok 
(d0,q01,p10,b0,p01)  ok 
(d0,q01,p10,b0,q01)  ok 
(d0,q01,p10,c0,a0)  ok 
(d0,q01,p10,c0,b0)  ok 
(d0,q01,p10,c0,c0)  ok 
(d0,q01,p10,c0,d0)  ok 
(d0,q01,p10,c0,p01)  ok 
(d0,q01,p10,c0,q01)  ok 
(d0,q01,p10,d0,a0)  ok 
(d0,q01,p10,d0,b0)  ok 
(d0,q01,p10,d0,c0)  ok 
(d0,q01,p10,d0,d0)  ok 
(d0,q01,p10,d0,p01)  ok 
(d0,q01,p10,d0,q01)  ok 
(d0,q01,p10,p01,a1)  ok 
(d0,q01,p10,p01,b1)  ok 
(d0,q01,p10,p01,c1)  ok 
(d0,q01,p10,p01,d1)  ok 
(d0,q01,p10,p01,p10)  ok 
(d0,q01,p10,p01,q10)  ok 
(d0,q01,p10,q01,a1)  ok 
(d0,q01,p10,q01,b1)  ok 
(d0,q01,p10,q01,c1)  ok 
(d0,q01,p10,q01,d1)  ok 
(d0,q01,p10,q01,p10)  ok 
(d0,q01,p10,q01,q10)  ok 
(d0,q01,q10,a0,a0)  ok 
(d0,q01,q10,a0,b0)  ok 
(d0,q01,q10,a0,c0)  ok 
(d0,q01,q10,a0,d0)  ok 
(d0,q01,q10,a0,p01)  ok 
(d0,q01,q10,a0,q01)  ok 
(d0,q01,q10,b0,a0)  ok 
(d0,q01,q10,b0,b0)  ok 
(d0,q01,q10,b0,c0)  ok 
(d0,q01,q10,b0,d0)  ok 
(d0,q01,q10,b0,p01)  ok 
(d0,q01,q10,b0,q01)  ok 
(d0,q01,q10,c0,a0)  ok 
(d0,q01,q10,c0,b0)  ok 
(d0,q01,q10,c0,c0)  ok 
(d0,q01,q10,c0,d0)  ok 
(d0,q01,q10,c0,p01)  ok 
(d0,q01,q10,c0,q01)  ok 
(d0,q01,q10,d0,a0)  ok 
(d0,q01,q10,d0,b0)  ok 
(d0,q01,q10,d0,c0)  ok 
(d0,q01,q10,d0,d0)  ok 
(d0,q01,q10,d0,p01)  ok 
(d0,q01,q10,d0,q01)  ok 
(d0,q01,q10,p01,a1)  ok 
(d0,q01,q10,p01,b1)  ok 
(d0,q01,q10,p01,c1)  ok 
(d0,q01,q10,p01,d1)  ok 
(d0,q01,q10,p01,p10)  ok 
(d0,q01,q10,p01,q10)  ok 
(d0,q01,q10,q01,a1)  ok 
(d0,q01,q10,q01,b1)  ok 
(d0,q01,q10,q01,c1)  ok 
(d0,q01,q10,q01,d1)  ok 
(d0,q01,q10,q01,p10)  ok 
(d0,q01,q10,q01,q10)  ok 
(p01,a1,a1,a1,a1)  ok 
(p01,a1,a1,a1,b1)  ok 
(p01,a1,a1,a1,c1)  ok 
(p01,a1,a1,a1,d1)  ok 
(p01,a1,a1,a1,p10)  ok 
(p01,a1,a1,a1,q10)  ok 
(p01,a1,a1,b1,a1)  ok 
(p01,a1,a1,b1,b1)  ok 
(p01,a1,a1,b1,c1)  ok 
(p01,a1,a1,b1,d1)  ok 
(p01,a1,a1,b1,p10)  ok 
(p01,a1,a1,b1,q10)  ok 
(p01,a1,a1,c1,a1)  ok 
(p01,a1,a1,c1,b1)  ok 
(p01,a1,a1,c1,c1)  ok 
(p01,a1,a1,c1,d1)  ok 
(p01,a1,a1,c1,p10)  ok 
(p01,a1,a1,c1,q10)  ok 
(p01,a1,a1,d1,a1)  ok 
(p01,a1,a1,d1,b1)  ok 
(p01,a1,a1,d1,c1)  ok 
(p01,a1,a1,d1,d1)  ok 
(p01,a1,a1,d1,p10)  ok 
(p01,a1,a1,d1,q10)  ok 
(p01,a1,a1,p10,a0)  ok 
(p01,a1,a1,p10,b0)  ok 
(p01,a1,a1,p10,c0)  ok 
(p01,a1,a1,p10,d0)  ok 
(p01,a1,a1,p10,p01)  ok 
(p01,a1,a1,p10,q01)  ok 
(p01,a1,a1,q10,a0)  ok 
(p01,a1,a1,q10,b0)  ok 
(p01,a1,a1,q10,c0)  ok 
(p01,a1,a1,q10,d0)  ok 
(p01,a1,a1,q10,p01)  ok 
(p01,a1,a1,q10,q01)  ok 
(p01,a1,b1,a1,a1)  ok 
(p01,a1,b1,a1,b1)  ok 
(p01,a1,b1,a1,c1)  ok 
(p01,a1,b1,a1,d1)  ok 
(p01,a1,b1,a1,p10)  ok 
(p01,a1,b1,a1,q10)  ok 
(p01,a1,b1,b1,a1)  ok 
(p01,a1,b1,b1,b1)  ok 
(p01,a1,b1,b1,c1)  ok 
(p01,a1,b1,b1,d1)  ok 
(p01,a1,b1,b1,p10)  ok 
(p01,a1,b1,b1,q10)  ok 
(p01,a1,b1,c1,a1)  ok 
(p01,a1,b1,c1,b1)  ok 
(p01,a1,b1,c1,c1)  ok 
(p01,a1,b1,c1,d1)  ok 
(p01,a1,b1,c1,p10)  ok 
(p01,a1,b1,c1,q10)  ok 
(p01,a1,b1,d1,a1)  ok 
(p01,a1,b1,d1,b1)  ok 
(p01,a1,b1,d1,c1)  ok 
(p01,a1,b1,d1,d1)  ok 
(p01,a1,b1,d1,p10)  ok 
(p01,a1,b1,d1,q10)  ok 
(p01,a1,b1,p10,a0)  ok 
(p01,a1,b1,p10,b0)  ok 
(p01,a1,b1,p10,c0)  ok 
(p01,a1,b1,p10,d0)  ok 
(p01,a1,b1,p10,p01)  ok 
(p01,a1,b1,p10,q01)  ok 
(p01,a1,b1,q10,a0)  ok 
(p01,a1,b1,q10,b0)  ok 
(p01,a1,b1,q10,c0)  ok 
(p01,a1,b1,q10,d0)  ok 
(p01,a1,b1,q10,p01)  ok 
(p01,a1,b1,q10,q01)  ok 
(p01,a1,c1,a1,a1)  ok 
(p01,a1,c1,a1,b1)  ok 
(p01,a1,c1,a1,c1)  ok 
(p01,a1,c1,a1,d1)  ok 
(p01,a1,c1,a1,p10)  ok 
(p01,a1,c1,a1,q10)  ok 
(p01,a1,c1,b1,a1)  ok 
(p01,a1,c1,b1,b1)  ok 
(p01,a1,c1,b1,c1)  ok 
(p01,a1,c1,b1,d1)  ok 
(p01,a1,c1,b1,p10)  ok 
(p01,a1,c1,b1,q10)  ok 
(p01,a1,c1,c1,a1)  ok 
(p01,a1,c1,c1,b1)  ok 
(p01,a1,c1,c1,c1)  ok 
(p01,a1,c1,c1,d1)  ok 
(p01,a1,c1,c1,p10)  ok 
(p01,a1,c1,c1,q10)  ok 
(p01,a1,c1,d1,a1)  ok 
(p01,a1,c1,d1,b1)  ok 
(p01,a1,c1,d1,c1)  ok 
(p01,a1,c1,d1,d1)  ok 
(p01,a1,c1,d1,p10)  ok 
(p01,a1,c1,d1,q10)  ok 
(p01,a1,c1,p10,a0)  ok 
(p01,a1,c1,p10,b0)  ok 
(p01,a1,c1,p10,c0)  ok 
(p01,a1,c1,p10,d0)  ok 
(p01,a1,c1,p10,p01)  ok 
(p01,a1,c1,p10,q01)  ok 
(p01,a1,c1,q10,a0)  ok 
(p01,a1,c1,q10,b0)  ok 
(p01,a1,c1,q10,c0)  ok 
(p01,a1,c1,q10,d0)  ok 
(p01,a1,c1,q10,p01)  ok 
(p01,a1,c1,q10,q01)  ok 
(p01,a1,d1,a1,a1)  ok 
(p01,a1,d1,a1,b1)  ok 
(p01,a1,d1,a1,c1)  ok 
(p01,a1,d1,a1,d1)  ok 
(p01,a1,d1,a1,p10)  ok 
(p01,a1,d1,a1,q10)  ok 
(p01,a1,d1,b1,a1)  ok 
(p01,a1,d1,b1,b1)  ok 
(p01,a1,d1,b1,c1)  ok 
(p01,a1,d1,b1,d1)  ok 
(p01,a1,d1,b1,p10)  ok 
(p01,a1,d1,b1,q10)  ok 
(p01,a1,d1,c1,a1)  ok 
(p01,a1,d1,c1,b1)  ok 
(p01,a1,d1,c1,c1)  ok 
(p01,a1,d1,c1,d1)  ok 
(p01,a1,d1,c1,p10)  ok 
(p01,a1,d1,c1,q10)  ok 
(p01,a1,d1,d1,a1)  ok 
(p01,a1,d1,d1,b1)  ok 
(p01,a1,d1,d1,c1)  ok 
(p01,a1,d1,d1,d1)  ok 
(p01,a1,d1,d1,p10)  ok 
(p01,a1,d1,d1,q10)  ok 
(p01,a1,d1,p10,a0)  ok 
(p01,a1,d1,p10,b0)  ok 
(p01,a1,d1,p10,c0)  ok 
(p01,a1,d1,p10,d0)  ok 
(p01,a1,d1,p10,p01)  ok 
(p01,a1,d1,p10,q01)  ok 
(p01,a1,d1,q10,a0)  ok 
(p01,a1,d1,q10,b0)  ok 
(p01,a1,d1,q10,c0)  ok 
(p01,a1,d1,q10,d0)  ok 
(p01,a1,d1,q10,p01)  ok 
(p01,a1,d1,q10,q01)  ok 
(p01,a1,p10,a0,a0)  ok 
(p01,a1,p10,a0,b0)  ok 
(p01,a1,p10,a0,c0)  ok 
(p01,a1,p10,a0,d0)  ok 
(p01,a1,p10,a0,p01)  ok 
(p01,a1,p10,a0,q01)  ok 
(p01,a1,p10,b0,a0)  ok 
(p01,a1,p10,b0,b0)  ok 
(p01,a1,p10,b0,c0)  ok 
(p01,a1,p10,b0,d0)  ok 
(p01,a1,p10,b0,p01)  ok 
(p01,a1,p10,b0,q01)  ok 
(p01,a1,p10,c0,a0)  ok 
(p01,a1,p10,c0,b0)  ok 
(p01,a1,p10,c0,c0)  ok 
(p01,a1,p10,c0,d0)  ok 
(p01,a1,p10,c0,p01)  ok 
(p01,a1,p10,c0,q01)  ok 
(p01,a1,p10,d0,a0)  ok 
(p01,a1,p10,d0,b0)  ok 
(p01,a1,p10,d0,c0)  ok 
(p01,a1,p10,d0,d0)  ok 
(p01,a1,p10,d0,p01)  ok 
(p01,a1,p10,d0,q01)  ok 
(p01,a1,p10,p01,a1)  ok 
(p01,a1,p10,p01,b1)  ok 
(p01,a1,p10,p01,c1)  ok 
(p01,a1,p10,p01,d1)  ok 
(p01,a1,p10,p01,p10)  ok 
(p01,a1,p10,p01,q10)  ok 
(p01,a1,p10,q01,a1)  ok 
(p01,a1,p10,q01,b1)  ok 
(p01,a1,p10,q01,c1)  ok 
(p01,a1,p10,q01,d1)  ok 
(p01,a1,p10,q01,p10)  ok 
(p01,a1,p10,q01,q10)  ok 
(p01,a1,q10,a0,a0)  ok 
(p01,a1,q10,a0,b0)  ok 
(p01,a1,q10,a0,c0)  ok 
(p01,a1,q10,a0,d0)  ok 
(p01,a1,q10,a0,p01)  ok 
(p01,a1,q10,a0,q01)  ok 
(p01,a1,q10,b0,a0)  ok 
(p01,a1,q10,b0,b0)  ok 
(p01,a1,q10,b0,c0)  ok 
(p01,a1,q10,b0,d0)  ok 
(p01,a1,q10,b0,p01)  ok 
(p01,a1,q10,b0,q01)  ok 
(p01,a1,q10,c0,a0)  ok 
(p01,a1,q10,c0,b0)  ok 
(p01,a1,q10,c0,c0)  ok 
(p01,a1,q10,c0,d0)  ok 
(p01,a1,q10,c0,p01)  ok 
(p01,a1,q10,c0,q01)  ok 
(p01,a1,q10,d0,a0)  ok 
(p01,a1,q10,d0,b0)  ok 
(p01,a1,q10,d0,c0)  ok 
(p01,a1,q10,d0,d0)  ok 
(p01,a1,q10,d0,p01)  ok 
(p01,a1,q10,d0,q01)  ok 
(p01,a1,q10,p01,a1)  ok 
(p01,a1,q10,p01,b1)  ok 
(p01,a1,q10,p01,c1)  ok 
(p01,a1,q10,p01,d1)  ok 
(p01,a1,q10,p01,p10)  ok 
(p01,a1,q10,p01,q10)  ok 
(p01,a1,q10,q01,a1)  ok 
(p01,a1,q10,q01,b1)  ok 
(p01,a1,q10,q01,c1)  ok 
(p01,a1,q10,q01,d1)  ok 
(p01,a1,q10,q01,p10)  ok 
(p01,a1,q10,q01,q10)  ok 
(p01,b1,a1,a1,a1)  ok 
(p01,b1,a1,a1,b1)  ok 
(p01,b1,a1,a1,c1)  ok 
(p01,b1,a1,a1,d1)  ok 
(p01,b1,a1,a1,p10)  ok 
(p01,b1,a1,a1,q10)  ok 
(p01,b1,a1,b1,a1)  ok 
(p01,b1,a1,b1,b1)  ok 
(p01,b1,a1,b1,c1)  ok 
(p01,b1,a1,b1,d1)  ok 
(p01,b1,a1,b1,p10)  ok 
(p01,b1,a1,b1,q10)  ok 
(p01,b1,a1,c1,a1)  ok 
(p01,b1,a1,c1,b1)  ok 
(p01,b1,a1,c1,c1)  ok 
(p01,b1,a1,c1,d1)  ok 
(p01,b1,a1,c1,p10)  ok 
(p01,b1,a1,c1,q10)  ok 
(p01,b1,a1,d1,a1)  ok 
(p01,b1,a1,d1,b1)  ok 
(p01,b1,a1,d1,c1)  ok 
(p01,b1,a1,d1,d1)  ok 
(p01,b1,a1,d1,p10)  ok 
(p01,b1,a1,d1,q10)  ok 
(p01,b1,a1,p10,a0)  ok 
(p01,b1,a1,p10,b0)  ok 
(p01,b1,a1,p10,c0)  ok 
(p01,b1,a1,p10,d0)  ok 
(p01,b1,a1,p10,p01)  ok 
(p01,b1,a1,p10,q01)  ok 
(p01,b1,a1,q10,a0)  ok 
(p01,b1,a1,q10,b0)  ok 
(p01,b1,a1,q10,c0)  ok 
(p01,b1,a1,q10,d0)  ok 
(p01,b1,a1,q10,p01)  ok 
(p01,b1,a1,q10,q01)  ok 
(p01,b1,b1,a1,a1)  ok 
(p01,b1,b1,a1,b1)  ok 
(p01,b1,b1,a1,c1)  ok 
(p01,b1,b1,a1,d1)  ok 
(p01,b1,b1,a1,p10)  ok 
(p01,b1,b1,a1,q10)  ok 
(p01,b1,b1,b1,a1)  ok 
(p01,b1,b1,b1,b1)  ok 
(p01,b1,b1,b1,c1)  ok 
(p01,b1,b1,b1,d1)  ok 
(p01,b1,b1,b1,p10)  ok 
(p01,b1,b1,b1,q10)  ok 
(p01,b1,b1,c1,a1)  ok 
(p01,b1,b1,c1,b1)  ok 
(p01,b1,b1,c1,c1)  ok 
(p01,b1,b1,c1,d1)  ok 
(p01,b1,b1,c1,p10)  ok 
(p01,b1,b1,c1,q10)  ok 
(p01,b1,b1,d1,a1)  ok 
(p01,b1,b1,d1,b1)  ok 
(p01,b1,b1,d1,c1)  ok 
(p01,b1,b1,d1,d1)  ok 
(p01,b1,b1,d1,p10)  ok 
(p01,b1,b1,d1,q10)  ok 
(p01,b1,b1,p10,a0)  ok 
(p01,b1,b1,p10,b0)  ok 
(p01,b1,b1,p10,c0)  ok 
(p01,b1,b1,p10,d0)  ok 
(p01,b1,b1,p10,p01)  ok 
(p01,b1,b1,p10,q01)  ok 
(p01,b1,b1,q10,a0)  ok 
(p01,b1,b1,q10,b0)  ok 
(p01,b1,b1,q10,c0)  ok 
(p01,b1,b1,q10,d0)  ok 
(p01,b1,b1,q10,p01)  ok 
(p01,b1,b1,q10,q01)  ok 
(p01,b1,c1,a1,a1)  ok 
(p01,b1,c1,a1,b1)  ok 
(p01,b1,c1,a1,c1)  ok 
(p01,b1,c1,a1,d1)  ok 
(p01,b1,c1,a1,p10)  ok 
(p01,b1,c1,a1,q10)  ok 
(p01,b1,c1,b1,a1)  ok 
(p01,b1,c1,b1,b1)  ok 
(p01,b1,c1,b1,c1)  ok 
(p01,b1,c1,b1,d1)  ok 
(p01,b1,c1,b1,p10)  ok 
(p01,b1,c1,b1,q10)  ok 
(p01,b1,c1,c1,a1)  ok 
(p01,b1,c1,c1,b1)  ok 
(p01,b1,c1,c1,c1)  ok 
(p01,b1,c1,c1,d1)  ok 
(p01,b1,c1,c1,p10)  ok 
(p01,b1,c1,c1,q10)  ok 
(p01,b1,c1,d1,a1)  ok 
(p01,b1,c1,d1,b1)  ok 
(p01,b1,c1,d1,c1)  ok 
(p01,b1,c1,d1,d1)  ok 
(p01,b1,c1,d1,p10)  ok 
(p01,b1,c1,d1,q10)  ok 
(p01,b1,c1,p10,a0)  ok 
(p01,b1,c1,p10,b0)  ok 
(p01,b1,c1,p10,c0)  ok 
(p01,b1,c1,p10,d0)  ok 
(p01,b1,c1,p10,p01)  ok 
(p01,b1,c1,p10,q01)  ok 
(p01,b1,c1,q10,a0)  ok 
(p01,b1,c1,q10,b0)  ok 
(p01,b1,c1,q10,c0)  ok 
(p01,b1,c1,q10,d0)  ok 
(p01,b1,c1,q10,p01)  ok 
(p01,b1,c1,q10,q01)  ok 
(p01,b1,d1,a1,a1)  ok 
(p01,b1,d1,a1,b1)  ok 
(p01,b1,d1,a1,c1)  ok 
(p01,b1,d1,a1,d1)  ok 
(p01,b1,d1,a1,p10)  ok 
(p01,b1,d1,a1,q10)  ok 
(p01,b1,d1,b1,a1)  ok 
(p01,b1,d1,b1,b1)  ok 
(p01,b1,d1,b1,c1)  ok 
(p01,b1,d1,b1,d1)  ok 
(p01,b1,d1,b1,p10)  ok 
(p01,b1,d1,b1,q10)  ok 
(p01,b1,d1,c1,a1)  ok 
(p01,b1,d1,c1,b1)  ok 
(p01,b1,d1,c1,c1)  ok 
(p01,b1,d1,c1,d1)  ok 
(p01,b1,d1,c1,p10)  ok 
(p01,b1,d1,c1,q10)  ok 
(p01,b1,d1,d1,a1)  ok 
(p01,b1,d1,d1,b1)  ok 
(p01,b1,d1,d1,c1)  ok 
(p01,b1,d1,d1,d1)  ok 
(p01,b1,d1,d1,p10)  ok 
(p01,b1,d1,d1,q10)  ok 
(p01,b1,d1,p10,a0)  ok 
(p01,b1,d1,p10,b0)  ok 
(p01,b1,d1,p10,c0)  ok 
(p01,b1,d1,p10,d0)  ok 
(p01,b1,d1,p10,p01)  ok 
(p01,b1,d1,p10,q01)  ok 
(p01,b1,d1,q10,a0)  ok 
(p01,b1,d1,q10,b0)  ok 
(p01,b1,d1,q10,c0)  ok 
(p01,b1,d1,q10,d0)  ok 
(p01,b1,d1,q10,p01)  ok 
(p01,b1,d1,q10,q01)  ok 
(p01,b1,p10,a0,a0)  ok 
(p01,b1,p10,a0,b0)  ok 
(p01,b1,p10,a0,c0)  ok 
(p01,b1,p10,a0,d0)  ok 
(p01,b1,p10,a0,p01)  ok 
(p01,b1,p10,a0,q01)  ok 
(p01,b1,p10,b0,a0)  ok 
(p01,b1,p10,b0,b0)  ok 
(p01,b1,p10,b0,c0)  ok 
(p01,b1,p10,b0,d0)  ok 
(p01,b1,p10,b0,p01)  ok 
(p01,b1,p10,b0,q01)  ok 
(p01,b1,p10,c0,a0)  ok 
(p01,b1,p10,c0,b0)  ok 
(p01,b1,p10,c0,c0)  ok 
(p01,b1,p10,c0,d0)  ok 
(p01,b1,p10,c0,p01)  ok 
(p01,b1,p10,c0,q01)  ok 
(p01,b1,p10,d0,a0)  ok 
(p01,b1,p10,d0,b0)  ok 
(p01,b1,p10,d0,c0)  ok 
(p01,b1,p10,d0,d0)  ok 
(p01,b1,p10,d0,p01)  ok 
(p01,b1,p10,d0,q01)  ok 
(p01,b1,p10,p01,a1)  ok 
(p01,b1,p10,p01,b1)  ok 
(p01,b1,p10,p01,c1)  ok 
(p01,b1,p10,p01,d1)  ok 
(p01,b1,p10,p01,p10)  ok 
(p01,b1,p10,p01,q10)  ok 
(p01,b1,p10,q01,a1)  ok 
(p01,b1,p10,q01,b1)  ok 
(p01,b1,p10,q01,c1)  ok 
(p01,b1,p10,q01,d1)  ok 
(p01,b1,p10,q01,p10)  ok 
(p01,b1,p10,q01,q10)  ok 
(p01,b1,q10,a0,a0)  ok 
(p01,b1,q10,a0,b0)  ok 
(p01,b1,q10,a0,c0)  ok 
(p01,b1,q10,a0,d0)  ok 
(p01,b1,q10,a0,p01)  ok 
(p01,b1,q10,a0,q01)  ok 
(p01,b1,q10,b0,a0)  ok 
(p01,b1,q10,b0,b0)  ok 
(p01,b1,q10,b0,c0)  ok 
(p01,b1,q10,b0,d0)  ok 
(p01,b1,q10,b0,p01)  ok 
(p01,b1,q10,b0,q01)  ok 
(p01,b1,q10,c0,a0)  ok 
(p01,b1,q10,c0,b0)  ok 
(p01,b1,q10,c0,c0)  ok 
(p01,b1,q10,c0,d0)  ok 
(p01,b1,q10,c0,p01)  ok 
(p01,b1,q10,c0,q01)  ok 
(p01,b1,q10,d0,a0)  ok 
(p01,b1,q10,d0,b0)  ok 
(p01,b1,q10,d0,c0)  ok 
(p01,b1,q10,d0,d0)  ok 
(p01,b1,q10,d0,p01)  ok 
(p01,b1,q10,d0,q01)  ok 
(p01,b1,q10,p01,a1)  ok 
(p01,b1,q10,p01,b1)  ok 
(p01,b1,q10,p01,c1)  ok 
(p01,b1,q10,p01,d1)  ok 
(p01,b1,q10,p01,p10)  ok 
(p01,b1,q10,p01,q10)  ok 
(p01,b1,q10,q01,a1)  ok 
(p01,b1,q10,q01,b1)  ok 
(p01,b1,q10,q01,c1)  ok 
(p01,b1,q10,q01,d1)  ok 
(p01,b1,q10,q01,p10)  ok 
(p01,b1,q10,q01,q10)  ok 
(p01,c1,a1,a1,a1)  ok 
(p01,c1,a1,a1,b1)  ok 
(p01,c1,a1,a1,c1)  ok 
(p01,c1,a1,a1,d1)  ok 
(p01,c1,a1,a1,p10)  ok 
(p01,c1,a1,a1,q10)  ok 
(p01,c1,a1,b1,a1)  ok 
(p01,c1,a1,b1,b1)  ok 
(p01,c1,a1,b1,c1)  ok 
(p01,c1,a1,b1,d1)  ok 
(p01,c1,a1,b1,p10)  ok 
(p01,c1,a1,b1,q10)  ok 
(p01,c1,a1,c1,a1)  ok 
(p01,c1,a1,c1,b1)  ok 
(p01,c1,a1,c1,c1)  ok 
(p01,c1,a1,c1,d1)  ok 
(p01,c1,a1,c1,p10)  ok 
(p01,c1,a1,c1,q10)  ok 
(p01,c1,a1,d1,a1)  ok 
(p01,c1,a1,d1,b1)  ok 
(p01,c1,a1,d1,c1)  ok 
(p01,c1,a1,d1,d1)  ok 
(p01,c1,a1,d1,p10)  ok 
(p01,c1,a1,d1,q10)  ok 
(p01,c1,a1,p10,a0)  ok 
(p01,c1,a1,p10,b0)  ok 
(p01,c1,a1,p10,c0)  ok 
(p01,c1,a1,p10,d0)  ok 
(p01,c1,a1,p10,p01)  ok 
(p01,c1,a1,p10,q01)  ok 
(p01,c1,a1,q10,a0)  ok 
(p01,c1,a1,q10,b0)  ok 
(p01,c1,a1,q10,c0)  ok 
(p01,c1,a1,q10,d0)  ok 
(p01,c1,a1,q10,p01)  ok 
(p01,c1,a1,q10,q01)  ok 
(p01,c1,b1,a1,a1)  ok 
(p01,c1,b1,a1,b1)  ok 
(p01,c1,b1,a1,c1)  ok 
(p01,c1,b1,a1,d1)  ok 
(p01,c1,b1,a1,p10)  ok 
(p01,c1,b1,a1,q10)  ok 
(p01,c1,b1,b1,a1)  ok 
(p01,c1,b1,b1,b1)  ok 
(p01,c1,b1,b1,c1)  ok 
(p01,c1,b1,b1,d1)  ok 
(p01,c1,b1,b1,p10)  ok 
(p01,c1,b1,b1,q10)  ok 
(p01,c1,b1,c1,a1)  ok 
(p01,c1,b1,c1,b1)  ok 
(p01,c1,b1,c1,c1)  ok 
(p01,c1,b1,c1,d1)  ok 
(p01,c1,b1,c1,p10)  ok 
(p01,c1,b1,c1,q10)  ok 
(p01,c1,b1,d1,a1)  ok 
(p01,c1,b1,d1,b1)  ok 
(p01,c1,b1,d1,c1)  ok 
(p01,c1,b1,d1,d1)  ok 
(p01,c1,b1,d1,p10)  ok 
(p01,c1,b1,d1,q10)  ok 
(p01,c1,b1,p10,a0)  ok 
(p01,c1,b1,p10,b0)  ok 
(p01,c1,b1,p10,c0)  ok 
(p01,c1,b1,p10,d0)  ok 
(p01,c1,b1,p10,p01)  ok 
(p01,c1,b1,p10,q01)  ok 
(p01,c1,b1,q10,a0)  ok 
(p01,c1,b1,q10,b0)  ok 
(p01,c1,b1,q10,c0)  ok 
(p01,c1,b1,q10,d0)  ok 
(p01,c1,b1,q10,p01)  ok 
(p01,c1,b1,q10,q01)  ok 
(p01,c1,c1,a1,a1)  ok 
(p01,c1,c1,a1,b1)  ok 
(p01,c1,c1,a1,c1)  ok 
(p01,c1,c1,a1,d1)  ok 
(p01,c1,c1,a1,p10)  ok 
(p01,c1,c1,a1,q10)  ok 
(p01,c1,c1,b1,a1)  ok 
(p01,c1,c1,b1,b1)  ok 
(p01,c1,c1,b1,c1)  ok 
(p01,c1,c1,b1,d1)  ok 
(p01,c1,c1,b1,p10)  ok 
(p01,c1,c1,b1,q10)  ok 
(p01,c1,c1,c1,a1)  ok 
(p01,c1,c1,c1,b1)  ok 
(p01,c1,c1,c1,c1)  ok 
(p01,c1,c1,c1,d1)  ok 
(p01,c1,c1,c1,p10)  ok 
(p01,c1,c1,c1,q10)  ok 
(p01,c1,c1,d1,a1)  ok 
(p01,c1,c1,d1,b1)  ok 
(p01,c1,c1,d1,c1)  ok 
(p01,c1,c1,d1,d1)  ok 
(p01,c1,c1,d1,p10)  ok 
(p01,c1,c1,d1,q10)  ok 
(p01,c1,c1,p10,a0)  ok 
(p01,c1,c1,p10,b0)  ok 
(p01,c1,c1,p10,c0)  ok 
(p01,c1,c1,p10,d0)  ok 
(p01,c1,c1,p10,p01)  ok 
(p01,c1,c1,p10,q01)  ok 
(p01,c1,c1,q10,a0)  ok 
(p01,c1,c1,q10,b0)  ok 
(p01,c1,c1,q10,c0)  ok 
(p01,c1,c1,q10,d0)  ok 
(p01,c1,c1,q10,p01)  ok 
(p01,c1,c1,q10,q01)  ok 
(p01,c1,d1,a1,a1)  ok 
(p01,c1,d1,a1,b1)  ok 
(p01,c1,d1,a1,c1)  ok 
(p01,c1,d1,a1,d1)  ok 
(p01,c1,d1,a1,p10)  ok 
(p01,c1,d1,a1,q10)  ok 
(p01,c1,d1,b1,a1)  ok 
(p01,c1,d1,b1,b1)  ok 
(p01,c1,d1,b1,c1)  ok 
(p01,c1,d1,b1,d1)  ok 
(p01,c1,d1,b1,p10)  ok 
(p01,c1,d1,b1,q10)  ok 
(p01,c1,d1,c1,a1)  ok 
(p01,c1,d1,c1,b1)  ok 
(p01,c1,d1,c1,c1)  ok 
(p01,c1,d1,c1,d1)  ok 
(p01,c1,d1,c1,p10)  ok 
(p01,c1,d1,c1,q10)  ok 
(p01,c1,d1,d1,a1)  ok 
(p01,c1,d1,d1,b1)  ok 
(p01,c1,d1,d1,c1)  ok 
(p01,c1,d1,d1,d1)  ok 
(p01,c1,d1,d1,p10)  ok 
(p01,c1,d1,d1,q10)  ok 
(p01,c1,d1,p10,a0)  ok 
(p01,c1,d1,p10,b0)  ok 
(p01,c1,d1,p10,c0)  ok 
(p01,c1,d1,p10,d0)  ok 
(p01,c1,d1,p10,p01)  ok 
(p01,c1,d1,p10,q01)  ok 
(p01,c1,d1,q10,a0)  ok 
(p01,c1,d1,q10,b0)  ok 
(p01,c1,d1,q10,c0)  ok 
(p01,c1,d1,q10,d0)  ok 
(p01,c1,d1,q10,p01)  ok 
(p01,c1,d1,q10,q01)  ok 
(p01,c1,p10,a0,a0)  ok 
(p01,c1,p10,a0,b0)  ok 
(p01,c1,p10,a0,c0)  ok 
(p01,c1,p10,a0,d0)  ok 
(p01,c1,p10,a0,p01)  ok 
(p01,c1,p10,a0,q01)  ok 
(p01,c1,p10,b0,a0)  ok 
(p01,c1,p10,b0,b0)  ok 
(p01,c1,p10,b0,c0)  ok 
(p01,c1,p10,b0,d0)  ok 
(p01,c1,p10,b0,p01)  ok 
(p01,c1,p10,b0,q01)  ok 
(p01,c1,p10,c0,a0)  ok 
(p01,c1,p10,c0,b0)  ok 
(p01,c1,p10,c0,c0)  ok 
(p01,c1,p10,c0,d0)  ok 
(p01,c1,p10,c0,p01)  ok 
(p01,c1,p10,c0,q01)  ok 
(p01,c1,p10,d0,a0)  ok 
(p01,c1,p10,d0,b0)  ok 
(p01,c1,p10,d0,c0)  ok 
(p01,c1,p10,d0,d0)  ok 
(p01,c1,p10,d0,p01)  ok 
(p01,c1,p10,d0,q01)  ok 
(p01,c1,p10,p01,a1)  ok 
(p01,c1,p10,p01,b1)  ok 
(p01,c1,p10,p01,c1)  ok 
(p01,c1,p10,p01,d1)  ok 
(p01,c1,p10,p01,p10)  ok 
(p01,c1,p10,p01,q10)  ok 
(p01,c1,p10,q01,a1)  ok 
(p01,c1,p10,q01,b1)  ok 
(p01,c1,p10,q01,c1)  ok 
(p01,c1,p10,q01,d1)  ok 
(p01,c1,p10,q01,p10)  ok 
(p01,c1,p10,q01,q10)  ok 
(p01,c1,q10,a0,a0)  ok 
(p01,c1,q10,a0,b0)  ok 
(p01,c1,q10,a0,c0)  ok 
(p01,c1,q10,a0,d0)  ok 
(p01,c1,q10,a0,p01)  ok 
(p01,c1,q10,a0,q01)  ok 
(p01,c1,q10,b0,a0)  ok 
(p01,c1,q10,b0,b0)  ok 
(p01,c1,q10,b0,c0)  ok 
(p01,c1,q10,b0,d0)  ok 
(p01,c1,q10,b0,p01)  ok 
(p01,c1,q10,b0,q01)  ok 
(p01,c1,q10,c0,a0)  ok 
(p01,c1,q10,c0,b0)  ok 
(p01,c1,q10,c0,c0)  ok 
(p01,c1,q10,c0,d0)  ok 
(p01,c1,q10,c0,p01)  ok 
(p01,c1,q10,c0,q01)  ok 
(p01,c1,q10,d0,a0)  ok 
(p01,c1,q10,d0,b0)  ok 
(p01,c1,q10,d0,c0)  ok 
(p01,c1,q10,d0,d0)  ok 
(p01,c1,q10,d0,p01)  ok 
(p01,c1,q10,d0,q01)  ok 
(p01,c1,q10,p01,a1)  ok 
(p01,c1,q10,p01,b1)  ok 
(p01,c1,q10,p01,c1)  ok 
(p01,c1,q10,p01,d1)  ok 
(p01,c1,q10,p01,p10)  ok 
(p01,c1,q10,p01,q10)  ok 
(p01,c1,q10,q01,a1)  ok 
(p01,c1,q10,q01,b1)  ok 
(p01,c1,q10,q01,c1)  ok 
(p01,c1,q10,q01,d1)  ok 
(p01,c1,q10,q01,p10)  ok 
(p01,c1,q10,q01,q10)  ok 
(p01,d1,a1,a1,a1)  ok 
(p01,d1,a1,a1,b1)  ok 
(p01,d1,a1,a1,c1)  ok 
(p01,d1,a1,a1,d1)  ok 
(p01,d1,a1,a1,p10)  ok 
(p01,d1,a1,a1,q10)  ok 
(p01,d1,a1,b1,a1)  ok 
(p01,d1,a1,b1,b1)  ok 
(p01,d1,a1,b1,c1)  ok 
(p01,d1,a1,b1,d1)  ok 
(p01,d1,a1,b1,p10)  ok 
(p01,d1,a1,b1,q10)  ok 
(p01,d1,a1,c1,a1)  ok 
(p01,d1,a1,c1,b1)  ok 
(p01,d1,a1,c1,c1)  ok 
(p01,d1,a1,c1,d1)  ok 
(p01,d1,a1,c1,p10)  ok 
(p01,d1,a1,c1,q10)  ok 
(p01,d1,a1,d1,a1)  ok 
(p01,d1,a1,d1,b1)  ok 
(p01,d1,a1,d1,c1)  ok 
(p01,d1,a1,d1,d1)  ok 
(p01,d1,a1,d1,p10)  ok 
(p01,d1,a1,d1,q10)  ok 
(p01,d1,a1,p10,a0)  ok 
(p01,d1,a1,p10,b0)  ok 
(p01,d1,a1,p10,c0)  ok 
(p01,d1,a1,p10,d0)  ok 
(p01,d1,a1,p10,p01)  ok 
(p01,d1,a1,p10,q01)  ok 
(p01,d1,a1,q10,a0)  ok 
(p01,d1,a1,q10,b0)  ok 
(p01,d1,a1,q10,c0)  ok 
(p01,d1,a1,q10,d0)  ok 
(p01,d1,a1,q10,p01)  ok 
(p01,d1,a1,q10,q01)  ok 
(p01,d1,b1,a1,a1)  ok 
(p01,d1,b1,a1,b1)  ok 
(p01,d1,b1,a1,c1)  ok 
(p01,d1,b1,a1,d1)  ok 
(p01,d1,b1,a1,p10)  ok 
(p01,d1,b1,a1,q10)  ok 
(p01,d1,b1,b1,a1)  ok 
(p01,d1,b1,b1,b1)  ok 
(p01,d1,b1,b1,c1)  ok 
(p01,d1,b1,b1,d1)  ok 
(p01,d1,b1,b1,p10)  ok 
(p01,d1,b1,b1,q10)  ok 
(p01,d1,b1,c1,a1)  ok 
(p01,d1,b1,c1,b1)  ok 
(p01,d1,b1,c1,c1)  ok 
(p01,d1,b1,c1,d1)  ok 
(p01,d1,b1,c1,p10)  ok 
(p01,d1,b1,c1,q10)  ok 
(p01,d1,b1,d1,a1)  ok 
(p01,d1,b1,d1,b1)  ok 
(p01,d1,b1,d1,c1)  ok 
(p01,d1,b1,d1,d1)  ok 
(p01,d1,b1,d1,p10)  ok 
(p01,d1,b1,d1,q10)  ok 
(p01,d1,b1,p10,a0)  ok 
(p01,d1,b1,p10,b0)  ok 
(p01,d1,b1,p10,c0)  ok 
(p01,d1,b1,p10,d0)  ok 
(p01,d1,b1,p10,p01)  ok 
(p01,d1,b1,p10,q01)  ok 
(p01,d1,b1,q10,a0)  ok 
(p01,d1,b1,q10,b0)  ok 
(p01,d1,b1,q10,c0)  ok 
(p01,d1,b1,q10,d0)  ok 
(p01,d1,b1,q10,p01)  ok 
(p01,d1,b1,q10,q01)  ok 
(p01,d1,c1,a1,a1)  ok 
(p01,d1,c1,a1,b1)  ok 
(p01,d1,c1,a1,c1)  ok 
(p01,d1,c1,a1,d1)  ok 
(p01,d1,c1,a1,p10)  ok 
(p01,d1,c1,a1,q10)  ok 
(p01,d1,c1,b1,a1)  ok 
(p01,d1,c1,b1,b1)  ok 
(p01,d1,c1,b1,c1)  ok 
(p01,d1,c1,b1,d1)  ok 
(p01,d1,c1,b1,p10)  ok 
(p01,d1,c1,b1,q10)  ok 
(p01,d1,c1,c1,a1)  ok 
(p01,d1,c1,c1,b1)  ok 
(p01,d1,c1,c1,c1)  ok 
(p01,d1,c1,c1,d1)  ok 
(p01,d1,c1,c1,p10)  ok 
(p01,d1,c1,c1,q10)  ok 
(p01,d1,c1,d1,a1)  ok 
(p01,d1,c1,d1,b1)  ok 
(p01,d1,c1,d1,c1)  ok 
(p01,d1,c1,d1,d1)  ok 
(p01,d1,c1,d1,p10)  ok 
(p01,d1,c1,d1,q10)  ok 
(p01,d1,c1,p10,a0)  ok 
(p01,d1,c1,p10,b0)  ok 
(p01,d1,c1,p10,c0)  ok 
(p01,d1,c1,p10,d0)  ok 
(p01,d1,c1,p10,p01)  ok 
(p01,d1,c1,p10,q01)  ok 
(p01,d1,c1,q10,a0)  ok 
(p01,d1,c1,q10,b0)  ok 
(p01,d1,c1,q10,c0)  ok 
(p01,d1,c1,q10,d0)  ok 
(p01,d1,c1,q10,p01)  ok 
(p01,d1,c1,q10,q01)  ok 
(p01,d1,d1,a1,a1)  ok 
(p01,d1,d1,a1,b1)  ok 
(p01,d1,d1,a1,c1)  ok 
(p01,d1,d1,a1,d1)  ok 
(p01,d1,d1,a1,p10)  ok 
(p01,d1,d1,a1,q10)  ok 
(p01,d1,d1,b1,a1)  ok 
(p01,d1,d1,b1,b1)  ok 
(p01,d1,d1,b1,c1)  ok 
(p01,d1,d1,b1,d1)  ok 
(p01,d1,d1,b1,p10)  ok 
(p01,d1,d1,b1,q10)  ok 
(p01,d1,d1,c1,a1)  ok 
(p01,d1,d1,c1,b1)  ok 
(p01,d1,d1,c1,c1)  ok 
(p01,d1,d1,c1,d1)  ok 
(p01,d1,d1,c1,p10)  ok 
(p01,d1,d1,c1,q10)  ok 
(p01,d1,d1,d1,a1)  ok 
(p01,d1,d1,d1,b1)  ok 
(p01,d1,d1,d1,c1)  ok 
(p01,d1,d1,d1,d1)  ok 
(p01,d1,d1,d1,p10)  ok 
(p01,d1,d1,d1,q10)  ok 
(p01,d1,d1,p10,a0)  ok 
(p01,d1,d1,p10,b0)  ok 
(p01,d1,d1,p10,c0)  ok 
(p01,d1,d1,p10,d0)  ok 
(p01,d1,d1,p10,p01)  ok 
(p01,d1,d1,p10,q01)  ok 
(p01,d1,d1,q10,a0)  ok 
(p01,d1,d1,q10,b0)  ok 
(p01,d1,d1,q10,c0)  ok 
(p01,d1,d1,q10,d0)  ok 
(p01,d1,d1,q10,p01)  ok 
(p01,d1,d1,q10,q01)  ok 
(p01,d1,p10,a0,a0)  ok 
(p01,d1,p10,a0,b0)  ok 
(p01,d1,p10,a0,c0)  ok 
(p01,d1,p10,a0,d0)  ok 
(p01,d1,p10,a0,p01)  ok 
(p01,d1,p10,a0,q01)  ok 
(p01,d1,p10,b0,a0)  ok 
(p01,d1,p10,b0,b0)  ok 
(p01,d1,p10,b0,c0)  ok 
(p01,d1,p10,b0,d0)  ok 
(p01,d1,p10,b0,p01)  ok 
(p01,d1,p10,b0,q01)  ok 
(p01,d1,p10,c0,a0)  ok 
(p01,d1,p10,c0,b0)  ok 
(p01,d1,p10,c0,c0)  ok 
(p01,d1,p10,c0,d0)  ok 
(p01,d1,p10,c0,p01)  ok 
(p01,d1,p10,c0,q01)  ok 
(p01,d1,p10,d0,a0)  ok 
(p01,d1,p10,d0,b0)  ok 
(p01,d1,p10,d0,c0)  ok 
(p01,d1,p10,d0,d0)  ok 
(p01,d1,p10,d0,p01)  ok 
(p01,d1,p10,d0,q01)  ok 
(p01,d1,p10,p01,a1)  ok 
(p01,d1,p10,p01,b1)  ok 
(p01,d1,p10,p01,c1)  ok 
(p01,d1,p10,p01,d1)  ok 
(p01,d1,p10,p01,p10)  ok 
(p01,d1,p10,p01,q10)  ok 
(p01,d1,p10,q01,a1)  ok 
(p01,d1,p10,q01,b1)  ok 
(p01,d1,p10,q01,c1)  ok 
(p01,d1,p10,q01,d1)  ok 
(p01,d1,p10,q01,p10)  ok 
(p01,d1,p10,q01,q10)  ok 
(p01,d1,q10,a0,a0)  ok 
(p01,d1,q10,a0,b0)  ok 
(p01,d1,q10,a0,c0)  ok 
(p01,d1,q10,a0,d0)  ok 
(p01,d1,q10,a0,p01)  ok 
(p01,d1,q10,a0,q01)  ok 
(p01,d1,q10,b0,a0)  ok 
(p01,d1,q10,b0,b0)  ok 
(p01,d1,q10,b0,c0)  ok 
(p01,d1,q10,b0,d0)  ok 
(p01,d1,q10,b0,p01)  ok 
(p01,d1,q10,b0,q01)  ok 
(p01,d1,q10,c0,a0)  ok 
(p01,d1,q10,c0,b0)  ok 
(p01,d1,q10,c0,c0)  ok 
(p01,d1,q10,c0,d0)  ok 
(p01,d1,q10,c0,p01)  ok 
(p01,d1,q10,c0,q01)  ok 
(p01,d1,q10,d0,a0)  ok 
(p01,d1,q10,d0,b0)  ok 
(p01,d1,q10,d0,c0)  ok 
(p01,d1,q10,d0,d0)  ok 
(p01,d1,q10,d0,p01)  ok 
(p01,d1,q10,d0,q01)  ok 
(p01,d1,q10,p01,a1)  ok 
(p01,d1,q10,p01,b1)  ok 
(p01,d1,q10,p01,c1)  ok 
(p01,d1,q10,p01,d1)  ok 
(p01,d1,q10,p01,p10)  ok 
(p01,d1,q10,p01,q10)  ok 
(p01,d1,q10,q01,a1)  ok 
(p01,d1,q10,q01,b1)  ok 
(p01,d1,q10,q01,c1)  ok 
(p01,d1,q10,q01,d1)  ok 
(p01,d1,q10,q01,p10)  ok 
(p01,d1,q10,q01,q10)  ok 
(p01,p10,a0,a0,a0)  ok 
(p01,p10,a0,a0,b0)  ok 
(p01,p10,a0,a0,c0)  ok 
(p01,p10,a0,a0,d0)  ok 
(p01,p10,a0,a0,p01)  ok 
(p01,p10,a0,a0,q01)  ok 
(p01,p10,a0,b0,a0)  ok 
(p01,p10,a0,b0,b0)  ok 
(p01,p10,a0,b0,c0)  ok 
(p01,p10,a0,b0,d0)  ok 
(p01,p10,a0,b0,p01)  ok 
(p01,p10,a0,b0,q01)  ok 
(p01,p10,a0,c0,a0)  ok 
(p01,p10,a0,c0,b0)  ok 
(p01,p10,a0,c0,c0)  ok 
(p01,p10,a0,c0,d0)  ok 
(p01,p10,a0,c0,p01)  ok 
(p01,p10,a0,c0,q01)  ok 
(p01,p10,a0,d0,a0)  ok 
(p01,p10,a0,d0,b0)  ok 
(p01,p10,a0,d0,c0)  ok 
(p01,p10,a0,d0,d0)  ok 
(p01,p10,a0,d0,p01)  ok 
(p01,p10,a0,d0,q01)  ok 
(p01,p10,a0,p01,a1)  ok 
(p01,p10,a0,p01,b1)  ok 
(p01,p10,a0,p01,c1)  ok 
(p01,p10,a0,p01,d1)  ok 
(p01,p10,a0,p01,p10)  ok 
(p01,p10,a0,p01,q10)  ok 
(p01,p10,a0,q01,a1)  ok 
(p01,p10,a0,q01,b1)  ok 
(p01,p10,a0,q01,c1)  ok 
(p01,p10,a0,q01,d1)  ok 
(p01,p10,a0,q01,p10)  ok 
(p01,p10,a0,q01,q10)  ok 
(p01,p10,b0,a0,a0)  ok 
(p01,p10,b0,a0,b0)  ok 
(p01,p10,b0,a0,c0)  ok 
(p01,p10,b0,a0,d0)  ok 
(p01,p10,b0,a0,p01)  ok 
(p01,p10,b0,a0,q01)  ok 
(p01,p10,b0,b0,a0)  ok 
(p01,p10,b0,b0,b0)  ok 
(p01,p10,b0,b0,c0)  ok 
(p01,p10,b0,b0,d0)  ok 
(p01,p10,b0,b0,p01)  ok 
(p01,p10,b0,b0,q01)  ok 
(p01,p10,b0,c0,a0)  ok 
(p01,p10,b0,c0,b0)  ok 
(p01,p10,b0,c0,c0)  ok 
(p01,p10,b0,c0,d0)  ok 
(p01,p10,b0,c0,p01)  ok 
(p01,p10,b0,c0,q01)  ok 
(p01,p10,b0,d0,a0)  ok 
(p01,p10,b0,d0,b0)  ok 
(p01,p10,b0,d0,c0)  ok 
(p01,p10,b0,d0,d0)  ok 
(p01,p10,b0,d0,p01)  ok 
(p01,p10,b0,d0,q01)  ok 
(p01,p10,b0,p01,a1)  ok 
(p01,p10,b0,p01,b1)  ok 
(p01,p10,b0,p01,c1)  ok 
(p01,p10,b0,p01,d1)  ok 
(p01,p10,b0,p01,p10)  ok 
(p01,p10,b0,p01,q10)  ok 
(p01,p10,b0,q01,a1)  ok 
(p01,p10,b0,q01,b1)  ok 
(p01,p10,b0,q01,c1)  ok 
(p01,p10,b0,q01,d1)  ok 
(p01,p10,b0,q01,p10)  ok 
(p01,p10,b0,q01,q10)  ok 
(p01,p10,c0,a0,a0)  ok 
(p01,p10,c0,a0,b0)  ok 
(p01,p10,c0,a0,c0)  ok 
(p01,p10,c0,a0,d0)  ok 
(p01,p10,c0,a0,p01)  ok 
(p01,p10,c0,a0,q01)  ok 
(p01,p10,c0,b0,a0)  ok 
(p01,p10,c0,b0,b0)  ok 
(p01,p10,c0,b0,c0)  ok 
(p01,p10,c0,b0,d0)  ok 
(p01,p10,c0,b0,p01)  ok 
(p01,p10,c0,b0,q01)  ok 
(p01,p10,c0,c0,a0)  ok 
(p01,p10,c0,c0,b0)  ok 
(p01,p10,c0,c0,c0)  ok 
(p01,p10,c0,c0,d0)  ok 
(p01,p10,c0,c0,p01)  ok 
(p01,p10,c0,c0,q01)  ok 
(p01,p10,c0,d0,a0)  ok 
(p01,p10,c0,d0,b0)  ok 
(p01,p10,c0,d0,c0)  ok 
(p01,p10,c0,d0,d0)  ok 
(p01,p10,c0,d0,p01)  ok 
(p01,p10,c0,d0,q01)  ok 
(p01,p10,c0,p01,a1)  ok 
(p01,p10,c0,p01,b1)  ok 
(p01,p10,c0,p01,c1)  ok 
(p01,p10,c0,p01,d1)  ok 
(p01,p10,c0,p01,p10)  ok 
(p01,p10,c0,p01,q10)  ok 
(p01,p10,c0,q01,a1)  ok 
(p01,p10,c0,q01,b1)  ok 
(p01,p10,c0,q01,c1)  ok 
(p01,p10,c0,q01,d1)  ok 
(p01,p10,c0,q01,p10)  ok 
(p01,p10,c0,q01,q10)  ok 
(p01,p10,d0,a0,a0)  ok 
(p01,p10,d0,a0,b0)  ok 
(p01,p10,d0,a0,c0)  ok 
(p01,p10,d0,a0,d0)  ok 
(p01,p10,d0,a0,p01)  ok 
(p01,p10,d0,a0,q01)  ok 
(p01,p10,d0,b0,a0)  ok 
(p01,p10,d0,b0,b0)  ok 
(p01,p10,d0,b0,c0)  ok 
(p01,p10,d0,b0,d0)  ok 
(p01,p10,d0,b0,p01)  ok 
(p01,p10,d0,b0,q01)  ok 
(p01,p10,d0,c0,a0)  ok 
(p01,p10,d0,c0,b0)  ok 
(p01,p10,d0,c0,c0)  ok 
(p01,p10,d0,c0,d0)  ok 
(p01,p10,d0,c0,p01)  ok 
(p01,p10,d0,c0,q01)  ok 
(p01,p10,d0,d0,a0)  ok 
(p01,p10,d0,d0,b0)  ok 
(p01,p10,d0,d0,c0)  ok 
(p01,p10,d0,d0,d0)  ok 
(p01,p10,d0,d0,p01)  ok 
(p01,p10,d0,d0,q01)  ok 
(p01,p10,d0,p01,a1)  ok 
(p01,p10,d0,p01,b1)  ok 
(p01,p10,d0,p01,c1)  ok 
(p01,p10,d0,p01,d1)  ok 
(p01,p10,d0,p01,p10)  ok 
(p01,p10,d0,p01,q10)  ok 
(p01,p10,d0,q01,a1)  ok 
(p01,p10,d0,q01,b1)  ok 
(p01,p10,d0,q01,c1)  ok 
(p01,p10,d0,q01,d1)  ok 
(p01,p10,d0,q01,p10)  ok 
(p01,p10,d0,q01,q10)  ok 
(p01,p10,p01,a1,a1)  ok 
(p01,p10,p01,a1,b1)  ok 
(p01,p10,p01,a1,c1)  ok 
(p01,p10,p01,a1,d1)  ok 
(p01,p10,p01,a1,p10)  ok 
(p01,p10,p01,a1,q10)  ok 
(p01,p10,p01,b1,a1)  ok 
(p01,p10,p01,b1,b1)  ok 
(p01,p10,p01,b1,c1)  ok 
(p01,p10,p01,b1,d1)  ok 
(p01,p10,p01,b1,p10)  ok 
(p01,p10,p01,b1,q10)  ok 
(p01,p10,p01,c1,a1)  ok 
(p01,p10,p01,c1,b1)  ok 
(p01,p10,p01,c1,c1)  ok 
(p01,p10,p01,c1,d1)  ok 
(p01,p10,p01,c1,p10)  ok 
(p01,p10,p01,c1,q10)  ok 
(p01,p10,p01,d1,a1)  ok 
(p01,p10,p01,d1,b1)  ok 
(p01,p10,p01,d1,c1)  ok 
(p01,p10,p01,d1,d1)  ok 
(p01,p10,p01,d1,p10)  ok 
(p01,p10,p01,d1,q10)  ok 
(p01,p10,p01,p10,a0)  ok 
(p01,p10,p01,p10,b0)  ok 
(p01,p10,p01,p10,c0)  ok 
(p01,p10,p01,p10,d0)  ok 
(p01,p10,p01,p10,p01)  ok 
(p01,p10,p01,p10,q01)  ok 
(p01,p10,p01,q10,a0)  ok 
(p01,p10,p01,q10,b0)  ok 
(p01,p10,p01,q10,c0)  ok 
(p01,p10,p01,q10,d0)  ok 
(p01,p10,p01,q10,p01)  ok 
(p01,p10,p01,q10,q01)  ok 
(p01,p10,q01,a1,a1)  ok 
(p01,p10,q01,a1,b1)  ok 
(p01,p10,q01,a1,c1)  ok 
(p01,p10,q01,a1,d1)  ok 
(p01,p10,q01,a1,p10)  ok 
(p01,p10,q01,a1,q10)  ok 
(p01,p10,q01,b1,a1)  ok 
(p01,p10,q01,b1,b1)  ok 
(p01,p10,q01,b1,c1)  ok 
(p01,p10,q01,b1,d1)  ok 
(p01,p10,q01,b1,p10)  ok 
(p01,p10,q01,b1,q10)  ok 
(p01,p10,q01,c1,a1)  ok 
(p01,p10,q01,c1,b1)  ok 
(p01,p10,q01,c1,c1)  ok 
(p01,p10,q01,c1,d1)  ok 
(p01,p10,q01,c1,p10)  ok 
(p01,p10,q01,c1,q10)  ok 
(p01,p10,q01,d1,a1)  ok 
(p01,p10,q01,d1,b1)  ok 
(p01,p10,q01,d1,c1)  ok 
(p01,p10,q01,d1,d1)  ok 
(p01,p10,q01,d1,p10)  ok 
(p01,p10,q01,d1,q10)  ok 
(p01,p10,q01,p10,a0)  ok 
(p01,p10,q01,p10,b0)  ok 
(p01,p10,q01,p10,c0)  ok 
(p01,p10,q01,p10,d0)  ok 
(p01,p10,q01,p10,p01)  ok 
(p01,p10,q01,p10,q01)  ok 
(p01,p10,q01,q10,a0)  ok 
(p01,p10,q01,q10,b0)  ok 
(p01,p10,q01,q10,c0)  ok 
(p01,p10,q01,q10,d0)  ok 
(p01,p10,q01,q10,p01)  ok 
(p01,p10,q01,q10,q01)  ok 
(p01,q10,a0,a0,a0)  ok 
(p01,q10,a0,a0,b0)  ok 
(p01,q10,a0,a0,c0)  ok 
(p01,q10,a0,a0,d0)  ok 
(p01,q10,a0,a0,p01)  ok 
(p01,q10,a0,a0,q01)  ok 
(p01,q10,a0,b0,a0)  ok 
(p01,q10,a0,b0,b0)  ok 
(p01,q10,a0,b0,c0)  ok 
(p01,q10,a0,b0,d0)  ok 
(p01,q10,a0,b0,p01)  ok 
(p01,q10,a0,b0,q01)  ok 
(p01,q10,a0,c0,a0)  ok 
(p01,q10,a0,c0,b0)  ok 
(p01,q10,a0,c0,c0)  ok 
(p01,q10,a0,c0,d0)  ok 
(p01,q10,a0,c0,p01)  ok 
(p01,q10,a0,c0,q01)  ok 
(p01,q10,a0,d0,a0)  ok 
(p01,q10,a0,d0,b0)  ok 
(p01,q10,a0,d0,c0)  ok 
(p01,q10,a0,d0,d0)  ok 
(p01,q10,a0,d0,p01)  ok 
(p01,q10,a0,d0,q01)  ok 
(p01,q10,a0,p01,a1)  ok 
(p01,q10,a0,p01,b1)  ok 
(p01,q10,a0,p01,c1)  ok 
(p01,q10,a0,p01,d1)  ok 
(p01,q10,a0,p01,p10)  ok 
(p01,q10,a0,p01,q10)  ok 
(p01,q10,a0,q01,a1)  ok 
(p01,q10,a0,q01,b1)  ok 
(p01,q10,a0,q01,c1)  ok 
(p01,q10,a0,q01,d1)  ok 
(p01,q10,a0,q01,p10)  ok 
(p01,q10,a0,q01,q10)  ok 
(p01,q10,b0,a0,a0)  ok 
(p01,q10,b0,a0,b0)  ok 
(p01,q10,b0,a0,c0)  ok 
(p01,q10,b0,a0,d0)  ok 
(p01,q10,b0,a0,p01)  ok 
(p01,q10,b0,a0,q01)  ok 
(p01,q10,b0,b0,a0)  ok 
(p01,q10,b0,b0,b0)  ok 
(p01,q10,b0,b0,c0)  ok 
(p01,q10,b0,b0,d0)  ok 
(p01,q10,b0,b0,p01)  ok 
(p01,q10,b0,b0,q01)  ok 
(p01,q10,b0,c0,a0)  ok 
(p01,q10,b0,c0,b0)  ok 
(p01,q10,b0,c0,c0)  ok 
(p01,q10,b0,c0,d0)  ok 
(p01,q10,b0,c0,p01)  ok 
(p01,q10,b0,c0,q01)  ok 
(p01,q10,b0,d0,a0)  ok 
(p01,q10,b0,d0,b0)  ok 
(p01,q10,b0,d0,c0)  ok 
(p01,q10,b0,d0,d0)  ok 
(p01,q10,b0,d0,p01)  ok 
(p01,q10,b0,d0,q01)  ok 
(p01,q10,b0,p01,a1)  ok 
(p01,q10,b0,p01,b1)  ok 
(p01,q10,b0,p01,c1)  ok 
(p01,q10,b0,p01,d1)  ok 
(p01,q10,b0,p01,p10)  ok 
(p01,q10,b0,p01,q10)  ok 
(p01,q10,b0,q01,a1)  ok 
(p01,q10,b0,q01,b1)  ok 
(p01,q10,b0,q01,c1)  ok 
(p01,q10,b0,q01,d1)  ok 
(p01,q10,b0,q01,p10)  ok 
(p01,q10,b0,q01,q10)  ok 
(p01,q10,c0,a0,a0)  ok 
(p01,q10,c0,a0,b0)  ok 
(p01,q10,c0,a0,c0)  ok 
(p01,q10,c0,a0,d0)  ok 
(p01,q10,c0,a0,p01)  ok 
(p01,q10,c0,a0,q01)  ok 
(p01,q10,c0,b0,a0)  ok 
(p01,q10,c0,b0,b0)  ok 
(p01,q10,c0,b0,c0)  ok 
(p01,q10,c0,b0,d0)  ok 
(p01,q10,c0,b0,p01)  ok 
(p01,q10,c0,b0,q01)  ok 
(p01,q10,c0,c0,a0)  ok 
(p01,q10,c0,c0,b0)  ok 
(p01,q10,c0,c0,c0)  ok 
(p01,q10,c0,c0,d0)  ok 
(p01,q10,c0,c0,p01)  ok 
(p01,q10,c0,c0,q01)  ok 
(p01,q10,c0,d0,a0)  ok 
(p01,q10,c0,d0,b0)  ok 
(p01,q10,c0,d0,c0)  ok 
(p01,q10,c0,d0,d0)  ok 
(p01,q10,c0,d0,p01)  ok 
(p01,q10,c0,d0,q01)  ok 
(p01,q10,c0,p01,a1)  ok 
(p01,q10,c0,p01,b1)  ok 
(p01,q10,c0,p01,c1)  ok 
(p01,q10,c0,p01,d1)  ok 
(p01,q10,c0,p01,p10)  ok 
(p01,q10,c0,p01,q10)  ok 
(p01,q10,c0,q01,a1)  ok 
(p01,q10,c0,q01,b1)  ok 
(p01,q10,c0,q01,c1)  ok 
(p01,q10,c0,q01,d1)  ok 
(p01,q10,c0,q01,p10)  ok 
(p01,q10,c0,q01,q10)  ok 
(p01,q10,d0,a0,a0)  ok 
(p01,q10,d0,a0,b0)  ok 
(p01,q10,d0,a0,c0)  ok 
(p01,q10,d0,a0,d0)  ok 
(p01,q10,d0,a0,p01)  ok 
(p01,q10,d0,a0,q01)  ok 
(p01,q10,d0,b0,a0)  ok 
(p01,q10,d0,b0,b0)  ok 
(p01,q10,d0,b0,c0)  ok 
(p01,q10,d0,b0,d0)  ok 
(p01,q10,d0,b0,p01)  ok 
(p01,q10,d0,b0,q01)  ok 
(p01,q10,d0,c0,a0)  ok 
(p01,q10,d0,c0,b0)  ok 
(p01,q10,d0,c0,c0)  ok 
(p01,q10,d0,c0,d0)  ok 
(p01,q10,d0,c0,p01)  ok 
(p01,q10,d0,c0,q01)  ok 
(p01,q10,d0,d0,a0)  ok 
(p01,q10,d0,d0,b0)  ok 
(p01,q10,d0,d0,c0)  ok 
(p01,q10,d0,d0,d0)  ok 
(p01,q10,d0,d0,p01)  ok 
(p01,q10,d0,d0,q01)  ok 
(p01,q10,d0,p01,a1)  ok 
(p01,q10,d0,p01,b1)  ok 
(p01,q10,d0,p01,c1)  ok 
(p01,q10,d0,p01,d1)  ok 
(p01,q10,d0,p01,p10)  ok 
(p01,q10,d0,p01,q10)  ok 
(p01,q10,d0,q01,a1)  ok 
(p01,q10,d0,q01,b1)  ok 
(p01,q10,d0,q01,c1)  ok 
(p01,q10,d0,q01,d1)  ok 
(p01,q10,d0,q01,p10)  ok 
(p01,q10,d0,q01,q10)  ok 
(p01,q10,p01,a1,a1)  ok 
(p01,q10,p01,a1,b1)  ok 
(p01,q10,p01,a1,c1)  ok 
(p01,q10,p01,a1,d1)  ok 
(p01,q10,p01,a1,p10)  ok 
(p01,q10,p01,a1,q10)  ok 
(p01,q10,p01,b1,a1)  ok 
(p01,q10,p01,b1,b1)  ok 
(p01,q10,p01,b1,c1)  ok 
(p01,q10,p01,b1,d1)  ok 
(p01,q10,p01,b1,p10)  ok 
(p01,q10,p01,b1,q10)  ok 
(p01,q10,p01,c1,a1)  ok 
(p01,q10,p01,c1,b1)  ok 
(p01,q10,p01,c1,c1)  ok 
(p01,q10,p01,c1,d1)  ok 
(p01,q10,p01,c1,p10)  ok 
(p01,q10,p01,c1,q10)  ok 
(p01,q10,p01,d1,a1)  ok 
(p01,q10,p01,d1,b1)  ok 
(p01,q10,p01,d1,c1)  ok 
(p01,q10,p01,d1,d1)  ok 
(p01,q10,p01,d1,p10)  ok 
(p01,q10,p01,d1,q10)  ok 
(p01,q10,p01,p10,a0)  ok 
(p01,q10,p01,p10,b0)  ok 
(p01,q10,p01,p10,c0)  ok 
(p01,q10,p01,p10,d0)  ok 
(p01,q10,p01,p10,p01)  ok 
(p01,q10,p01,p10,q01)  ok 
(p01,q10,p01,q10,a0)  ok 
(p01,q10,p01,q10,b0)  ok 
(p01,q10,p01,q10,c0)  ok 
(p01,q10,p01,q10,d0)  ok 
(p01,q10,p01,q10,p01)  ok 
(p01,q10,p01,q10,q01)  ok 
(p01,q10,q01,a1,a1)  ok 
(p01,q10,q01,a1,b1)  ok 
(p01,q10,q01,a1,c1)  ok 
(p01,q10,q01,a1,d1)  ok 
(p01,q10,q01,a1,p10)  ok 
(p01,q10,q01,a1,q10)  ok 
(p01,q10,q01,b1,a1)  ok 
(p01,q10,q01,b1,b1)  ok 
(p01,q10,q01,b1,c1)  ok 
(p01,q10,q01,b1,d1)  ok 
(p01,q10,q01,b1,p10)  ok 
(p01,q10,q01,b1,q10)  ok 
(p01,q10,q01,c1,a1)  ok 
(p01,q10,q01,c1,b1)  ok 
(p01,q10,q01,c1,c1)  ok 
(p01,q10,q01,c1,d1)  ok 
(p01,q10,q01,c1,p10)  ok 
(p01,q10,q01,c1,q10)  ok 
(p01,q10,q01,d1,a1)  ok 
(p01,q10,q01,d1,b1)  ok 
(p01,q10,q01,d1,c1)  ok 
(p01,q10,q01,d1,d1)  ok 
(p01,q10,q01,d1,p10)  ok 
(p01,q10,q01,d1,q10)  ok 
(p01,q10,q01,p10,a0)  ok 
(p01,q10,q01,p10,b0)  ok 
(p01,q10,q01,p10,c0)  ok 
(p01,q10,q01,p10,d0)  ok 
(p01,q10,q01,p10,p01)  ok 
(p01,q10,q01,p10,q01)  ok 
(p01,q10,q01,q10,a0)  ok 
(p01,q10,q01,q10,b0)  ok 
(p01,q10,q01,q10,c0)  ok 
(p01,q10,q01,q10,d0)  ok 
(p01,q10,q01,q10,p01)  ok 
(p01,q10,q01,q10,q01)  ok 
(q01,a1,a1,a1,a1)  ok 
(q01,a1,a1,a1,b1)  ok 
(q01,a1,a1,a1,c1)  ok 
(q01,a1,a1,a1,d1)  ok 
(q01,a1,a1,a1,p10)  ok 
(q01,a1,a1,a1,q10)  ok 
(q01,a1,a1,b1,a1)  ok 
(q01,a1,a1,b1,b1)  ok 
(q01,a1,a1,b1,c1)  ok 
(q01,a1,a1,b1,d1)  ok 
(q01,a1,a1,b1,p10)  ok 
(q01,a1,a1,b1,q10)  ok 
(q01,a1,a1,c1,a1)  ok 
(q01,a1,a1,c1,b1)  ok 
(q01,a1,a1,c1,c1)  ok 
(q01,a1,a1,c1,d1)  ok 
(q01,a1,a1,c1,p10)  ok 
(q01,a1,a1,c1,q10)  ok 
(q01,a1,a1,d1,a1)  ok 
(q01,a1,a1,d1,b1)  ok 
(q01,a1,a1,d1,c1)  ok 
(q01,a1,a1,d1,d1)  ok 
(q01,a1,a1,d1,p10)  ok 
(q01,a1,a1,d1,q10)  ok 
(q01,a1,a1,p10,a0)  ok 
(q01,a1,a1,p10,b0)  ok 
(q01,a1,a1,p10,c0)  ok 
(q01,a1,a1,p10,d0)  ok 
(q01,a1,a1,p10,p01)  ok 
(q01,a1,a1,p10,q01)  ok 
(q01,a1,a1,q10,a0)  ok 
(q01,a1,a1,q10,b0)  ok 
(q01,a1,a1,q10,c0)  ok 
(q01,a1,a1,q10,d0)  ok 
(q01,a1,a1,q10,p01)  ok 
(q01,a1,a1,q10,q01)  ok 
(q01,a1,b1,a1,a1)  ok 
(q01,a1,b1,a1,b1)  ok 
(q01,a1,b1,a1,c1)  ok 
(q01,a1,b1,a1,d1)  ok 
(q01,a1,b1,a1,p10)  ok 
(q01,a1,b1,a1,q10)  ok 
(q01,a1,b1,b1,a1)  ok 
(q01,a1,b1,b1,b1)  ok 
(q01,a1,b1,b1,c1)  ok 
(q01,a1,b1,b1,d1)  ok 
(q01,a1,b1,b1,p10)  ok 
(q01,a1,b1,b1,q10)  ok 
(q01,a1,b1,c1,a1)  ok 
(q01,a1,b1,c1,b1)  ok 
(q01,a1,b1,c1,c1)  ok 
(q01,a1,b1,c1,d1)  ok 
(q01,a1,b1,c1,p10)  ok 
(q01,a1,b1,c1,q10)  ok 
(q01,a1,b1,d1,a1)  ok 
(q01,a1,b1,d1,b1)  ok 
(q01,a1,b1,d1,c1)  ok 
(q01,a1,b1,d1,d1)  ok 
(q01,a1,b1,d1,p10)  ok 
(q01,a1,b1,d1,q10)  ok 
(q01,a1,b1,p10,a0)  ok 
(q01,a1,b1,p10,b0)  ok 
(q01,a1,b1,p10,c0)  ok 
(q01,a1,b1,p10,d0)  ok 
(q01,a1,b1,p10,p01)  ok 
(q01,a1,b1,p10,q01)  ok 
(q01,a1,b1,q10,a0)  ok 
(q01,a1,b1,q10,b0)  ok 
(q01,a1,b1,q10,c0)  ok 
(q01,a1,b1,q10,d0)  ok 
(q01,a1,b1,q10,p01)  ok 
(q01,a1,b1,q10,q01)  ok 
(q01,a1,c1,a1,a1)  ok 
(q01,a1,c1,a1,b1)  ok 
(q01,a1,c1,a1,c1)  ok 
(q01,a1,c1,a1,d1)  ok 
(q01,a1,c1,a1,p10)  ok 
(q01,a1,c1,a1,q10)  ok 
(q01,a1,c1,b1,a1)  ok 
(q01,a1,c1,b1,b1)  ok 
(q01,a1,c1,b1,c1)  ok 
(q01,a1,c1,b1,d1)  ok 
(q01,a1,c1,b1,p10)  ok 
(q01,a1,c1,b1,q10)  ok 
(q01,a1,c1,c1,a1)  ok 
(q01,a1,c1,c1,b1)  ok 
(q01,a1,c1,c1,c1)  ok 
(q01,a1,c1,c1,d1)  ok 
(q01,a1,c1,c1,p10)  ok 
(q01,a1,c1,c1,q10)  ok 
(q01,a1,c1,d1,a1)  ok 
(q01,a1,c1,d1,b1)  ok 
(q01,a1,c1,d1,c1)  ok 
(q01,a1,c1,d1,d1)  ok 
(q01,a1,c1,d1,p10)  ok 
(q01,a1,c1,d1,q10)  ok 
(q01,a1,c1,p10,a0)  ok 
(q01,a1,c1,p10,b0)  ok 
(q01,a1,c1,p10,c0)  ok 
(q01,a1,c1,p10,d0)  ok 
(q01,a1,c1,p10,p01)  ok 
(q01,a1,c1,p10,q01)  ok 
(q01,a1,c1,q10,a0)  ok 
(q01,a1,c1,q10,b0)  ok 
(q01,a1,c1,q10,c0)  ok 
(q01,a1,c1,q10,d0)  ok 
(q01,a1,c1,q10,p01)  ok 
(q01,a1,c1,q10,q01)  ok 
(q01,a1,d1,a1,a1)  ok 
(q01,a1,d1,a1,b1)  ok 
(q01,a1,d1,a1,c1)  ok 
(q01,a1,d1,a1,d1)  ok 
(q01,a1,d1,a1,p10)  ok 
(q01,a1,d1,a1,q10)  ok 
(q01,a1,d1,b1,a1)  ok 
(q01,a1,d1,b1,b1)  ok 
(q01,a1,d1,b1,c1)  ok 
(q01,a1,d1,b1,d1)  ok 
(q01,a1,d1,b1,p10)  ok 
(q01,a1,d1,b1,q10)  ok 
(q01,a1,d1,c1,a1)  ok 
(q01,a1,d1,c1,b1)  ok 
(q01,a1,d1,c1,c1)  ok 
(q01,a1,d1,c1,d1)  ok 
(q01,a1,d1,c1,p10)  ok 
(q01,a1,d1,c1,q10)  ok 
(q01,a1,d1,d1,a1)  ok 
(q01,a1,d1,d1,b1)  ok 
(q01,a1,d1,d1,c1)  ok 
(q01,a1,d1,d1,d1)  ok 
(q01,a1,d1,d1,p10)  ok 
(q01,a1,d1,d1,q10)  ok 
(q01,a1,d1,p10,a0)  ok 
(q01,a1,d1,p10,b0)  ok 
(q01,a1,d1,p10,c0)  ok 
(q01,a1,d1,p10,d0)  ok 
(q01,a1,d1,p10,p01)  ok 
(q01,a1,d1,p10,q01)  ok 
(q01,a1,d1,q10,a0)  ok 
(q01,a1,d1,q10,b0)  ok 
(q01,a1,d1,q10,c0)  ok 
(q01,a1,d1,q10,d0)  ok 
(q01,a1,d1,q10,p01)  ok 
(q01,a1,d1,q10,q01)  ok 
(q01,a1,p10,a0,a0)  ok 
(q01,a1,p10,a0,b0)  ok 
(q01,a1,p10,a0,c0)  ok 
(q01,a1,p10,a0,d0)  ok 
(q01,a1,p10,a0,p01)  ok 
(q01,a1,p10,a0,q01)  ok 
(q01,a1,p10,b0,a0)  ok 
(q01,a1,p10,b0,b0)  ok 
(q01,a1,p10,b0,c0)  ok 
(q01,a1,p10,b0,d0)  ok 
(q01,a1,p10,b0,p01)  ok 
(q01,a1,p10,b0,q01)  ok 
(q01,a1,p10,c0,a0)  ok 
(q01,a1,p10,c0,b0)  ok 
(q01,a1,p10,c0,c0)  ok 
(q01,a1,p10,c0,d0)  ok 
(q01,a1,p10,c0,p01)  ok 
(q01,a1,p10,c0,q01)  ok 
(q01,a1,p10,d0,a0)  ok 
(q01,a1,p10,d0,b0)  ok 
(q01,a1,p10,d0,c0)  ok 
(q01,a1,p10,d0,d0)  ok 
(q01,a1,p10,d0,p01)  ok 
(q01,a1,p10,d0,q01)  ok 
(q01,a1,p10,p01,a1)  ok 
(q01,a1,p10,p01,b1)  ok 
(q01,a1,p10,p01,c1)  ok 
(q01,a1,p10,p01,d1)  ok 
(q01,a1,p10,p01,p10)  ok 
(q01,a1,p10,p01,q10)  ok 
(q01,a1,p10,q01,a1)  ok 
(q01,a1,p10,q01,b1)  ok 
(q01,a1,p10,q01,c1)  ok 
(q01,a1,p10,q01,d1)  ok 
(q01,a1,p10,q01,p10)  ok 
(q01,a1,p10,q01,q10)  ok 
(q01,a1,q10,a0,a0)  ok 
(q01,a1,q10,a0,b0)  ok 
(q01,a1,q10,a0,c0)  ok 
(q01,a1,q10,a0,d0)  ok 
(q01,a1,q10,a0,p01)  ok 
(q01,a1,q10,a0,q01)  ok 
(q01,a1,q10,b0,a0)  ok 
(q01,a1,q10,b0,b0)  ok 
(q01,a1,q10,b0,c0)  ok 
(q01,a1,q10,b0,d0)  ok 
(q01,a1,q10,b0,p01)  ok 
(q01,a1,q10,b0,q01)  ok 
(q01,a1,q10,c0,a0)  ok 
(q01,a1,q10,c0,b0)  ok 
(q01,a1,q10,c0,c0)  ok 
(q01,a1,q10,c0,d0)  ok 
(q01,a1,q10,c0,p01)  ok 
(q01,a1,q10,c0,q01)  ok 
(q01,a1,q10,d0,a0)  ok 
(q01,a1,q10,d0,b0)  ok 
(q01,a1,q10,d0,c0)  ok 
(q01,a1,q10,d0,d0)  ok 
(q01,a1,q10,d0,p01)  ok 
(q01,a1,q10,d0,q01)  ok 
(q01,a1,q10,p01,a1)  ok 
(q01,a1,q10,p01,b1)  ok 
(q01,a1,q10,p01,c1)  ok 
(q01,a1,q10,p01,d1)  ok 
(q01,a1,q10,p01,p10)  ok 
(q01,a1,q10,p01,q10)  ok 
(q01,a1,q10,q01,a1)  ok 
(q01,a1,q10,q01,b1)  ok 
(q01,a1,q10,q01,c1)  ok 
(q01,a1,q10,q01,d1)  ok 
(q01,a1,q10,q01,p10)  ok 
(q01,a1,q10,q01,q10)  ok 
(q01,b1,a1,a1,a1)  ok 
(q01,b1,a1,a1,b1)  ok 
(q01,b1,a1,a1,c1)  ok 
(q01,b1,a1,a1,d1)  ok 
(q01,b1,a1,a1,p10)  ok 
(q01,b1,a1,a1,q10)  ok 
(q01,b1,a1,b1,a1)  ok 
(q01,b1,a1,b1,b1)  ok 
(q01,b1,a1,b1,c1)  ok 
(q01,b1,a1,b1,d1)  ok 
(q01,b1,a1,b1,p10)  ok 
(q01,b1,a1,b1,q10)  ok 
(q01,b1,a1,c1,a1)  ok 
(q01,b1,a1,c1,b1)  ok 
(q01,b1,a1,c1,c1)  ok 
(q01,b1,a1,c1,d1)  ok 
(q01,b1,a1,c1,p10)  ok 
(q01,b1,a1,c1,q10)  ok 
(q01,b1,a1,d1,a1)  ok 
(q01,b1,a1,d1,b1)  ok 
(q01,b1,a1,d1,c1)  ok 
(q01,b1,a1,d1,d1)  ok 
(q01,b1,a1,d1,p10)  ok 
(q01,b1,a1,d1,q10)  ok 
(q01,b1,a1,p10,a0)  ok 
(q01,b1,a1,p10,b0)  ok 
(q01,b1,a1,p10,c0)  ok 
(q01,b1,a1,p10,d0)  ok 
(q01,b1,a1,p10,p01)  ok 
(q01,b1,a1,p10,q01)  ok 
(q01,b1,a1,q10,a0)  ok 
(q01,b1,a1,q10,b0)  ok 
(q01,b1,a1,q10,c0)  ok 
(q01,b1,a1,q10,d0)  ok 
(q01,b1,a1,q10,p01)  ok 
(q01,b1,a1,q10,q01)  ok 
(q01,b1,b1,a1,a1)  ok 
(q01,b1,b1,a1,b1)  ok 
(q01,b1,b1,a1,c1)  ok 
(q01,b1,b1,a1,d1)  ok 
(q01,b1,b1,a1,p10)  ok 
(q01,b1,b1,a1,q10)  ok 
(q01,b1,b1,b1,a1)  ok 
(q01,b1,b1,b1,b1)  ok 
(q01,b1,b1,b1,c1)  ok 
(q01,b1,b1,b1,d1)  ok 
(q01,b1,b1,b1,p10)  ok 
(q01,b1,b1,b1,q10)  ok 
(q01,b1,b1,c1,a1)  ok 
(q01,b1,b1,c1,b1)  ok 
(q01,b1,b1,c1,c1)  ok 
(q01,b1,b1,c1,d1)  ok 
(q01,b1,b1,c1,p10)  ok 
(q01,b1,b1,c1,q10)  ok 
(q01,b1,b1,d1,a1)  ok 
(q01,b1,b1,d1,b1)  ok 
(q01,b1,b1,d1,c1)  ok 
(q01,b1,b1,d1,d1)  ok 
(q01,b1,b1,d1,p10)  ok 
(q01,b1,b1,d1,q10)  ok 
(q01,b1,b1,p10,a0)  ok 
(q01,b1,b1,p10,b0)  ok 
(q01,b1,b1,p10,c0)  ok 
(q01,b1,b1,p10,d0)  ok 
(q01,b1,b1,p10,p01)  ok 
(q01,b1,b1,p10,q01)  ok 
(q01,b1,b1,q10,a0)  ok 
(q01,b1,b1,q10,b0)  ok 
(q01,b1,b1,q10,c0)  ok 
(q01,b1,b1,q10,d0)  ok 
(q01,b1,b1,q10,p01)  ok 
(q01,b1,b1,q10,q01)  ok 
(q01,b1,c1,a1,a1)  ok 
(q01,b1,c1,a1,b1)  ok 
(q01,b1,c1,a1,c1)  ok 
(q01,b1,c1,a1,d1)  ok 
(q01,b1,c1,a1,p10)  ok 
(q01,b1,c1,a1,q10)  ok 
(q01,b1,c1,b1,a1)  ok 
(q01,b1,c1,b1,b1)  ok 
(q01,b1,c1,b1,c1)  ok 
(q01,b1,c1,b1,d1)  ok 
(q01,b1,c1,b1,p10)  ok 
(q01,b1,c1,b1,q10)  ok 
(q01,b1,c1,c1,a1)  ok 
(q01,b1,c1,c1,b1)  ok 
(q01,b1,c1,c1,c1)  ok 
(q01,b1,c1,c1,d1)  ok 
(q01,b1,c1,c1,p10)  ok 
(q01,b1,c1,c1,q10)  ok 
(q01,b1,c1,d1,a1)  ok 
(q01,b1,c1,d1,b1)  ok 
(q01,b1,c1,d1,c1)  ok 
(q01,b1,c1,d1,d1)  ok 
(q01,b1,c1,d1,p10)  ok 
(q01,b1,c1,d1,q10)  ok 
(q01,b1,c1,p10,a0)  ok 
(q01,b1,c1,p10,b0)  ok 
(q01,b1,c1,p10,c0)  ok 
(q01,b1,c1,p10,d0)  ok 
(q01,b1,c1,p10,p01)  ok 
(q01,b1,c1,p10,q01)  ok 
(q01,b1,c1,q10,a0)  ok 
(q01,b1,c1,q10,b0)  ok 
(q01,b1,c1,q10,c0)  ok 
(q01,b1,c1,q10,d0)  ok 
(q01,b1,c1,q10,p01)  ok 
(q01,b1,c1,q10,q01)  ok 
(q01,b1,d1,a1,a1)  ok 
(q01,b1,d1,a1,b1)  ok 
(q01,b1,d1,a1,c1)  ok 
(q01,b1,d1,a1,d1)  ok 
(q01,b1,d1,a1,p10)  ok 
(q01,b1,d1,a1,q10)  ok 
(q01,b1,d1,b1,a1)  ok 
(q01,b1,d1,b1,b1)  ok 
(q01,b1,d1,b1,c1)  ok 
(q01,b1,d1,b1,d1)  ok 
(q01,b1,d1,b1,p10)  ok 
(q01,b1,d1,b1,q10)  ok 
(q01,b1,d1,c1,a1)  ok 
(q01,b1,d1,c1,b1)  ok 
(q01,b1,d1,c1,c1)  ok 
(q01,b1,d1,c1,d1)  ok 
(q01,b1,d1,c1,p10)  ok 
(q01,b1,d1,c1,q10)  ok 
(q01,b1,d1,d1,a1)  ok 
(q01,b1,d1,d1,b1)  ok 
(q01,b1,d1,d1,c1)  ok 
(q01,b1,d1,d1,d1)  ok 
(q01,b1,d1,d1,p10)  ok 
(q01,b1,d1,d1,q10)  ok 
(q01,b1,d1,p10,a0)  ok 
(q01,b1,d1,p10,b0)  ok 
(q01,b1,d1,p10,c0)  ok 
(q01,b1,d1,p10,d0)  ok 
(q01,b1,d1,p10,p01)  ok 
(q01,b1,d1,p10,q01)  ok 
(q01,b1,d1,q10,a0)  ok 
(q01,b1,d1,q10,b0)  ok 
(q01,b1,d1,q10,c0)  ok 
(q01,b1,d1,q10,d0)  ok 
(q01,b1,d1,q10,p01)  ok 
(q01,b1,d1,q10,q01)  ok 
(q01,b1,p10,a0,a0)  ok 
(q01,b1,p10,a0,b0)  ok 
(q01,b1,p10,a0,c0)  ok 
(q01,b1,p10,a0,d0)  ok 
(q01,b1,p10,a0,p01)  ok 
(q01,b1,p10,a0,q01)  ok 
(q01,b1,p10,b0,a0)  ok 
(q01,b1,p10,b0,b0)  ok 
(q01,b1,p10,b0,c0)  ok 
(q01,b1,p10,b0,d0)  ok 
(q01,b1,p10,b0,p01)  ok 
(q01,b1,p10,b0,q01)  ok 
(q01,b1,p10,c0,a0)  ok 
(q01,b1,p10,c0,b0)  ok 
(q01,b1,p10,c0,c0)  ok 
(q01,b1,p10,c0,d0)  ok 
(q01,b1,p10,c0,p01)  ok 
(q01,b1,p10,c0,q01)  ok 
(q01,b1,p10,d0,a0)  ok 
(q01,b1,p10,d0,b0)  ok 
(q01,b1,p10,d0,c0)  ok 
(q01,b1,p10,d0,d0)  ok 
(q01,b1,p10,d0,p01)  ok 
(q01,b1,p10,d0,q01)  ok 
(q01,b1,p10,p01,a1)  ok 
(q01,b1,p10,p01,b1)  ok 
(q01,b1,p10,p01,c1)  ok 
(q01,b1,p10,p01,d1)  ok 
(q01,b1,p10,p01,p10)  ok 
(q01,b1,p10,p01,q10)  ok 
(q01,b1,p10,q01,a1)  ok 
(q01,b1,p10,q01,b1)  ok 
(q01,b1,p10,q01,c1)  ok 
(q01,b1,p10,q01,d1)  ok 
(q01,b1,p10,q01,p10)  ok 
(q01,b1,p10,q01,q10)  ok 
(q01,b1,q10,a0,a0)  ok 
(q01,b1,q10,a0,b0)  ok 
(q01,b1,q10,a0,c0)  ok 
(q01,b1,q10,a0,d0)  ok 
(q01,b1,q10,a0,p01)  ok 
(q01,b1,q10,a0,q01)  ok 
(q01,b1,q10,b0,a0)  ok 
(q01,b1,q10,b0,b0)  ok 
(q01,b1,q10,b0,c0)  ok 
(q01,b1,q10,b0,d0)  ok 
(q01,b1,q10,b0,p01)  ok 
(q01,b1,q10,b0,q01)  ok 
(q01,b1,q10,c0,a0)  ok 
(q01,b1,q10,c0,b0)  ok 
(q01,b1,q10,c0,c0)  ok 
(q01,b1,q10,c0,d0)  ok 
(q01,b1,q10,c0,p01)  ok 
(q01,b1,q10,c0,q01)  ok 
(q01,b1,q10,d0,a0)  ok 
(q01,b1,q10,d0,b0)  ok 
(q01,b1,q10,d0,c0)  ok 
(q01,b1,q10,d0,d0)  ok 
(q01,b1,q10,d0,p01)  ok 
(q01,b1,q10,d0,q01)  ok 
(q01,b1,q10,p01,a1)  ok 
(q01,b1,q10,p01,b1)  ok 
(q01,b1,q10,p01,c1)  ok 
(q01,b1,q10,p01,d1)  ok 
(q01,b1,q10,p01,p10)  ok 
(q01,b1,q10,p01,q10)  ok 
(q01,b1,q10,q01,a1)  ok 
(q01,b1,q10,q01,b1)  ok 
(q01,b1,q10,q01,c1)  ok 
(q01,b1,q10,q01,d1)  ok 
(q01,b1,q10,q01,p10)  ok 
(q01,b1,q10,q01,q10)  ok 
(q01,c1,a1,a1,a1)  ok 
(q01,c1,a1,a1,b1)  ok 
(q01,c1,a1,a1,c1)  ok 
(q01,c1,a1,a1,d1)  ok 
(q01,c1,a1,a1,p10)  ok 
(q01,c1,a1,a1,q10)  ok 
(q01,c1,a1,b1,a1)  ok 
(q01,c1,a1,b1,b1)  ok 
(q01,c1,a1,b1,c1)  ok 
(q01,c1,a1,b1,d1)  ok 
(q01,c1,a1,b1,p10)  ok 
(q01,c1,a1,b1,q10)  ok 
(q01,c1,a1,c1,a1)  ok 
(q01,c1,a1,c1,b1)  ok 
(q01,c1,a1,c1,c1)  ok 
(q01,c1,a1,c1,d1)  ok 
(q01,c1,a1,c1,p10)  ok 
(q01,c1,a1,c1,q10)  ok 
(q01,c1,a1,d1,a1)  ok 
(q01,c1,a1,d1,b1)  ok 
(q01,c1,a1,d1,c1)  ok 
(q01,c1,a1,d1,d1)  ok 
(q01,c1,a1,d1,p10)  ok 
(q01,c1,a1,d1,q10)  ok 
(q01,c1,a1,p10,a0)  ok 
(q01,c1,a1,p10,b0)  ok 
(q01,c1,a1,p10,c0)  ok 
(q01,c1,a1,p10,d0)  ok 
(q01,c1,a1,p10,p01)  ok 
(q01,c1,a1,p10,q01)  ok 
(q01,c1,a1,q10,a0)  ok 
(q01,c1,a1,q10,b0)  ok 
(q01,c1,a1,q10,c0)  ok 
(q01,c1,a1,q10,d0)  ok 
(q01,c1,a1,q10,p01)  ok 
(q01,c1,a1,q10,q01)  ok 
(q01,c1,b1,a1,a1)  ok 
(q01,c1,b1,a1,b1)  ok 
(q01,c1,b1,a1,c1)  ok 
(q01,c1,b1,a1,d1)  ok 
(q01,c1,b1,a1,p10)  ok 
(q01,c1,b1,a1,q10)  ok 
(q01,c1,b1,b1,a1)  ok 
(q01,c1,b1,b1,b1)  ok 
(q01,c1,b1,b1,c1)  ok 
(q01,c1,b1,b1,d1)  ok 
(q01,c1,b1,b1,p10)  ok 
(q01,c1,b1,b1,q10)  ok 
(q01,c1,b1,c1,a1)  ok 
(q01,c1,b1,c1,b1)  ok 
(q01,c1,b1,c1,c1)  ok 
(q01,c1,b1,c1,d1)  ok 
(q01,c1,b1,c1,p10)  ok 
(q01,c1,b1,c1,q10)  ok 
(q01,c1,b1,d1,a1)  ok 
(q01,c1,b1,d1,b1)  ok 
(q01,c1,b1,d1,c1)  ok 
(q01,c1,b1,d1,d1)  ok 
(q01,c1,b1,d1,p10)  ok 
(q01,c1,b1,d1,q10)  ok 
(q01,c1,b1,p10,a0)  ok 
(q01,c1,b1,p10,b0)  ok 
(q01,c1,b1,p10,c0)  ok 
(q01,c1,b1,p10,d0)  ok 
(q01,c1,b1,p10,p01)  ok 
(q01,c1,b1,p10,q01)  ok 
(q01,c1,b1,q10,a0)  ok 
(q01,c1,b1,q10,b0)  ok 
(q01,c1,b1,q10,c0)  ok 
(q01,c1,b1,q10,d0)  ok 
(q01,c1,b1,q10,p01)  ok 
(q01,c1,b1,q10,q01)  ok 
(q01,c1,c1,a1,a1)  ok 
(q01,c1,c1,a1,b1)  ok 
(q01,c1,c1,a1,c1)  ok 
(q01,c1,c1,a1,d1)  ok 
(q01,c1,c1,a1,p10)  ok 
(q01,c1,c1,a1,q10)  ok 
(q01,c1,c1,b1,a1)  ok 
(q01,c1,c1,b1,b1)  ok 
(q01,c1,c1,b1,c1)  ok 
(q01,c1,c1,b1,d1)  ok 
(q01,c1,c1,b1,p10)  ok 
(q01,c1,c1,b1,q10)  ok 
(q01,c1,c1,c1,a1)  ok 
(q01,c1,c1,c1,b1)  ok 
(q01,c1,c1,c1,c1)  ok 
(q01,c1,c1,c1,d1)  ok 
(q01,c1,c1,c1,p10)  ok 
(q01,c1,c1,c1,q10)  ok 
(q01,c1,c1,d1,a1)  ok 
(q01,c1,c1,d1,b1)  ok 
(q01,c1,c1,d1,c1)  ok 
(q01,c1,c1,d1,d1)  ok 
(q01,c1,c1,d1,p10)  ok 
(q01,c1,c1,d1,q10)  ok 
(q01,c1,c1,p10,a0)  ok 
(q01,c1,c1,p10,b0)  ok 
(q01,c1,c1,p10,c0)  ok 
(q01,c1,c1,p10,d0)  ok 
(q01,c1,c1,p10,p01)  ok 
(q01,c1,c1,p10,q01)  ok 
(q01,c1,c1,q10,a0)  ok 
(q01,c1,c1,q10,b0)  ok 
(q01,c1,c1,q10,c0)  ok 
(q01,c1,c1,q10,d0)  ok 
(q01,c1,c1,q10,p01)  ok 
(q01,c1,c1,q10,q01)  ok 
(q01,c1,d1,a1,a1)  ok 
(q01,c1,d1,a1,b1)  ok 
(q01,c1,d1,a1,c1)  ok 
(q01,c1,d1,a1,d1)  ok 
(q01,c1,d1,a1,p10)  ok 
(q01,c1,d1,a1,q10)  ok 
(q01,c1,d1,b1,a1)  ok 
(q01,c1,d1,b1,b1)  ok 
(q01,c1,d1,b1,c1)  ok 
(q01,c1,d1,b1,d1)  ok 
(q01,c1,d1,b1,p10)  ok 
(q01,c1,d1,b1,q10)  ok 
(q01,c1,d1,c1,a1)  ok 
(q01,c1,d1,c1,b1)  ok 
(q01,c1,d1,c1,c1)  ok 
(q01,c1,d1,c1,d1)  ok 
(q01,c1,d1,c1,p10)  ok 
(q01,c1,d1,c1,q10)  ok 
(q01,c1,d1,d1,a1)  ok 
(q01,c1,d1,d1,b1)  ok 
(q01,c1,d1,d1,c1)  ok 
(q01,c1,d1,d1,d1)  ok 
(q01,c1,d1,d1,p10)  ok 
(q01,c1,d1,d1,q10)  ok 
(q01,c1,d1,p10,a0)  ok 
(q01,c1,d1,p10,b0)  ok 
(q01,c1,d1,p10,c0)  ok 
(q01,c1,d1,p10,d0)  ok 
(q01,c1,d1,p10,p01)  ok 
(q01,c1,d1,p10,q01)  ok 
(q01,c1,d1,q10,a0)  ok 
(q01,c1,d1,q10,b0)  ok 
(q01,c1,d1,q10,c0)  ok 
(q01,c1,d1,q10,d0)  ok 
(q01,c1,d1,q10,p01)  ok 
(q01,c1,d1,q10,q01)  ok 
(q01,c1,p10,a0,a0)  ok 
(q01,c1,p10,a0,b0)  ok 
(q01,c1,p10,a0,c0)  ok 
(q01,c1,p10,a0,d0)  ok 
(q01,c1,p10,a0,p01)  ok 
(q01,c1,p10,a0,q01)  ok 
(q01,c1,p10,b0,a0)  ok 
(q01,c1,p10,b0,b0)  ok 
(q01,c1,p10,b0,c0)  ok 
(q01,c1,p10,b0,d0)  ok 
(q01,c1,p10,b0,p01)  ok 
(q01,c1,p10,b0,q01)  ok 
(q01,c1,p10,c0,a0)  ok 
(q01,c1,p10,c0,b0)  ok 
(q01,c1,p10,c0,c0)  ok 
(q01,c1,p10,c0,d0)  ok 
(q01,c1,p10,c0,p01)  ok 
(q01,c1,p10,c0,q01)  ok 
(q01,c1,p10,d0,a0)  ok 
(q01,c1,p10,d0,b0)  ok 
(q01,c1,p10,d0,c0)  ok 
(q01,c1,p10,d0,d0)  ok 
(q01,c1,p10,d0,p01)  ok 
(q01,c1,p10,d0,q01)  ok 
(q01,c1,p10,p01,a1)  ok 
(q01,c1,p10,p01,b1)  ok 
(q01,c1,p10,p01,c1)  ok 
(q01,c1,p10,p01,d1)  ok 
(q01,c1,p10,p01,p10)  ok 
(q01,c1,p10,p01,q10)  ok 
(q01,c1,p10,q01,a1)  ok 
(q01,c1,p10,q01,b1)  ok 
(q01,c1,p10,q01,c1)  ok 
(q01,c1,p10,q01,d1)  ok 
(q01,c1,p10,q01,p10)  ok 
(q01,c1,p10,q01,q10)  ok 
(q01,c1,q10,a0,a0)  ok 
(q01,c1,q10,a0,b0)  ok 
(q01,c1,q10,a0,c0)  ok 
(q01,c1,q10,a0,d0)  ok 
(q01,c1,q10,a0,p01)  ok 
(q01,c1,q10,a0,q01)  ok 
(q01,c1,q10,b0,a0)  ok 
(q01,c1,q10,b0,b0)  ok 
(q01,c1,q10,b0,c0)  ok 
(q01,c1,q10,b0,d0)  ok 
(q01,c1,q10,b0,p01)  ok 
(q01,c1,q10,b0,q01)  ok 
(q01,c1,q10,c0,a0)  ok 
(q01,c1,q10,c0,b0)  ok 
(q01,c1,q10,c0,c0)  ok 
(q01,c1,q10,c0,d0)  ok 
(q01,c1,q10,c0,p01)  ok 
(q01,c1,q10,c0,q01)  ok 
(q01,c1,q10,d0,a0)  ok 
(q01,c1,q10,d0,b0)  ok 
(q01,c1,q10,d0,c0)  ok 
(q01,c1,q10,d0,d0)  ok 
(q01,c1,q10,d0,p01)  ok 
(q01,c1,q10,d0,q01)  ok 
(q01,c1,q10,p01,a1)  ok 
(q01,c1,q10,p01,b1)  ok 
(q01,c1,q10,p01,c1)  ok 
(q01,c1,q10,p01,d1)  ok 
(q01,c1,q10,p01,p10)  ok 
(q01,c1,q10,p01,q10)  ok 
(q01,c1,q10,q01,a1)  ok 
(q01,c1,q10,q01,b1)  ok 
(q01,c1,q10,q01,c1)  ok 
(q01,c1,q10,q01,d1)  ok 
(q01,c1,q10,q01,p10)  ok 
(q01,c1,q10,q01,q10)  ok 
(q01,d1,a1,a1,a1)  ok 
(q01,d1,a1,a1,b1)  ok 
(q01,d1,a1,a1,c1)  ok 
(q01,d1,a1,a1,d1)  ok 
(q01,d1,a1,a1,p10)  ok 
(q01,d1,a1,a1,q10)  ok 
(q01,d1,a1,b1,a1)  ok 
(q01,d1,a1,b1,b1)  ok 
(q01,d1,a1,b1,c1)  ok 
(q01,d1,a1,b1,d1)  ok 
(q01,d1,a1,b1,p10)  ok 
(q01,d1,a1,b1,q10)  ok 
(q01,d1,a1,c1,a1)  ok 
(q01,d1,a1,c1,b1)  ok 
(q01,d1,a1,c1,c1)  ok 
(q01,d1,a1,c1,d1)  ok 
(q01,d1,a1,c1,p10)  ok 
(q01,d1,a1,c1,q10)  ok 
(q01,d1,a1,d1,a1)  ok 
(q01,d1,a1,d1,b1)  ok 
(q01,d1,a1,d1,c1)  ok 
(q01,d1,a1,d1,d1)  ok 
(q01,d1,a1,d1,p10)  ok 
(q01,d1,a1,d1,q10)  ok 
(q01,d1,a1,p10,a0)  ok 
(q01,d1,a1,p10,b0)  ok 
(q01,d1,a1,p10,c0)  ok 
(q01,d1,a1,p10,d0)  ok 
(q01,d1,a1,p10,p01)  ok 
(q01,d1,a1,p10,q01)  ok 
(q01,d1,a1,q10,a0)  ok 
(q01,d1,a1,q10,b0)  ok 
(q01,d1,a1,q10,c0)  ok 
(q01,d1,a1,q10,d0)  ok 
(q01,d1,a1,q10,p01)  ok 
(q01,d1,a1,q10,q01)  ok 
(q01,d1,b1,a1,a1)  ok 
(q01,d1,b1,a1,b1)  ok 
(q01,d1,b1,a1,c1)  ok 
(q01,d1,b1,a1,d1)  ok 
(q01,d1,b1,a1,p10)  ok 
(q01,d1,b1,a1,q10)  ok 
(q01,d1,b1,b1,a1)  ok 
(q01,d1,b1,b1,b1)  ok 
(q01,d1,b1,b1,c1)  ok 
(q01,d1,b1,b1,d1)  ok 
(q01,d1,b1,b1,p10)  ok 
(q01,d1,b1,b1,q10)  ok 
(q01,d1,b1,c1,a1)  ok 
(q01,d1,b1,c1,b1)  ok 
(q01,d1,b1,c1,c1)  ok 
(q01,d1,b1,c1,d1)  ok 
(q01,d1,b1,c1,p10)  ok 
(q01,d1,b1,c1,q10)  ok 
(q01,d1,b1,d1,a1)  ok 
(q01,d1,b1,d1,b1)  ok 
(q01,d1,b1,d1,c1)  ok 
(q01,d1,b1,d1,d1)  ok 
(q01,d1,b1,d1,p10)  ok 
(q01,d1,b1,d1,q10)  ok 
(q01,d1,b1,p10,a0)  ok 
(q01,d1,b1,p10,b0)  ok 
(q01,d1,b1,p10,c0)  ok 
(q01,d1,b1,p10,d0)  ok 
(q01,d1,b1,p10,p01)  ok 
(q01,d1,b1,p10,q01)  ok 
(q01,d1,b1,q10,a0)  ok 
(q01,d1,b1,q10,b0)  ok 
(q01,d1,b1,q10,c0)  ok 
(q01,d1,b1,q10,d0)  ok 
(q01,d1,b1,q10,p01)  ok 
(q01,d1,b1,q10,q01)  ok 
(q01,d1,c1,a1,a1)  ok 
(q01,d1,c1,a1,b1)  ok 
(q01,d1,c1,a1,c1)  ok 
(q01,d1,c1,a1,d1)  ok 
(q01,d1,c1,a1,p10)  ok 
(q01,d1,c1,a1,q10)  ok 
(q01,d1,c1,b1,a1)  ok 
(q01,d1,c1,b1,b1)  ok 
(q01,d1,c1,b1,c1)  ok 
(q01,d1,c1,b1,d1)  ok 
(q01,d1,c1,b1,p10)  ok 
(q01,d1,c1,b1,q10)  ok 
(q01,d1,c1,c1,a1)  ok 
(q01,d1,c1,c1,b1)  ok 
(q01,d1,c1,c1,c1)  ok 
(q01,d1,c1,c1,d1)  ok 
(q01,d1,c1,c1,p10)  ok 
(q01,d1,c1,c1,q10)  ok 
(q01,d1,c1,d1,a1)  ok 
(q01,d1,c1,d1,b1)  ok 
(q01,d1,c1,d1,c1)  ok 
(q01,d1,c1,d1,d1)  ok 
(q01,d1,c1,d1,p10)  ok 
(q01,d1,c1,d1,q10)  ok 
(q01,d1,c1,p10,a0)  ok 
(q01,d1,c1,p10,b0)  ok 
(q01,d1,c1,p10,c0)  ok 
(q01,d1,c1,p10,d0)  ok 
(q01,d1,c1,p10,p01)  ok 
(q01,d1,c1,p10,q01)  ok 
(q01,d1,c1,q10,a0)  ok 
(q01,d1,c1,q10,b0)  ok 
(q01,d1,c1,q10,c0)  ok 
(q01,d1,c1,q10,d0)  ok 
(q01,d1,c1,q10,p01)  ok 
(q01,d1,c1,q10,q01)  ok 
(q01,d1,d1,a1,a1)  ok 
(q01,d1,d1,a1,b1)  ok 
(q01,d1,d1,a1,c1)  ok 
(q01,d1,d1,a1,d1)  ok 
(q01,d1,d1,a1,p10)  ok 
(q01,d1,d1,a1,q10)  ok 
(q01,d1,d1,b1,a1)  ok 
(q01,d1,d1,b1,b1)  ok 
(q01,d1,d1,b1,c1)  ok 
(q01,d1,d1,b1,d1)  ok 
(q01,d1,d1,b1,p10)  ok 
(q01,d1,d1,b1,q10)  ok 
(q01,d1,d1,c1,a1)  ok 
(q01,d1,d1,c1,b1)  ok 
(q01,d1,d1,c1,c1)  ok 
(q01,d1,d1,c1,d1)  ok 
(q01,d1,d1,c1,p10)  ok 
(q01,d1,d1,c1,q10)  ok 
(q01,d1,d1,d1,a1)  ok 
(q01,d1,d1,d1,b1)  ok 
(q01,d1,d1,d1,c1)  ok 
(q01,d1,d1,d1,d1)  ok 
(q01,d1,d1,d1,p10)  ok 
(q01,d1,d1,d1,q10)  ok 
(q01,d1,d1,p10,a0)  ok 
(q01,d1,d1,p10,b0)  ok 
(q01,d1,d1,p10,c0)  ok 
(q01,d1,d1,p10,d0)  ok 
(q01,d1,d1,p10,p01)  ok 
(q01,d1,d1,p10,q01)  ok 
(q01,d1,d1,q10,a0)  ok 
(q01,d1,d1,q10,b0)  ok 
(q01,d1,d1,q10,c0)  ok 
(q01,d1,d1,q10,d0)  ok 
(q01,d1,d1,q10,p01)  ok 
(q01,d1,d1,q10,q01)  ok 
(q01,d1,p10,a0,a0)  ok 
(q01,d1,p10,a0,b0)  ok 
(q01,d1,p10,a0,c0)  ok 
(q01,d1,p10,a0,d0)  ok 
(q01,d1,p10,a0,p01)  ok 
(q01,d1,p10,a0,q01)  ok 
(q01,d1,p10,b0,a0)  ok 
(q01,d1,p10,b0,b0)  ok 
(q01,d1,p10,b0,c0)  ok 
(q01,d1,p10,b0,d0)  ok 
(q01,d1,p10,b0,p01)  ok 
(q01,d1,p10,b0,q01)  ok 
(q01,d1,p10,c0,a0)  ok 
(q01,d1,p10,c0,b0)  ok 
(q01,d1,p10,c0,c0)  ok 
(q01,d1,p10,c0,d0)  ok 
(q01,d1,p10,c0,p01)  ok 
(q01,d1,p10,c0,q01)  ok 
(q01,d1,p10,d0,a0)  ok 
(q01,d1,p10,d0,b0)  ok 
(q01,d1,p10,d0,c0)  ok 
(q01,d1,p10,d0,d0)  ok 
(q01,d1,p10,d0,p01)  ok 
(q01,d1,p10,d0,q01)  ok 
(q01,d1,p10,p01,a1)  ok 
(q01,d1,p10,p01,b1)  ok 
(q01,d1,p10,p01,c1)  ok 
(q01,d1,p10,p01,d1)  ok 
(q01,d1,p10,p01,p10)  ok 
(q01,d1,p10,p01,q10)  ok 
(q01,d1,p10,q01,a1)  ok 
(q01,d1,p10,q01,b1)  ok 
(q01,d1,p10,q01,c1)  ok 
(q01,d1,p10,q01,d1)  ok 
(q01,d1,p10,q01,p10)  ok 
(q01,d1,p10,q01,q10)  ok 
(q01,d1,q10,a0,a0)  ok 
(q01,d1,q10,a0,b0)  ok 
(q01,d1,q10,a0,c0)  ok 
(q01,d1,q10,a0,d0)  ok 
(q01,d1,q10,a0,p01)  ok 
(q01,d1,q10,a0,q01)  ok 
(q01,d1,q10,b0,a0)  ok 
(q01,d1,q10,b0,b0)  ok 
(q01,d1,q10,b0,c0)  ok 
(q01,d1,q10,b0,d0)  ok 
(q01,d1,q10,b0,p01)  ok 
(q01,d1,q10,b0,q01)  ok 
(q01,d1,q10,c0,a0)  ok 
(q01,d1,q10,c0,b0)  ok 
(q01,d1,q10,c0,c0)  ok 
(q01,d1,q10,c0,d0)  ok 
(q01,d1,q10,c0,p01)  ok 
(q01,d1,q10,c0,q01)  ok 
(q01,d1,q10,d0,a0)  ok 
(q01,d1,q10,d0,b0)  ok 
(q01,d1,q10,d0,c0)  ok 
(q01,d1,q10,d0,d0)  ok 
(q01,d1,q10,d0,p01)  ok 
(q01,d1,q10,d0,q01)  ok 
(q01,d1,q10,p01,a1)  ok 
(q01,d1,q10,p01,b1)  ok 
(q01,d1,q10,p01,c1)  ok 
(q01,d1,q10,p01,d1)  ok 
(q01,d1,q10,p01,p10)  ok 
(q01,d1,q10,p01,q10)  ok 
(q01,d1,q10,q01,a1)  ok 
(q01,d1,q10,q01,b1)  ok 
(q01,d1,q10,q01,c1)  ok 
(q01,d1,q10,q01,d1)  ok 
(q01,d1,q10,q01,p10)  ok 
(q01,d1,q10,q01,q10)  ok 
(q01,p10,a0,a0,a0)  ok 
(q01,p10,a0,a0,b0)  ok 
(q01,p10,a0,a0,c0)  ok 
(q01,p10,a0,a0,d0)  ok 
(q01,p10,a0,a0,p01)  ok 
(q01,p10,a0,a0,q01)  ok 
(q01,p10,a0,b0,a0)  ok 
(q01,p10,a0,b0,b0)  ok 
(q01,p10,a0,b0,c0)  ok 
(q01,p10,a0,b0,d0)  ok 
(q01,p10,a0,b0,p01)  ok 
(q01,p10,a0,b0,q01)  ok 
(q01,p10,a0,c0,a0)  ok 
(q01,p10,a0,c0,b0)  ok 
(q01,p10,a0,c0,c0)  ok 
(q01,p10,a0,c0,d0)  ok 
(q01,p10,a0,c0,p01)  ok 
(q01,p10,a0,c0,q01)  ok 
(q01,p10,a0,d0,a0)  ok 
(q01,p10,a0,d0,b0)  ok 
(q01,p10,a0,d0,c0)  ok 
(q01,p10,a0,d0,d0)  ok 
(q01,p10,a0,d0,p01)  ok 
(q01,p10,a0,d0,q01)  ok 
(q01,p10,a0,p01,a1)  ok 
(q01,p10,a0,p01,b1)  ok 
(q01,p10,a0,p01,c1)  ok 
(q01,p10,a0,p01,d1)  ok 
(q01,p10,a0,p01,p10)  ok 
(q01,p10,a0,p01,q10)  ok 
(q01,p10,a0,q01,a1)  ok 
(q01,p10,a0,q01,b1)  ok 
(q01,p10,a0,q01,c1)  ok 
(q01,p10,a0,q01,d1)  ok 
(q01,p10,a0,q01,p10)  ok 
(q01,p10,a0,q01,q10)  ok 
(q01,p10,b0,a0,a0)  ok 
(q01,p10,b0,a0,b0)  ok 
(q01,p10,b0,a0,c0)  ok 
(q01,p10,b0,a0,d0)  ok 
(q01,p10,b0,a0,p01)  ok 
(q01,p10,b0,a0,q01)  ok 
(q01,p10,b0,b0,a0)  ok 
(q01,p10,b0,b0,b0)  ok 
(q01,p10,b0,b0,c0)  ok 
(q01,p10,b0,b0,d0)  ok 
(q01,p10,b0,b0,p01)  ok 
(q01,p10,b0,b0,q01)  ok 
(q01,p10,b0,c0,a0)  ok 
(q01,p10,b0,c0,b0)  ok 
(q01,p10,b0,c0,c0)  ok 
(q01,p10,b0,c0,d0)  ok 
(q01,p10,b0,c0,p01)  ok 
(q01,p10,b0,c0,q01)  ok 
(q01,p10,b0,d0,a0)  ok 
(q01,p10,b0,d0,b0)  ok 
(q01,p10,b0,d0,c0)  ok 
(q01,p10,b0,d0,d0)  ok 
(q01,p10,b0,d0,p01)  ok 
(q01,p10,b0,d0,q01)  ok 
(q01,p10,b0,p01,a1)  ok 
(q01,p10,b0,p01,b1)  ok 
(q01,p10,b0,p01,c1)  ok 
(q01,p10,b0,p01,d1)  ok 
(q01,p10,b0,p01,p10)  ok 
(q01,p10,b0,p01,q10)  ok 
(q01,p10,b0,q01,a1)  ok 
(q01,p10,b0,q01,b1)  ok 
(q01,p10,b0,q01,c1)  ok 
(q01,p10,b0,q01,d1)  ok 
(q01,p10,b0,q01,p10)  ok 
(q01,p10,b0,q01,q10)  ok 
(q01,p10,c0,a0,a0)  ok 
(q01,p10,c0,a0,b0)  ok 
(q01,p10,c0,a0,c0)  ok 
(q01,p10,c0,a0,d0)  ok 
(q01,p10,c0,a0,p01)  ok 
(q01,p10,c0,a0,q01)  ok 
(q01,p10,c0,b0,a0)  ok 
(q01,p10,c0,b0,b0)  ok 
(q01,p10,c0,b0,c0)  ok 
(q01,p10,c0,b0,d0)  ok 
(q01,p10,c0,b0,p01)  ok 
(q01,p10,c0,b0,q01)  ok 
(q01,p10,c0,c0,a0)  ok 
(q01,p10,c0,c0,b0)  ok 
(q01,p10,c0,c0,c0)  ok 
(q01,p10,c0,c0,d0)  ok 
(q01,p10,c0,c0,p01)  ok 
(q01,p10,c0,c0,q01)  ok 
(q01,p10,c0,d0,a0)  ok 
(q01,p10,c0,d0,b0)  ok 
(q01,p10,c0,d0,c0)  ok 
(q01,p10,c0,d0,d0)  ok 
(q01,p10,c0,d0,p01)  ok 
(q01,p10,c0,d0,q01)  ok 
(q01,p10,c0,p01,a1)  ok 
(q01,p10,c0,p01,b1)  ok 
(q01,p10,c0,p01,c1)  ok 
(q01,p10,c0,p01,d1)  ok 
(q01,p10,c0,p01,p10)  ok 
(q01,p10,c0,p01,q10)  ok 
(q01,p10,c0,q01,a1)  ok 
(q01,p10,c0,q01,b1)  ok 
(q01,p10,c0,q01,c1)  ok 
(q01,p10,c0,q01,d1)  ok 
(q01,p10,c0,q01,p10)  ok 
(q01,p10,c0,q01,q10)  ok 
(q01,p10,d0,a0,a0)  ok 
(q01,p10,d0,a0,b0)  ok 
(q01,p10,d0,a0,c0)  ok 
(q01,p10,d0,a0,d0)  ok 
(q01,p10,d0,a0,p01)  ok 
(q01,p10,d0,a0,q01)  ok 
(q01,p10,d0,b0,a0)  ok 
(q01,p10,d0,b0,b0)  ok 
(q01,p10,d0,b0,c0)  ok 
(q01,p10,d0,b0,d0)  ok 
(q01,p10,d0,b0,p01)  ok 
(q01,p10,d0,b0,q01)  ok 
(q01,p10,d0,c0,a0)  ok 
(q01,p10,d0,c0,b0)  ok 
(q01,p10,d0,c0,c0)  ok 
(q01,p10,d0,c0,d0)  ok 
(q01,p10,d0,c0,p01)  ok 
(q01,p10,d0,c0,q01)  ok 
(q01,p10,d0,d0,a0)  ok 
(q01,p10,d0,d0,b0)  ok 
(q01,p10,d0,d0,c0)  ok 
(q01,p10,d0,d0,d0)  ok 
(q01,p10,d0,d0,p01)  ok 
(q01,p10,d0,d0,q01)  ok 
(q01,p10,d0,p01,a1)  ok 
(q01,p10,d0,p01,b1)  ok 
(q01,p10,d0,p01,c1)  ok 
(q01,p10,d0,p01,d1)  ok 
(q01,p10,d0,p01,p10)  ok 
(q01,p10,d0,p01,q10)  ok 
(q01,p10,d0,q01,a1)  ok 
(q01,p10,d0,q01,b1)  ok 
(q01,p10,d0,q01,c1)  ok 
(q01,p10,d0,q01,d1)  ok 
(q01,p10,d0,q01,p10)  ok 
(q01,p10,d0,q01,q10)  ok 
(q01,p10,p01,a1,a1)  ok 
(q01,p10,p01,a1,b1)  ok 
(q01,p10,p01,a1,c1)  ok 
(q01,p10,p01,a1,d1)  ok 
(q01,p10,p01,a1,p10)  ok 
(q01,p10,p01,a1,q10)  ok 
(q01,p10,p01,b1,a1)  ok 
(q01,p10,p01,b1,b1)  ok 
(q01,p10,p01,b1,c1)  ok 
(q01,p10,p01,b1,d1)  ok 
(q01,p10,p01,b1,p10)  ok 
(q01,p10,p01,b1,q10)  ok 
(q01,p10,p01,c1,a1)  ok 
(q01,p10,p01,c1,b1)  ok 
(q01,p10,p01,c1,c1)  ok 
(q01,p10,p01,c1,d1)  ok 
(q01,p10,p01,c1,p10)  ok 
(q01,p10,p01,c1,q10)  ok 
(q01,p10,p01,d1,a1)  ok 
(q01,p10,p01,d1,b1)  ok 
(q01,p10,p01,d1,c1)  ok 
(q01,p10,p01,d1,d1)  ok 
(q01,p10,p01,d1,p10)  ok 
(q01,p10,p01,d1,q10)  ok 
(q01,p10,p01,p10,a0)  ok 
(q01,p10,p01,p10,b0)  ok 
(q01,p10,p01,p10,c0)  ok 
(q01,p10,p01,p10,d0)  ok 
(q01,p10,p01,p10,p01)  ok 
(q01,p10,p01,p10,q01)  ok 
(q01,p10,p01,q10,a0)  ok 
(q01,p10,p01,q10,b0)  ok 
(q01,p10,p01,q10,c0)  ok 
(q01,p10,p01,q10,d0)  ok 
(q01,p10,p01,q10,p01)  ok 
(q01,p10,p01,q10,q01)  ok 
(q01,p10,q01,a1,a1)  ok 
(q01,p10,q01,a1,b1)  ok 
(q01,p10,q01,a1,c1)  ok 
(q01,p10,q01,a1,d1)  ok 
(q01,p10,q01,a1,p10)  ok 
(q01,p10,q01,a1,q10)  ok 
(q01,p10,q01,b1,a1)  ok 
(q01,p10,q01,b1,b1)  ok 
(q01,p10,q01,b1,c1)  ok 
(q01,p10,q01,b1,d1)  ok 
(q01,p10,q01,b1,p10)  ok 
(q01,p10,q01,b1,q10)  ok 
(q01,p10,q01,c1,a1)  ok 
(q01,p10,q01,c1,b1)  ok 
(q01,p10,q01,c1,c1)  ok 
(q01,p10,q01,c1,d1)  ok 
(q01,p10,q01,c1,p10)  ok 
(q01,p10,q01,c1,q10)  ok 
(q01,p10,q01,d1,a1)  ok 
(q01,p10,q01,d1,b1)  ok 
(q01,p10,q01,d1,c1)  ok 
(q01,p10,q01,d1,d1)  ok 
(q01,p10,q01,d1,p10)  ok 
(q01,p10,q01,d1,q10)  ok 
(q01,p10,q01,p10,a0)  ok 
(q01,p10,q01,p10,b0)  ok 
(q01,p10,q01,p10,c0)  ok 
(q01,p10,q01,p10,d0)  ok 
(q01,p10,q01,p10,p01)  ok 
(q01,p10,q01,p10,q01)  ok 
(q01,p10,q01,q10,a0)  ok 
(q01,p10,q01,q10,b0)  ok 
(q01,p10,q01,q10,c0)  ok 
(q01,p10,q01,q10,d0)  ok 
(q01,p10,q01,q10,p01)  ok 
(q01,p10,q01,q10,q01)  ok 
(q01,q10,a0,a0,a0)  ok 
(q01,q10,a0,a0,b0)  ok 
(q01,q10,a0,a0,c0)  ok 
(q01,q10,a0,a0,d0)  ok 
(q01,q10,a0,a0,p01)  ok 
(q01,q10,a0,a0,q01)  ok 
(q01,q10,a0,b0,a0)  ok 
(q01,q10,a0,b0,b0)  ok 
(q01,q10,a0,b0,c0)  ok 
(q01,q10,a0,b0,d0)  ok 
(q01,q10,a0,b0,p01)  ok 
(q01,q10,a0,b0,q01)  ok 
(q01,q10,a0,c0,a0)  ok 
(q01,q10,a0,c0,b0)  ok 
(q01,q10,a0,c0,c0)  ok 
(q01,q10,a0,c0,d0)  ok 
(q01,q10,a0,c0,p01)  ok 
(q01,q10,a0,c0,q01)  ok 
(q01,q10,a0,d0,a0)  ok 
(q01,q10,a0,d0,b0)  ok 
(q01,q10,a0,d0,c0)  ok 
(q01,q10,a0,d0,d0)  ok 
(q01,q10,a0,d0,p01)  ok 
(q01,q10,a0,d0,q01)  ok 
(q01,q10,a0,p01,a1)  ok 
(q01,q10,a0,p01,b1)  ok 
(q01,q10,a0,p01,c1)  ok 
(q01,q10,a0,p01,d1)  ok 
(q01,q10,a0,p01,p10)  ok 
(q01,q10,a0,p01,q10)  ok 
(q01,q10,a0,q01,a1)  ok 
(q01,q10,a0,q01,b1)  ok 
(q01,q10,a0,q01,c1)  ok 
(q01,q10,a0,q01,d1)  ok 
(q01,q10,a0,q01,p10)  ok 
(q01,q10,a0,q01,q10)  ok 
(q01,q10,b0,a0,a0)  ok 
(q01,q10,b0,a0,b0)  ok 
(q01,q10,b0,a0,c0)  ok 
(q01,q10,b0,a0,d0)  ok 
(q01,q10,b0,a0,p01)  ok 
(q01,q10,b0,a0,q01)  ok 
(q01,q10,b0,b0,a0)  ok 
(q01,q10,b0,b0,b0)  ok 
(q01,q10,b0,b0,c0)  ok 
(q01,q10,b0,b0,d0)  ok 
(q01,q10,b0,b0,p01)  ok 
(q01,q10,b0,b0,q01)  ok 
(q01,q10,b0,c0,a0)  ok 
(q01,q10,b0,c0,b0)  ok 
(q01,q10,b0,c0,c0)  ok 
(q01,q10,b0,c0,d0)  ok 
(q01,q10,b0,c0,p01)  ok 
(q01,q10,b0,c0,q01)  ok 
(q01,q10,b0,d0,a0)  ok 
(q01,q10,b0,d0,b0)  ok 
(q01,q10,b0,d0,c0)  ok 
(q01,q10,b0,d0,d0)  ok 
(q01,q10,b0,d0,p01)  ok 
(q01,q10,b0,d0,q01)  ok 
(q01,q10,b0,p01,a1)  ok 
(q01,q10,b0,p01,b1)  ok 
(q01,q10,b0,p01,c1)  ok 
(q01,q10,b0,p01,d1)  ok 
(q01,q10,b0,p01,p10)  ok 
(q01,q10,b0,p01,q10)  ok 
(q01,q10,b0,q01,a1)  ok 
(q01,q10,b0,q01,b1)  ok 
(q01,q10,b0,q01,c1)  ok 
(q01,q10,b0,q01,d1)  ok 
(q01,q10,b0,q01,p10)  ok 
(q01,q10,b0,q01,q10)  ok 
(q01,q10,c0,a0,a0)  ok 
(q01,q10,c0,a0,b0)  ok 
(q01,q10,c0,a0,c0)  ok 
(q01,q10,c0,a0,d0)  ok 
(q01,q10,c0,a0,p01)  ok 
(q01,q10,c0,a0,q01)  ok 
(q01,q10,c0,b0,a0)  ok 
(q01,q10,c0,b0,b0)  ok 
(q01,q10,c0,b0,c0)  ok 
(q01,q10,c0,b0,d0)  ok 
(q01,q10,c0,b0,p01)  ok 
(q01,q10,c0,b0,q01)  ok 
(q01,q10,c0,c0,a0)  ok 
(q01,q10,c0,c0,b0)  ok 
(q01,q10,c0,c0,c0)  ok 
(q01,q10,c0,c0,d0)  ok 
(q01,q10,c0,c0,p01)  ok 
(q01,q10,c0,c0,q01)  ok 
(q01,q10,c0,d0,a0)  ok 
(q01,q10,c0,d0,b0)  ok 
(q01,q10,c0,d0,c0)  ok 
(q01,q10,c0,d0,d0)  ok 
(q01,q10,c0,d0,p01)  ok 
(q01,q10,c0,d0,q01)  ok 
(q01,q10,c0,p01,a1)  ok 
(q01,q10,c0,p01,b1)  ok 
(q01,q10,c0,p01,c1)  ok 
(q01,q10,c0,p01,d1)  ok 
(q01,q10,c0,p01,p10)  ok 
(q01,q10,c0,p01,q10)  ok 
(q01,q10,c0,q01,a1)  ok 
(q01,q10,c0,q01,b1)  ok 
(q01,q10,c0,q01,c1)  ok 
(q01,q10,c0,q01,d1)  ok 
(q01,q10,c0,q01,p10)  ok 
(q01,q10,c0,q01,q10)  ok 
(q01,q10,d0,a0,a0)  ok 
(q01,q10,d0,a0,b0)  ok 
(q01,q10,d0,a0,c0)  ok 
(q01,q10,d0,a0,d0)  ok 
(q01,q10,d0,a0,p01)  ok 
(q01,q10,d0,a0,q01)  ok 
(q01,q10,d0,b0,a0)  ok 
(q01,q10,d0,b0,b0)  ok 
(q01,q10,d0,b0,c0)  ok 
(q01,q10,d0,b0,d0)  ok 
(q01,q10,d0,b0,p01)  ok 
(q01,q10,d0,b0,q01)  ok 
(q01,q10,d0,c0,a0)  ok 
(q01,q10,d0,c0,b0)  ok 
(q01,q10,d0,c0,c0)  ok 
(q01,q10,d0,c0,d0)  ok 
(q01,q10,d0,c0,p01)  ok 
(q01,q10,d0,c0,q01)  ok 
(q01,q10,d0,d0,a0)  ok 
(q01,q10,d0,d0,b0)  ok 
(q01,q10,d0,d0,c0)  ok 
(q01,q10,d0,d0,d0)  ok 
(q01,q10,d0,d0,p01)  ok 
(q01,q10,d0,d0,q01)  ok 
(q01,q10,d0,p01,a1)  ok 
(q01,q10,d0,p01,b1)  ok 
(q01,q10,d0,p01,c1)  ok 
(q01,q10,d0,p01,d1)  ok 
(q01,q10,d0,p01,p10)  ok 
(q01,q10,d0,p01,q10)  ok 
(q01,q10,d0,q01,a1)  ok 
(q01,q10,d0,q01,b1)  ok 
(q01,q10,d0,q01,c1)  ok 
(q01,q10,d0,q01,d1)  ok 
(q01,q10,d0,q01,p10)  ok 
(q01,q10,d0,q01,q10)  ok 
(q01,q10,p01,a1,a1)  ok 
(q01,q10,p01,a1,b1)  ok 
(q01,q10,p01,a1,c1)  ok 
(q01,q10,p01,a1,d1)  ok 
(q01,q10,p01,a1,p10)  ok 
(q01,q10,p01,a1,q10)  ok 
(q01,q10,p01,b1,a1)  ok 
(q01,q10,p01,b1,b1)  ok 
(q01,q10,p01,b1,c1)  ok 
(q01,q10,p01,b1,d1)  ok 
(q01,q10,p01,b1,p10)  ok 
(q01,q10,p01,b1,q10)  ok 
(q01,q10,p01,c1,a1)  ok 
(q01,q10,p01,c1,b1)  ok 
(q01,q10,p01,c1,c1)  ok 
(q01,q10,p01,c1,d1)  ok 
(q01,q10,p01,c1,p10)  ok 
(q01,q10,p01,c1,q10)  ok 
(q01,q10,p01,d1,a1)  ok 
(q01,q10,p01,d1,b1)  ok 
(q01,q10,p01,d1,c1)  ok 
(q01,q10,p01,d1,d1)  ok 
(q01,q10,p01,d1,p10)  ok 
(q01,q10,p01,d1,q10)  ok 
(q01,q10,p01,p10,a0)  ok 
(q01,q10,p01,p10,b0)  ok 
(q01,q10,p01,p10,c0)  ok 
(q01,q10,p01,p10,d0)  ok 
(q01,q10,p01,p10,p01)  ok 
(q01,q10,p01,p10,q01)  ok 
(q01,q10,p01,q10,a0)  ok 
(q01,q10,p01,q10,b0)  ok 
(q01,q10,p01,q10,c0)  ok 
(q01,q10,p01,q10,d0)  ok 
(q01,q10,p01,q10,p01)  ok 
(q01,q10,p01,q10,q01)  ok 
(q01,q10,q01,a1,a1)  ok 
(q01,q10,q01,a1,b1)  ok 
(q01,q10,q01,a1,c1)  ok 
(q01,q10,q01,a1,d1)  ok 
(q01,q10,q01,a1,p10)  ok 
(q01,q10,q01,a1,q10)  ok 
(q01,q10,q01,b1,a1)  ok 
(q01,q10,q01,b1,b1)  ok 
(q01,q10,q01,b1,c1)  ok 
(q01,q10,q01,b1,d1)  ok 
(q01,q10,q01,b1,p10)  ok 
(q01,q10,q01,b1,q10)  ok 
(q01,q10,q01,c1,a1)  ok 
(q01,q10,q01,c1,b1)  ok 
(q01,q10,q01,c1,c1)  ok 
(q01,q10,q01,c1,d1)  ok 
(q01,q10,q01,c1,p10)  ok 
(q01,q10,q01,c1,q10)  ok 
(q01,q10,q01,d1,a1)  ok 
(q01,q10,q01,d1,b1)  ok 
(q01,q10,q01,d1,c1)  ok 
(q01,q10,q01,d1,d1)  ok 
(q01,q10,q01,d1,p10)  ok 
(q01,q10,q01,d1,q10)  ok 
(q01,q10,q01,p10,a0)  ok 
(q01,q10,q01,p10,b0)  ok 
(q01,q10,q01,p10,c0)  ok 
(q01,q10,q01,p10,d0)  ok 
(q01,q10,q01,p10,p01)  ok 
(q01,q10,q01,p10,q01)  ok 
(q01,q10,q01,q10,a0)  ok 
(q01,q10,q01,q10,b0)  ok 
(q01,q10,q01,q10,c0)  ok 
(q01,q10,q01,q10,d0)  ok 
(q01,q10,q01,q10,p01)  ok 
(q01,q10,q01,q10,q01)  ok 
(a1,a1,a1,a1,a1)  ok 
(a1,a1,a1,a1,b1)  ok 
(a1,a1,a1,a1,c1)  ok 
(a1,a1,a1,a1,d1)  ok 
(a1,a1,a1,a1,p10)  ok 
(a1,a1,a1,a1,q10)  ok 
(a1,a1,a1,b1,a1)  ok 
(a1,a1,a1,b1,b1)  ok 
(a1,a1,a1,b1,c1)  ok 
(a1,a1,a1,b1,d1)  ok 
(a1,a1,a1,b1,p10)  ok 
(a1,a1,a1,b1,q10)  ok 
(a1,a1,a1,c1,a1)  ok 
(a1,a1,a1,c1,b1)  ok 
(a1,a1,a1,c1,c1)  ok 
(a1,a1,a1,c1,d1)  ok 
(a1,a1,a1,c1,p10)  ok 
(a1,a1,a1,c1,q10)  ok 
(a1,a1,a1,d1,a1)  ok 
(a1,a1,a1,d1,b1)  ok 
(a1,a1,a1,d1,c1)  ok 
(a1,a1,a1,d1,d1)  ok 
(a1,a1,a1,d1,p10)  ok 
(a1,a1,a1,d1,q10)  ok 
(a1,a1,a1,p10,a0)  ok 
(a1,a1,a1,p10,b0)  ok 
(a1,a1,a1,p10,c0)  ok 
(a1,a1,a1,p10,d0)  ok 
(a1,a1,a1,p10,p01)  ok 
(a1,a1,a1,p10,q01)  ok 
(a1,a1,a1,q10,a0)  ok 
(a1,a1,a1,q10,b0)  ok 
(a1,a1,a1,q10,c0)  ok 
(a1,a1,a1,q10,d0)  ok 
(a1,a1,a1,q10,p01)  ok 
(a1,a1,a1,q10,q01)  ok 
(a1,a1,b1,a1,a1)  ok 
(a1,a1,b1,a1,b1)  ok 
(a1,a1,b1,a1,c1)  ok 
(a1,a1,b1,a1,d1)  ok 
(a1,a1,b1,a1,p10)  ok 
(a1,a1,b1,a1,q10)  ok 
(a1,a1,b1,b1,a1)  ok 
(a1,a1,b1,b1,b1)  ok 
(a1,a1,b1,b1,c1)  ok 
(a1,a1,b1,b1,d1)  ok 
(a1,a1,b1,b1,p10)  ok 
(a1,a1,b1,b1,q10)  ok 
(a1,a1,b1,c1,a1)  ok 
(a1,a1,b1,c1,b1)  ok 
(a1,a1,b1,c1,c1)  ok 
(a1,a1,b1,c1,d1)  ok 
(a1,a1,b1,c1,p10)  ok 
(a1,a1,b1,c1,q10)  ok 
(a1,a1,b1,d1,a1)  ok 
(a1,a1,b1,d1,b1)  ok 
(a1,a1,b1,d1,c1)  ok 
(a1,a1,b1,d1,d1)  ok 
(a1,a1,b1,d1,p10)  ok 
(a1,a1,b1,d1,q10)  ok 
(a1,a1,b1,p10,a0)  ok 
(a1,a1,b1,p10,b0)  ok 
(a1,a1,b1,p10,c0)  ok 
(a1,a1,b1,p10,d0)  ok 
(a1,a1,b1,p10,p01)  ok 
(a1,a1,b1,p10,q01)  ok 
(a1,a1,b1,q10,a0)  ok 
(a1,a1,b1,q10,b0)  ok 
(a1,a1,b1,q10,c0)  ok 
(a1,a1,b1,q10,d0)  ok 
(a1,a1,b1,q10,p01)  ok 
(a1,a1,b1,q10,q01)  ok 
(a1,a1,c1,a1,a1)  ok 
(a1,a1,c1,a1,b1)  ok 
(a1,a1,c1,a1,c1)  ok 
(a1,a1,c1,a1,d1)  ok 
(a1,a1,c1,a1,p10)  ok 
(a1,a1,c1,a1,q10)  ok 
(a1,a1,c1,b1,a1)  ok 
(a1,a1,c1,b1,b1)  ok 
(a1,a1,c1,b1,c1)  ok 
(a1,a1,c1,b1,d1)  ok 
(a1,a1,c1,b1,p10)  ok 
(a1,a1,c1,b1,q10)  ok 
(a1,a1,c1,c1,a1)  ok 
(a1,a1,c1,c1,b1)  ok 
(a1,a1,c1,c1,c1)  ok 
(a1,a1,c1,c1,d1)  ok 
(a1,a1,c1,c1,p10)  ok 
(a1,a1,c1,c1,q10)  ok 
(a1,a1,c1,d1,a1)  ok 
(a1,a1,c1,d1,b1)  ok 
(a1,a1,c1,d1,c1)  ok 
(a1,a1,c1,d1,d1)  ok 
(a1,a1,c1,d1,p10)  ok 
(a1,a1,c1,d1,q10)  ok 
(a1,a1,c1,p10,a0)  ok 
(a1,a1,c1,p10,b0)  ok 
(a1,a1,c1,p10,c0)  ok 
(a1,a1,c1,p10,d0)  ok 
(a1,a1,c1,p10,p01)  ok 
(a1,a1,c1,p10,q01)  ok 
(a1,a1,c1,q10,a0)  ok 
(a1,a1,c1,q10,b0)  ok 
(a1,a1,c1,q10,c0)  ok 
(a1,a1,c1,q10,d0)  ok 
(a1,a1,c1,q10,p01)  ok 
(a1,a1,c1,q10,q01)  ok 
(a1,a1,d1,a1,a1)  ok 
(a1,a1,d1,a1,b1)  ok 
(a1,a1,d1,a1,c1)  ok 
(a1,a1,d1,a1,d1)  ok 
(a1,a1,d1,a1,p10)  ok 
(a1,a1,d1,a1,q10)  ok 
(a1,a1,d1,b1,a1)  ok 
(a1,a1,d1,b1,b1)  ok 
(a1,a1,d1,b1,c1)  ok 
(a1,a1,d1,b1,d1)  ok 
(a1,a1,d1,b1,p10)  ok 
(a1,a1,d1,b1,q10)  ok 
(a1,a1,d1,c1,a1)  ok 
(a1,a1,d1,c1,b1)  ok 
(a1,a1,d1,c1,c1)  ok 
(a1,a1,d1,c1,d1)  ok 
(a1,a1,d1,c1,p10)  ok 
(a1,a1,d1,c1,q10)  ok 
(a1,a1,d1,d1,a1)  ok 
(a1,a1,d1,d1,b1)  ok 
(a1,a1,d1,d1,c1)  ok 
(a1,a1,d1,d1,d1)  ok 
(a1,a1,d1,d1,p10)  ok 
(a1,a1,d1,d1,q10)  ok 
(a1,a1,d1,p10,a0)  ok 
(a1,a1,d1,p10,b0)  ok 
(a1,a1,d1,p10,c0)  ok 
(a1,a1,d1,p10,d0)  ok 
(a1,a1,d1,p10,p01)  ok 
(a1,a1,d1,p10,q01)  ok 
(a1,a1,d1,q10,a0)  ok 
(a1,a1,d1,q10,b0)  ok 
(a1,a1,d1,q10,c0)  ok 
(a1,a1,d1,q10,d0)  ok 
(a1,a1,d1,q10,p01)  ok 
(a1,a1,d1,q10,q01)  ok 
(a1,a1,p10,a0,a0)  ok 
(a1,a1,p10,a0,b0)  ok 
(a1,a1,p10,a0,c0)  ok 
(a1,a1,p10,a0,d0)  ok 
(a1,a1,p10,a0,p01)  ok 
(a1,a1,p10,a0,q01)  ok 
(a1,a1,p10,b0,a0)  ok 
(a1,a1,p10,b0,b0)  ok 
(a1,a1,p10,b0,c0)  ok 
(a1,a1,p10,b0,d0)  ok 
(a1,a1,p10,b0,p01)  ok 
(a1,a1,p10,b0,q01)  ok 
(a1,a1,p10,c0,a0)  ok 
(a1,a1,p10,c0,b0)  ok 
(a1,a1,p10,c0,c0)  ok 
(a1,a1,p10,c0,d0)  ok 
(a1,a1,p10,c0,p01)  ok 
(a1,a1,p10,c0,q01)  ok 
(a1,a1,p10,d0,a0)  ok 
(a1,a1,p10,d0,b0)  ok 
(a1,a1,p10,d0,c0)  ok 
(a1,a1,p10,d0,d0)  ok 
(a1,a1,p10,d0,p01)  ok 
(a1,a1,p10,d0,q01)  ok 
(a1,a1,p10,p01,a1)  ok 
(a1,a1,p10,p01,b1)  ok 
(a1,a1,p10,p01,c1)  ok 
(a1,a1,p10,p01,d1)  ok 
(a1,a1,p10,p01,p10)  ok 
(a1,a1,p10,p01,q10)  ok 
(a1,a1,p10,q01,a1)  ok 
(a1,a1,p10,q01,b1)  ok 
(a1,a1,p10,q01,c1)  ok 
(a1,a1,p10,q01,d1)  ok 
(a1,a1,p10,q01,p10)  ok 
(a1,a1,p10,q01,q10)  ok 
(a1,a1,q10,a0,a0)  ok 
(a1,a1,q10,a0,b0)  ok 
(a1,a1,q10,a0,c0)  ok 
(a1,a1,q10,a0,d0)  ok 
(a1,a1,q10,a0,p01)  ok 
(a1,a1,q10,a0,q01)  ok 
(a1,a1,q10,b0,a0)  ok 
(a1,a1,q10,b0,b0)  ok 
(a1,a1,q10,b0,c0)  ok 
(a1,a1,q10,b0,d0)  ok 
(a1,a1,q10,b0,p01)  ok 
(a1,a1,q10,b0,q01)  ok 
(a1,a1,q10,c0,a0)  ok 
(a1,a1,q10,c0,b0)  ok 
(a1,a1,q10,c0,c0)  ok 
(a1,a1,q10,c0,d0)  ok 
(a1,a1,q10,c0,p01)  ok 
(a1,a1,q10,c0,q01)  ok 
(a1,a1,q10,d0,a0)  ok 
(a1,a1,q10,d0,b0)  ok 
(a1,a1,q10,d0,c0)  ok 
(a1,a1,q10,d0,d0)  ok 
(a1,a1,q10,d0,p01)  ok 
(a1,a1,q10,d0,q01)  ok 
(a1,a1,q10,p01,a1)  ok 
(a1,a1,q10,p01,b1)  ok 
(a1,a1,q10,p01,c1)  ok 
(a1,a1,q10,p01,d1)  ok 
(a1,a1,q10,p01,p10)  ok 
(a1,a1,q10,p01,q10)  ok 
(a1,a1,q10,q01,a1)  ok 
(a1,a1,q10,q01,b1)  ok 
(a1,a1,q10,q01,c1)  ok 
(a1,a1,q10,q01,d1)  ok 
(a1,a1,q10,q01,p10)  ok 
(a1,a1,q10,q01,q10)  ok 
(a1,b1,a1,a1,a1)  ok 
(a1,b1,a1,a1,b1)  ok 
(a1,b1,a1,a1,c1)  ok 
(a1,b1,a1,a1,d1)  ok 
(a1,b1,a1,a1,p10)  ok 
(a1,b1,a1,a1,q10)  ok 
(a1,b1,a1,b1,a1)  ok 
(a1,b1,a1,b1,b1)  ok 
(a1,b1,a1,b1,c1)  ok 
(a1,b1,a1,b1,d1)  ok 
(a1,b1,a1,b1,p10)  ok 
(a1,b1,a1,b1,q10)  ok 
(a1,b1,a1,c1,a1)  ok 
(a1,b1,a1,c1,b1)  ok 
(a1,b1,a1,c1,c1)  ok 
(a1,b1,a1,c1,d1)  ok 
(a1,b1,a1,c1,p10)  ok 
(a1,b1,a1,c1,q10)  ok 
(a1,b1,a1,d1,a1)  ok 
(a1,b1,a1,d1,b1)  ok 
(a1,b1,a1,d1,c1)  ok 
(a1,b1,a1,d1,d1)  ok 
(a1,b1,a1,d1,p10)  ok 
(a1,b1,a1,d1,q10)  ok 
(a1,b1,a1,p10,a0)  ok 
(a1,b1,a1,p10,b0)  ok 
(a1,b1,a1,p10,c0)  ok 
(a1,b1,a1,p10,d0)  ok 
(a1,b1,a1,p10,p01)  ok 
(a1,b1,a1,p10,q01)  ok 
(a1,b1,a1,q10,a0)  ok 
(a1,b1,a1,q10,b0)  ok 
(a1,b1,a1,q10,c0)  ok 
(a1,b1,a1,q10,d0)  ok 
(a1,b1,a1,q10,p01)  ok 
(a1,b1,a1,q10,q01)  ok 
(a1,b1,b1,a1,a1)  ok 
(a1,b1,b1,a1,b1)  ok 
(a1,b1,b1,a1,c1)  ok 
(a1,b1,b1,a1,d1)  ok 
(a1,b1,b1,a1,p10)  ok 
(a1,b1,b1,a1,q10)  ok 
(a1,b1,b1,b1,a1)  ok 
(a1,b1,b1,b1,b1)  ok 
(a1,b1,b1,b1,c1)  ok 
(a1,b1,b1,b1,d1)  ok 
(a1,b1,b1,b1,p10)  ok 
(a1,b1,b1,b1,q10)  ok 
(a1,b1,b1,c1,a1)  ok 
(a1,b1,b1,c1,b1)  ok 
(a1,b1,b1,c1,c1)  ok 
(a1,b1,b1,c1,d1)  ok 
(a1,b1,b1,c1,p10)  ok 
(a1,b1,b1,c1,q10)  ok 
(a1,b1,b1,d1,a1)  ok 
(a1,b1,b1,d1,b1)  ok 
(a1,b1,b1,d1,c1)  ok 
(a1,b1,b1,d1,d1)  ok 
(a1,b1,b1,d1,p10)  ok 
(a1,b1,b1,d1,q10)  ok 
(a1,b1,b1,p10,a0)  ok 
(a1,b1,b1,p10,b0)  ok 
(a1,b1,b1,p10,c0)  ok 
(a1,b1,b1,p10,d0)  ok 
(a1,b1,b1,p10,p01)  ok 
(a1,b1,b1,p10,q01)  ok 
(a1,b1,b1,q10,a0)  ok 
(a1,b1,b1,q10,b0)  ok 
(a1,b1,b1,q10,c0)  ok 
(a1,b1,b1,q10,d0)  ok 
(a1,b1,b1,q10,p01)  ok 
(a1,b1,b1,q10,q01)  ok 
(a1,b1,c1,a1,a1)  ok 
(a1,b1,c1,a1,b1)  ok 
(a1,b1,c1,a1,c1)  ok 
(a1,b1,c1,a1,d1)  ok 
(a1,b1,c1,a1,p10)  ok 
(a1,b1,c1,a1,q10)  ok 
(a1,b1,c1,b1,a1)  ok 
(a1,b1,c1,b1,b1)  ok 
(a1,b1,c1,b1,c1)  ok 
(a1,b1,c1,b1,d1)  ok 
(a1,b1,c1,b1,p10)  ok 
(a1,b1,c1,b1,q10)  ok 
(a1,b1,c1,c1,a1)  ok 
(a1,b1,c1,c1,b1)  ok 
(a1,b1,c1,c1,c1)  ok 
(a1,b1,c1,c1,d1)  ok 
(a1,b1,c1,c1,p10)  ok 
(a1,b1,c1,c1,q10)  ok 
(a1,b1,c1,d1,a1)  ok 
(a1,b1,c1,d1,b1)  ok 
(a1,b1,c1,d1,c1)  ok 
(a1,b1,c1,d1,d1)  ok 
(a1,b1,c1,d1,p10)  ok 
(a1,b1,c1,d1,q10)  ok 
(a1,b1,c1,p10,a0)  ok 
(a1,b1,c1,p10,b0)  ok 
(a1,b1,c1,p10,c0)  ok 
(a1,b1,c1,p10,d0)  ok 
(a1,b1,c1,p10,p01)  ok 
(a1,b1,c1,p10,q01)  ok 
(a1,b1,c1,q10,a0)  ok 
(a1,b1,c1,q10,b0)  ok 
(a1,b1,c1,q10,c0)  ok 
(a1,b1,c1,q10,d0)  ok 
(a1,b1,c1,q10,p01)  ok 
(a1,b1,c1,q10,q01)  ok 
(a1,b1,d1,a1,a1)  ok 
(a1,b1,d1,a1,b1)  ok 
(a1,b1,d1,a1,c1)  ok 
(a1,b1,d1,a1,d1)  ok 
(a1,b1,d1,a1,p10)  ok 
(a1,b1,d1,a1,q10)  ok 
(a1,b1,d1,b1,a1)  ok 
(a1,b1,d1,b1,b1)  ok 
(a1,b1,d1,b1,c1)  ok 
(a1,b1,d1,b1,d1)  ok 
(a1,b1,d1,b1,p10)  ok 
(a1,b1,d1,b1,q10)  ok 
(a1,b1,d1,c1,a1)  ok 
(a1,b1,d1,c1,b1)  ok 
(a1,b1,d1,c1,c1)  ok 
(a1,b1,d1,c1,d1)  ok 
(a1,b1,d1,c1,p10)  ok 
(a1,b1,d1,c1,q10)  ok 
(a1,b1,d1,d1,a1)  ok 
(a1,b1,d1,d1,b1)  ok 
(a1,b1,d1,d1,c1)  ok 
(a1,b1,d1,d1,d1)  ok 
(a1,b1,d1,d1,p10)  ok 
(a1,b1,d1,d1,q10)  ok 
(a1,b1,d1,p10,a0)  ok 
(a1,b1,d1,p10,b0)  ok 
(a1,b1,d1,p10,c0)  ok 
(a1,b1,d1,p10,d0)  ok 
(a1,b1,d1,p10,p01)  ok 
(a1,b1,d1,p10,q01)  ok 
(a1,b1,d1,q10,a0)  ok 
(a1,b1,d1,q10,b0)  ok 
(a1,b1,d1,q10,c0)  ok 
(a1,b1,d1,q10,d0)  ok 
(a1,b1,d1,q10,p01)  ok 
(a1,b1,d1,q10,q01)  ok 
(a1,b1,p10,a0,a0)  ok 
(a1,b1,p10,a0,b0)  ok 
(a1,b1,p10,a0,c0)  ok 
(a1,b1,p10,a0,d0)  ok 
(a1,b1,p10,a0,p01)  ok 
(a1,b1,p10,a0,q01)  ok 
(a1,b1,p10,b0,a0)  ok 
(a1,b1,p10,b0,b0)  ok 
(a1,b1,p10,b0,c0)  ok 
(a1,b1,p10,b0,d0)  ok 
(a1,b1,p10,b0,p01)  ok 
(a1,b1,p10,b0,q01)  ok 
(a1,b1,p10,c0,a0)  ok 
(a1,b1,p10,c0,b0)  ok 
(a1,b1,p10,c0,c0)  ok 
(a1,b1,p10,c0,d0)  ok 
(a1,b1,p10,c0,p01)  ok 
(a1,b1,p10,c0,q01)  ok 
(a1,b1,p10,d0,a0)  ok 
(a1,b1,p10,d0,b0)  ok 
(a1,b1,p10,d0,c0)  ok 
(a1,b1,p10,d0,d0)  ok 
(a1,b1,p10,d0,p01)  ok 
(a1,b1,p10,d0,q01)  ok 
(a1,b1,p10,p01,a1)  ok 
(a1,b1,p10,p01,b1)  ok 
(a1,b1,p10,p01,c1)  ok 
(a1,b1,p10,p01,d1)  ok 
(a1,b1,p10,p01,p10)  ok 
(a1,b1,p10,p01,q10)  ok 
(a1,b1,p10,q01,a1)  ok 
(a1,b1,p10,q01,b1)  ok 
(a1,b1,p10,q01,c1)  ok 
(a1,b1,p10,q01,d1)  ok 
(a1,b1,p10,q01,p10)  ok 
(a1,b1,p10,q01,q10)  ok 
(a1,b1,q10,a0,a0)  ok 
(a1,b1,q10,a0,b0)  ok 
(a1,b1,q10,a0,c0)  ok 
(a1,b1,q10,a0,d0)  ok 
(a1,b1,q10,a0,p01)  ok 
(a1,b1,q10,a0,q01)  ok 
(a1,b1,q10,b0,a0)  ok 
(a1,b1,q10,b0,b0)  ok 
(a1,b1,q10,b0,c0)  ok 
(a1,b1,q10,b0,d0)  ok 
(a1,b1,q10,b0,p01)  ok 
(a1,b1,q10,b0,q01)  ok 
(a1,b1,q10,c0,a0)  ok 
(a1,b1,q10,c0,b0)  ok 
(a1,b1,q10,c0,c0)  ok 
(a1,b1,q10,c0,d0)  ok 
(a1,b1,q10,c0,p01)  ok 
(a1,b1,q10,c0,q01)  ok 
(a1,b1,q10,d0,a0)  ok 
(a1,b1,q10,d0,b0)  ok 
(a1,b1,q10,d0,c0)  ok 
(a1,b1,q10,d0,d0)  ok 
(a1,b1,q10,d0,p01)  ok 
(a1,b1,q10,d0,q01)  ok 
(a1,b1,q10,p01,a1)  ok 
(a1,b1,q10,p01,b1)  ok 
(a1,b1,q10,p01,c1)  ok 
(a1,b1,q10,p01,d1)  ok 
(a1,b1,q10,p01,p10)  ok 
(a1,b1,q10,p01,q10)  ok 
(a1,b1,q10,q01,a1)  ok 
(a1,b1,q10,q01,b1)  ok 
(a1,b1,q10,q01,c1)  ok 
(a1,b1,q10,q01,d1)  ok 
(a1,b1,q10,q01,p10)  ok 
(a1,b1,q10,q01,q10)  ok 
(a1,c1,a1,a1,a1)  ok 
(a1,c1,a1,a1,b1)  ok 
(a1,c1,a1,a1,c1)  ok 
(a1,c1,a1,a1,d1)  ok 
(a1,c1,a1,a1,p10)  ok 
(a1,c1,a1,a1,q10)  ok 
(a1,c1,a1,b1,a1)  ok 
(a1,c1,a1,b1,b1)  ok 
(a1,c1,a1,b1,c1)  ok 
(a1,c1,a1,b1,d1)  ok 
(a1,c1,a1,b1,p10)  ok 
(a1,c1,a1,b1,q10)  ok 
(a1,c1,a1,c1,a1)  ok 
(a1,c1,a1,c1,b1)  ok 
(a1,c1,a1,c1,c1)  ok 
(a1,c1,a1,c1,d1)  ok 
(a1,c1,a1,c1,p10)  ok 
(a1,c1,a1,c1,q10)  ok 
(a1,c1,a1,d1,a1)  ok 
(a1,c1,a1,d1,b1)  ok 
(a1,c1,a1,d1,c1)  ok 
(a1,c1,a1,d1,d1)  ok 
(a1,c1,a1,d1,p10)  ok 
(a1,c1,a1,d1,q10)  ok 
(a1,c1,a1,p10,a0)  ok 
(a1,c1,a1,p10,b0)  ok 
(a1,c1,a1,p10,c0)  ok 
(a1,c1,a1,p10,d0)  ok 
(a1,c1,a1,p10,p01)  ok 
(a1,c1,a1,p10,q01)  ok 
(a1,c1,a1,q10,a0)  ok 
(a1,c1,a1,q10,b0)  ok 
(a1,c1,a1,q10,c0)  ok 
(a1,c1,a1,q10,d0)  ok 
(a1,c1,a1,q10,p01)  ok 
(a1,c1,a1,q10,q01)  ok 
(a1,c1,b1,a1,a1)  ok 
(a1,c1,b1,a1,b1)  ok 
(a1,c1,b1,a1,c1)  ok 
(a1,c1,b1,a1,d1)  ok 
(a1,c1,b1,a1,p10)  ok 
(a1,c1,b1,a1,q10)  ok 
(a1,c1,b1,b1,a1)  ok 
(a1,c1,b1,b1,b1)  ok 
(a1,c1,b1,b1,c1)  ok 
(a1,c1,b1,b1,d1)  ok 
(a1,c1,b1,b1,p10)  ok 
(a1,c1,b1,b1,q10)  ok 
(a1,c1,b1,c1,a1)  ok 
(a1,c1,b1,c1,b1)  ok 
(a1,c1,b1,c1,c1)  ok 
(a1,c1,b1,c1,d1)  ok 
(a1,c1,b1,c1,p10)  ok 
(a1,c1,b1,c1,q10)  ok 
(a1,c1,b1,d1,a1)  ok 
(a1,c1,b1,d1,b1)  ok 
(a1,c1,b1,d1,c1)  ok 
(a1,c1,b1,d1,d1)  ok 
(a1,c1,b1,d1,p10)  ok 
(a1,c1,b1,d1,q10)  ok 
(a1,c1,b1,p10,a0)  ok 
(a1,c1,b1,p10,b0)  ok 
(a1,c1,b1,p10,c0)  ok 
(a1,c1,b1,p10,d0)  ok 
(a1,c1,b1,p10,p01)  ok 
(a1,c1,b1,p10,q01)  ok 
(a1,c1,b1,q10,a0)  ok 
(a1,c1,b1,q10,b0)  ok 
(a1,c1,b1,q10,c0)  ok 
(a1,c1,b1,q10,d0)  ok 
(a1,c1,b1,q10,p01)  ok 
(a1,c1,b1,q10,q01)  ok 
(a1,c1,c1,a1,a1)  ok 
(a1,c1,c1,a1,b1)  ok 
(a1,c1,c1,a1,c1)  ok 
(a1,c1,c1,a1,d1)  ok 
(a1,c1,c1,a1,p10)  ok 
(a1,c1,c1,a1,q10)  ok 
(a1,c1,c1,b1,a1)  ok 
(a1,c1,c1,b1,b1)  ok 
(a1,c1,c1,b1,c1)  ok 
(a1,c1,c1,b1,d1)  ok 
(a1,c1,c1,b1,p10)  ok 
(a1,c1,c1,b1,q10)  ok 
(a1,c1,c1,c1,a1)  ok 
(a1,c1,c1,c1,b1)  ok 
(a1,c1,c1,c1,c1)  ok 
(a1,c1,c1,c1,d1)  ok 
(a1,c1,c1,c1,p10)  ok 
(a1,c1,c1,c1,q10)  ok 
(a1,c1,c1,d1,a1)  ok 
(a1,c1,c1,d1,b1)  ok 
(a1,c1,c1,d1,c1)  ok 
(a1,c1,c1,d1,d1)  ok 
(a1,c1,c1,d1,p10)  ok 
(a1,c1,c1,d1,q10)  ok 
(a1,c1,c1,p10,a0)  ok 
(a1,c1,c1,p10,b0)  ok 
(a1,c1,c1,p10,c0)  ok 
(a1,c1,c1,p10,d0)  ok 
(a1,c1,c1,p10,p01)  ok 
(a1,c1,c1,p10,q01)  ok 
(a1,c1,c1,q10,a0)  ok 
(a1,c1,c1,q10,b0)  ok 
(a1,c1,c1,q10,c0)  ok 
(a1,c1,c1,q10,d0)  ok 
(a1,c1,c1,q10,p01)  ok 
(a1,c1,c1,q10,q01)  ok 
(a1,c1,d1,a1,a1)  ok 
(a1,c1,d1,a1,b1)  ok 
(a1,c1,d1,a1,c1)  ok 
(a1,c1,d1,a1,d1)  ok 
(a1,c1,d1,a1,p10)  ok 
(a1,c1,d1,a1,q10)  ok 
(a1,c1,d1,b1,a1)  ok 
(a1,c1,d1,b1,b1)  ok 
(a1,c1,d1,b1,c1)  ok 
(a1,c1,d1,b1,d1)  ok 
(a1,c1,d1,b1,p10)  ok 
(a1,c1,d1,b1,q10)  ok 
(a1,c1,d1,c1,a1)  ok 
(a1,c1,d1,c1,b1)  ok 
(a1,c1,d1,c1,c1)  ok 
(a1,c1,d1,c1,d1)  ok 
(a1,c1,d1,c1,p10)  ok 
(a1,c1,d1,c1,q10)  ok 
(a1,c1,d1,d1,a1)  ok 
(a1,c1,d1,d1,b1)  ok 
(a1,c1,d1,d1,c1)  ok 
(a1,c1,d1,d1,d1)  ok 
(a1,c1,d1,d1,p10)  ok 
(a1,c1,d1,d1,q10)  ok 
(a1,c1,d1,p10,a0)  ok 
(a1,c1,d1,p10,b0)  ok 
(a1,c1,d1,p10,c0)  ok 
(a1,c1,d1,p10,d0)  ok 
(a1,c1,d1,p10,p01)  ok 
(a1,c1,d1,p10,q01)  ok 
(a1,c1,d1,q10,a0)  ok 
(a1,c1,d1,q10,b0)  ok 
(a1,c1,d1,q10,c0)  ok 
(a1,c1,d1,q10,d0)  ok 
(a1,c1,d1,q10,p01)  ok 
(a1,c1,d1,q10,q01)  ok 
(a1,c1,p10,a0,a0)  ok 
(a1,c1,p10,a0,b0)  ok 
(a1,c1,p10,a0,c0)  ok 
(a1,c1,p10,a0,d0)  ok 
(a1,c1,p10,a0,p01)  ok 
(a1,c1,p10,a0,q01)  ok 
(a1,c1,p10,b0,a0)  ok 
(a1,c1,p10,b0,b0)  ok 
(a1,c1,p10,b0,c0)  ok 
(a1,c1,p10,b0,d0)  ok 
(a1,c1,p10,b0,p01)  ok 
(a1,c1,p10,b0,q01)  ok 
(a1,c1,p10,c0,a0)  ok 
(a1,c1,p10,c0,b0)  ok 
(a1,c1,p10,c0,c0)  ok 
(a1,c1,p10,c0,d0)  ok 
(a1,c1,p10,c0,p01)  ok 
(a1,c1,p10,c0,q01)  ok 
(a1,c1,p10,d0,a0)  ok 
(a1,c1,p10,d0,b0)  ok 
(a1,c1,p10,d0,c0)  ok 
(a1,c1,p10,d0,d0)  ok 
(a1,c1,p10,d0,p01)  ok 
(a1,c1,p10,d0,q01)  ok 
(a1,c1,p10,p01,a1)  ok 
(a1,c1,p10,p01,b1)  ok 
(a1,c1,p10,p01,c1)  ok 
(a1,c1,p10,p01,d1)  ok 
(a1,c1,p10,p01,p10)  ok 
(a1,c1,p10,p01,q10)  ok 
(a1,c1,p10,q01,a1)  ok 
(a1,c1,p10,q01,b1)  ok 
(a1,c1,p10,q01,c1)  ok 
(a1,c1,p10,q01,d1)  ok 
(a1,c1,p10,q01,p10)  ok 
(a1,c1,p10,q01,q10)  ok 
(a1,c1,q10,a0,a0)  ok 
(a1,c1,q10,a0,b0)  ok 
(a1,c1,q10,a0,c0)  ok 
(a1,c1,q10,a0,d0)  ok 
(a1,c1,q10,a0,p01)  ok 
(a1,c1,q10,a0,q01)  ok 
(a1,c1,q10,b0,a0)  ok 
(a1,c1,q10,b0,b0)  ok 
(a1,c1,q10,b0,c0)  ok 
(a1,c1,q10,b0,d0)  ok 
(a1,c1,q10,b0,p01)  ok 
(a1,c1,q10,b0,q01)  ok 
(a1,c1,q10,c0,a0)  ok 
(a1,c1,q10,c0,b0)  ok 
(a1,c1,q10,c0,c0)  ok 
(a1,c1,q10,c0,d0)  ok 
(a1,c1,q10,c0,p01)  ok 
(a1,c1,q10,c0,q01)  ok 
(a1,c1,q10,d0,a0)  ok 
(a1,c1,q10,d0,b0)  ok 
(a1,c1,q10,d0,c0)  ok 
(a1,c1,q10,d0,d0)  ok 
(a1,c1,q10,d0,p01)  ok 
(a1,c1,q10,d0,q01)  ok 
(a1,c1,q10,p01,a1)  ok 
(a1,c1,q10,p01,b1)  ok 
(a1,c1,q10,p01,c1)  ok 
(a1,c1,q10,p01,d1)  ok 
(a1,c1,q10,p01,p10)  ok 
(a1,c1,q10,p01,q10)  ok 
(a1,c1,q10,q01,a1)  ok 
(a1,c1,q10,q01,b1)  ok 
(a1,c1,q10,q01,c1)  ok 
(a1,c1,q10,q01,d1)  ok 
(a1,c1,q10,q01,p10)  ok 
(a1,c1,q10,q01,q10)  ok 
(a1,d1,a1,a1,a1)  ok 
(a1,d1,a1,a1,b1)  ok 
(a1,d1,a1,a1,c1)  ok 
(a1,d1,a1,a1,d1)  ok 
(a1,d1,a1,a1,p10)  ok 
(a1,d1,a1,a1,q10)  ok 
(a1,d1,a1,b1,a1)  ok 
(a1,d1,a1,b1,b1)  ok 
(a1,d1,a1,b1,c1)  ok 
(a1,d1,a1,b1,d1)  ok 
(a1,d1,a1,b1,p10)  ok 
(a1,d1,a1,b1,q10)  ok 
(a1,d1,a1,c1,a1)  ok 
(a1,d1,a1,c1,b1)  ok 
(a1,d1,a1,c1,c1)  ok 
(a1,d1,a1,c1,d1)  ok 
(a1,d1,a1,c1,p10)  ok 
(a1,d1,a1,c1,q10)  ok 
(a1,d1,a1,d1,a1)  ok 
(a1,d1,a1,d1,b1)  ok 
(a1,d1,a1,d1,c1)  ok 
(a1,d1,a1,d1,d1)  ok 
(a1,d1,a1,d1,p10)  ok 
(a1,d1,a1,d1,q10)  ok 
(a1,d1,a1,p10,a0)  ok 
(a1,d1,a1,p10,b0)  ok 
(a1,d1,a1,p10,c0)  ok 
(a1,d1,a1,p10,d0)  ok 
(a1,d1,a1,p10,p01)  ok 
(a1,d1,a1,p10,q01)  ok 
(a1,d1,a1,q10,a0)  ok 
(a1,d1,a1,q10,b0)  ok 
(a1,d1,a1,q10,c0)  ok 
(a1,d1,a1,q10,d0)  ok 
(a1,d1,a1,q10,p01)  ok 
(a1,d1,a1,q10,q01)  ok 
(a1,d1,b1,a1,a1)  ok 
(a1,d1,b1,a1,b1)  ok 
(a1,d1,b1,a1,c1)  ok 
(a1,d1,b1,a1,d1)  ok 
(a1,d1,b1,a1,p10)  ok 
(a1,d1,b1,a1,q10)  ok 
(a1,d1,b1,b1,a1)  ok 
(a1,d1,b1,b1,b1)  ok 
(a1,d1,b1,b1,c1)  ok 
(a1,d1,b1,b1,d1)  ok 
(a1,d1,b1,b1,p10)  ok 
(a1,d1,b1,b1,q10)  ok 
(a1,d1,b1,c1,a1)  ok 
(a1,d1,b1,c1,b1)  ok 
(a1,d1,b1,c1,c1)  ok 
(a1,d1,b1,c1,d1)  ok 
(a1,d1,b1,c1,p10)  ok 
(a1,d1,b1,c1,q10)  ok 
(a1,d1,b1,d1,a1)  ok 
(a1,d1,b1,d1,b1)  ok 
(a1,d1,b1,d1,c1)  ok 
(a1,d1,b1,d1,d1)  ok 
(a1,d1,b1,d1,p10)  ok 
(a1,d1,b1,d1,q10)  ok 
(a1,d1,b1,p10,a0)  ok 
(a1,d1,b1,p10,b0)  ok 
(a1,d1,b1,p10,c0)  ok 
(a1,d1,b1,p10,d0)  ok 
(a1,d1,b1,p10,p01)  ok 
(a1,d1,b1,p10,q01)  ok 
(a1,d1,b1,q10,a0)  ok 
(a1,d1,b1,q10,b0)  ok 
(a1,d1,b1,q10,c0)  ok 
(a1,d1,b1,q10,d0)  ok 
(a1,d1,b1,q10,p01)  ok 
(a1,d1,b1,q10,q01)  ok 
(a1,d1,c1,a1,a1)  ok 
(a1,d1,c1,a1,b1)  ok 
(a1,d1,c1,a1,c1)  ok 
(a1,d1,c1,a1,d1)  ok 
(a1,d1,c1,a1,p10)  ok 
(a1,d1,c1,a1,q10)  ok 
(a1,d1,c1,b1,a1)  ok 
(a1,d1,c1,b1,b1)  ok 
(a1,d1,c1,b1,c1)  ok 
(a1,d1,c1,b1,d1)  ok 
(a1,d1,c1,b1,p10)  ok 
(a1,d1,c1,b1,q10)  ok 
(a1,d1,c1,c1,a1)  ok 
(a1,d1,c1,c1,b1)  ok 
(a1,d1,c1,c1,c1)  ok 
(a1,d1,c1,c1,d1)  ok 
(a1,d1,c1,c1,p10)  ok 
(a1,d1,c1,c1,q10)  ok 
(a1,d1,c1,d1,a1)  ok 
(a1,d1,c1,d1,b1)  ok 
(a1,d1,c1,d1,c1)  ok 
(a1,d1,c1,d1,d1)  ok 
(a1,d1,c1,d1,p10)  ok 
(a1,d1,c1,d1,q10)  ok 
(a1,d1,c1,p10,a0)  ok 
(a1,d1,c1,p10,b0)  ok 
(a1,d1,c1,p10,c0)  ok 
(a1,d1,c1,p10,d0)  ok 
(a1,d1,c1,p10,p01)  ok 
(a1,d1,c1,p10,q01)  ok 
(a1,d1,c1,q10,a0)  ok 
(a1,d1,c1,q10,b0)  ok 
(a1,d1,c1,q10,c0)  ok 
(a1,d1,c1,q10,d0)  ok 
(a1,d1,c1,q10,p01)  ok 
(a1,d1,c1,q10,q01)  ok 
(a1,d1,d1,a1,a1)  ok 
(a1,d1,d1,a1,b1)  ok 
(a1,d1,d1,a1,c1)  ok 
(a1,d1,d1,a1,d1)  ok 
(a1,d1,d1,a1,p10)  ok 
(a1,d1,d1,a1,q10)  ok 
(a1,d1,d1,b1,a1)  ok 
(a1,d1,d1,b1,b1)  ok 
(a1,d1,d1,b1,c1)  ok 
(a1,d1,d1,b1,d1)  ok 
(a1,d1,d1,b1,p10)  ok 
(a1,d1,d1,b1,q10)  ok 
(a1,d1,d1,c1,a1)  ok 
(a1,d1,d1,c1,b1)  ok 
(a1,d1,d1,c1,c1)  ok 
(a1,d1,d1,c1,d1)  ok 
(a1,d1,d1,c1,p10)  ok 
(a1,d1,d1,c1,q10)  ok 
(a1,d1,d1,d1,a1)  ok 
(a1,d1,d1,d1,b1)  ok 
(a1,d1,d1,d1,c1)  ok 
(a1,d1,d1,d1,d1)  ok 
(a1,d1,d1,d1,p10)  ok 
(a1,d1,d1,d1,q10)  ok 
(a1,d1,d1,p10,a0)  ok 
(a1,d1,d1,p10,b0)  ok 
(a1,d1,d1,p10,c0)  ok 
(a1,d1,d1,p10,d0)  ok 
(a1,d1,d1,p10,p01)  ok 
(a1,d1,d1,p10,q01)  ok 
(a1,d1,d1,q10,a0)  ok 
(a1,d1,d1,q10,b0)  ok 
(a1,d1,d1,q10,c0)  ok 
(a1,d1,d1,q10,d0)  ok 
(a1,d1,d1,q10,p01)  ok 
(a1,d1,d1,q10,q01)  ok 
(a1,d1,p10,a0,a0)  ok 
(a1,d1,p10,a0,b0)  ok 
(a1,d1,p10,a0,c0)  ok 
(a1,d1,p10,a0,d0)  ok 
(a1,d1,p10,a0,p01)  ok 
(a1,d1,p10,a0,q01)  ok 
(a1,d1,p10,b0,a0)  ok 
(a1,d1,p10,b0,b0)  ok 
(a1,d1,p10,b0,c0)  ok 
(a1,d1,p10,b0,d0)  ok 
(a1,d1,p10,b0,p01)  ok 
(a1,d1,p10,b0,q01)  ok 
(a1,d1,p10,c0,a0)  ok 
(a1,d1,p10,c0,b0)  ok 
(a1,d1,p10,c0,c0)  ok 
(a1,d1,p10,c0,d0)  ok 
(a1,d1,p10,c0,p01)  ok 
(a1,d1,p10,c0,q01)  ok 
(a1,d1,p10,d0,a0)  ok 
(a1,d1,p10,d0,b0)  ok 
(a1,d1,p10,d0,c0)  ok 
(a1,d1,p10,d0,d0)  ok 
(a1,d1,p10,d0,p01)  ok 
(a1,d1,p10,d0,q01)  ok 
(a1,d1,p10,p01,a1)  ok 
(a1,d1,p10,p01,b1)  ok 
(a1,d1,p10,p01,c1)  ok 
(a1,d1,p10,p01,d1)  ok 
(a1,d1,p10,p01,p10)  ok 
(a1,d1,p10,p01,q10)  ok 
(a1,d1,p10,q01,a1)  ok 
(a1,d1,p10,q01,b1)  ok 
(a1,d1,p10,q01,c1)  ok 
(a1,d1,p10,q01,d1)  ok 
(a1,d1,p10,q01,p10)  ok 
(a1,d1,p10,q01,q10)  ok 
(a1,d1,q10,a0,a0)  ok 
(a1,d1,q10,a0,b0)  ok 
(a1,d1,q10,a0,c0)  ok 
(a1,d1,q10,a0,d0)  ok 
(a1,d1,q10,a0,p01)  ok 
(a1,d1,q10,a0,q01)  ok 
(a1,d1,q10,b0,a0)  ok 
(a1,d1,q10,b0,b0)  ok 
(a1,d1,q10,b0,c0)  ok 
(a1,d1,q10,b0,d0)  ok 
(a1,d1,q10,b0,p01)  ok 
(a1,d1,q10,b0,q01)  ok 
(a1,d1,q10,c0,a0)  ok 
(a1,d1,q10,c0,b0)  ok 
(a1,d1,q10,c0,c0)  ok 
(a1,d1,q10,c0,d0)  ok 
(a1,d1,q10,c0,p01)  ok 
(a1,d1,q10,c0,q01)  ok 
(a1,d1,q10,d0,a0)  ok 
(a1,d1,q10,d0,b0)  ok 
(a1,d1,q10,d0,c0)  ok 
(a1,d1,q10,d0,d0)  ok 
(a1,d1,q10,d0,p01)  ok 
(a1,d1,q10,d0,q01)  ok 
(a1,d1,q10,p01,a1)  ok 
(a1,d1,q10,p01,b1)  ok 
(a1,d1,q10,p01,c1)  ok 
(a1,d1,q10,p01,d1)  ok 
(a1,d1,q10,p01,p10)  ok 
(a1,d1,q10,p01,q10)  ok 
(a1,d1,q10,q01,a1)  ok 
(a1,d1,q10,q01,b1)  ok 
(a1,d1,q10,q01,c1)  ok 
(a1,d1,q10,q01,d1)  ok 
(a1,d1,q10,q01,p10)  ok 
(a1,d1,q10,q01,q10)  ok 
(a1,p10,a0,a0,a0)  ok 
(a1,p10,a0,a0,b0)  ok 
(a1,p10,a0,a0,c0)  ok 
(a1,p10,a0,a0,d0)  ok 
(a1,p10,a0,a0,p01)  ok 
(a1,p10,a0,a0,q01)  ok 
(a1,p10,a0,b0,a0)  ok 
(a1,p10,a0,b0,b0)  ok 
(a1,p10,a0,b0,c0)  ok 
(a1,p10,a0,b0,d0)  ok 
(a1,p10,a0,b0,p01)  ok 
(a1,p10,a0,b0,q01)  ok 
(a1,p10,a0,c0,a0)  ok 
(a1,p10,a0,c0,b0)  ok 
(a1,p10,a0,c0,c0)  ok 
(a1,p10,a0,c0,d0)  ok 
(a1,p10,a0,c0,p01)  ok 
(a1,p10,a0,c0,q01)  ok 
(a1,p10,a0,d0,a0)  ok 
(a1,p10,a0,d0,b0)  ok 
(a1,p10,a0,d0,c0)  ok 
(a1,p10,a0,d0,d0)  ok 
(a1,p10,a0,d0,p01)  ok 
(a1,p10,a0,d0,q01)  ok 
(a1,p10,a0,p01,a1)  ok 
(a1,p10,a0,p01,b1)  ok 
(a1,p10,a0,p01,c1)  ok 
(a1,p10,a0,p01,d1)  ok 
(a1,p10,a0,p01,p10)  ok 
(a1,p10,a0,p01,q10)  ok 
(a1,p10,a0,q01,a1)  ok 
(a1,p10,a0,q01,b1)  ok 
(a1,p10,a0,q01,c1)  ok 
(a1,p10,a0,q01,d1)  ok 
(a1,p10,a0,q01,p10)  ok 
(a1,p10,a0,q01,q10)  ok 
(a1,p10,b0,a0,a0)  ok 
(a1,p10,b0,a0,b0)  ok 
(a1,p10,b0,a0,c0)  ok 
(a1,p10,b0,a0,d0)  ok 
(a1,p10,b0,a0,p01)  ok 
(a1,p10,b0,a0,q01)  ok 
(a1,p10,b0,b0,a0)  ok 
(a1,p10,b0,b0,b0)  ok 
(a1,p10,b0,b0,c0)  ok 
(a1,p10,b0,b0,d0)  ok 
(a1,p10,b0,b0,p01)  ok 
(a1,p10,b0,b0,q01)  ok 
(a1,p10,b0,c0,a0)  ok 
(a1,p10,b0,c0,b0)  ok 
(a1,p10,b0,c0,c0)  ok 
(a1,p10,b0,c0,d0)  ok 
(a1,p10,b0,c0,p01)  ok 
(a1,p10,b0,c0,q01)  ok 
(a1,p10,b0,d0,a0)  ok 
(a1,p10,b0,d0,b0)  ok 
(a1,p10,b0,d0,c0)  ok 
(a1,p10,b0,d0,d0)  ok 
(a1,p10,b0,d0,p01)  ok 
(a1,p10,b0,d0,q01)  ok 
(a1,p10,b0,p01,a1)  ok 
(a1,p10,b0,p01,b1)  ok 
(a1,p10,b0,p01,c1)  ok 
(a1,p10,b0,p01,d1)  ok 
(a1,p10,b0,p01,p10)  ok 
(a1,p10,b0,p01,q10)  ok 
(a1,p10,b0,q01,a1)  ok 
(a1,p10,b0,q01,b1)  ok 
(a1,p10,b0,q01,c1)  ok 
(a1,p10,b0,q01,d1)  ok 
(a1,p10,b0,q01,p10)  ok 
(a1,p10,b0,q01,q10)  ok 
(a1,p10,c0,a0,a0)  ok 
(a1,p10,c0,a0,b0)  ok 
(a1,p10,c0,a0,c0)  ok 
(a1,p10,c0,a0,d0)  ok 
(a1,p10,c0,a0,p01)  ok 
(a1,p10,c0,a0,q01)  ok 
(a1,p10,c0,b0,a0)  ok 
(a1,p10,c0,b0,b0)  ok 
(a1,p10,c0,b0,c0)  ok 
(a1,p10,c0,b0,d0)  ok 
(a1,p10,c0,b0,p01)  ok 
(a1,p10,c0,b0,q01)  ok 
(a1,p10,c0,c0,a0)  ok 
(a1,p10,c0,c0,b0)  ok 
(a1,p10,c0,c0,c0)  ok 
(a1,p10,c0,c0,d0)  ok 
(a1,p10,c0,c0,p01)  ok 
(a1,p10,c0,c0,q01)  ok 
(a1,p10,c0,d0,a0)  ok 
(a1,p10,c0,d0,b0)  ok 
(a1,p10,c0,d0,c0)  ok 
(a1,p10,c0,d0,d0)  ok 
(a1,p10,c0,d0,p01)  ok 
(a1,p10,c0,d0,q01)  ok 
(a1,p10,c0,p01,a1)  ok 
(a1,p10,c0,p01,b1)  ok 
(a1,p10,c0,p01,c1)  ok 
(a1,p10,c0,p01,d1)  ok 
(a1,p10,c0,p01,p10)  ok 
(a1,p10,c0,p01,q10)  ok 
(a1,p10,c0,q01,a1)  ok 
(a1,p10,c0,q01,b1)  ok 
(a1,p10,c0,q01,c1)  ok 
(a1,p10,c0,q01,d1)  ok 
(a1,p10,c0,q01,p10)  ok 
(a1,p10,c0,q01,q10)  ok 
(a1,p10,d0,a0,a0)  ok 
(a1,p10,d0,a0,b0)  ok 
(a1,p10,d0,a0,c0)  ok 
(a1,p10,d0,a0,d0)  ok 
(a1,p10,d0,a0,p01)  ok 
(a1,p10,d0,a0,q01)  ok 
(a1,p10,d0,b0,a0)  ok 
(a1,p10,d0,b0,b0)  ok 
(a1,p10,d0,b0,c0)  ok 
(a1,p10,d0,b0,d0)  ok 
(a1,p10,d0,b0,p01)  ok 
(a1,p10,d0,b0,q01)  ok 
(a1,p10,d0,c0,a0)  ok 
(a1,p10,d0,c0,b0)  ok 
(a1,p10,d0,c0,c0)  ok 
(a1,p10,d0,c0,d0)  ok 
(a1,p10,d0,c0,p01)  ok 
(a1,p10,d0,c0,q01)  ok 
(a1,p10,d0,d0,a0)  ok 
(a1,p10,d0,d0,b0)  ok 
(a1,p10,d0,d0,c0)  ok 
(a1,p10,d0,d0,d0)  ok 
(a1,p10,d0,d0,p01)  ok 
(a1,p10,d0,d0,q01)  ok 
(a1,p10,d0,p01,a1)  ok 
(a1,p10,d0,p01,b1)  ok 
(a1,p10,d0,p01,c1)  ok 
(a1,p10,d0,p01,d1)  ok 
(a1,p10,d0,p01,p10)  ok 
(a1,p10,d0,p01,q10)  ok 
(a1,p10,d0,q01,a1)  ok 
(a1,p10,d0,q01,b1)  ok 
(a1,p10,d0,q01,c1)  ok 
(a1,p10,d0,q01,d1)  ok 
(a1,p10,d0,q01,p10)  ok 
(a1,p10,d0,q01,q10)  ok 
(a1,p10,p01,a1,a1)  ok 
(a1,p10,p01,a1,b1)  ok 
(a1,p10,p01,a1,c1)  ok 
(a1,p10,p01,a1,d1)  ok 
(a1,p10,p01,a1,p10)  ok 
(a1,p10,p01,a1,q10)  ok 
(a1,p10,p01,b1,a1)  ok 
(a1,p10,p01,b1,b1)  ok 
(a1,p10,p01,b1,c1)  ok 
(a1,p10,p01,b1,d1)  ok 
(a1,p10,p01,b1,p10)  ok 
(a1,p10,p01,b1,q10)  ok 
(a1,p10,p01,c1,a1)  ok 
(a1,p10,p01,c1,b1)  ok 
(a1,p10,p01,c1,c1)  ok 
(a1,p10,p01,c1,d1)  ok 
(a1,p10,p01,c1,p10)  ok 
(a1,p10,p01,c1,q10)  ok 
(a1,p10,p01,d1,a1)  ok 
(a1,p10,p01,d1,b1)  ok 
(a1,p10,p01,d1,c1)  ok 
(a1,p10,p01,d1,d1)  ok 
(a1,p10,p01,d1,p10)  ok 
(a1,p10,p01,d1,q10)  ok 
(a1,p10,p01,p10,a0)  ok 
(a1,p10,p01,p10,b0)  ok 
(a1,p10,p01,p10,c0)  ok 
(a1,p10,p01,p10,d0)  ok 
(a1,p10,p01,p10,p01)  ok 
(a1,p10,p01,p10,q01)  ok 
(a1,p10,p01,q10,a0)  ok 
(a1,p10,p01,q10,b0)  ok 
(a1,p10,p01,q10,c0)  ok 
(a1,p10,p01,q10,d0)  ok 
(a1,p10,p01,q10,p01)  ok 
(a1,p10,p01,q10,q01)  ok 
(a1,p10,q01,a1,a1)  ok 
(a1,p10,q01,a1,b1)  ok 
(a1,p10,q01,a1,c1)  ok 
(a1,p10,q01,a1,d1)  ok 
(a1,p10,q01,a1,p10)  ok 
(a1,p10,q01,a1,q10)  ok 
(a1,p10,q01,b1,a1)  ok 
(a1,p10,q01,b1,b1)  ok 
(a1,p10,q01,b1,c1)  ok 
(a1,p10,q01,b1,d1)  ok 
(a1,p10,q01,b1,p10)  ok 
(a1,p10,q01,b1,q10)  ok 
(a1,p10,q01,c1,a1)  ok 
(a1,p10,q01,c1,b1)  ok 
(a1,p10,q01,c1,c1)  ok 
(a1,p10,q01,c1,d1)  ok 
(a1,p10,q01,c1,p10)  ok 
(a1,p10,q01,c1,q10)  ok 
(a1,p10,q01,d1,a1)  ok 
(a1,p10,q01,d1,b1)  ok 
(a1,p10,q01,d1,c1)  ok 
(a1,p10,q01,d1,d1)  ok 
(a1,p10,q01,d1,p10)  ok 
(a1,p10,q01,d1,q10)  ok 
(a1,p10,q01,p10,a0)  ok 
(a1,p10,q01,p10,b0)  ok 
(a1,p10,q01,p10,c0)  ok 
(a1,p10,q01,p10,d0)  ok 
(a1,p10,q01,p10,p01)  ok 
(a1,p10,q01,p10,q01)  ok 
(a1,p10,q01,q10,a0)  ok 
(a1,p10,q01,q10,b0)  ok 
(a1,p10,q01,q10,c0)  ok 
(a1,p10,q01,q10,d0)  ok 
(a1,p10,q01,q10,p01)  ok 
(a1,p10,q01,q10,q01)  ok 
(a1,q10,a0,a0,a0)  ok 
(a1,q10,a0,a0,b0)  ok 
(a1,q10,a0,a0,c0)  ok 
(a1,q10,a0,a0,d0)  ok 
(a1,q10,a0,a0,p01)  ok 
(a1,q10,a0,a0,q01)  ok 
(a1,q10,a0,b0,a0)  ok 
(a1,q10,a0,b0,b0)  ok 
(a1,q10,a0,b0,c0)  ok 
(a1,q10,a0,b0,d0)  ok 
(a1,q10,a0,b0,p01)  ok 
(a1,q10,a0,b0,q01)  ok 
(a1,q10,a0,c0,a0)  ok 
(a1,q10,a0,c0,b0)  ok 
(a1,q10,a0,c0,c0)  ok 
(a1,q10,a0,c0,d0)  ok 
(a1,q10,a0,c0,p01)  ok 
(a1,q10,a0,c0,q01)  ok 
(a1,q10,a0,d0,a0)  ok 
(a1,q10,a0,d0,b0)  ok 
(a1,q10,a0,d0,c0)  ok 
(a1,q10,a0,d0,d0)  ok 
(a1,q10,a0,d0,p01)  ok 
(a1,q10,a0,d0,q01)  ok 
(a1,q10,a0,p01,a1)  ok 
(a1,q10,a0,p01,b1)  ok 
(a1,q10,a0,p01,c1)  ok 
(a1,q10,a0,p01,d1)  ok 
(a1,q10,a0,p01,p10)  ok 
(a1,q10,a0,p01,q10)  ok 
(a1,q10,a0,q01,a1)  ok 
(a1,q10,a0,q01,b1)  ok 
(a1,q10,a0,q01,c1)  ok 
(a1,q10,a0,q01,d1)  ok 
(a1,q10,a0,q01,p10)  ok 
(a1,q10,a0,q01,q10)  ok 
(a1,q10,b0,a0,a0)  ok 
(a1,q10,b0,a0,b0)  ok 
(a1,q10,b0,a0,c0)  ok 
(a1,q10,b0,a0,d0)  ok 
(a1,q10,b0,a0,p01)  ok 
(a1,q10,b0,a0,q01)  ok 
(a1,q10,b0,b0,a0)  ok 
(a1,q10,b0,b0,b0)  ok 
(a1,q10,b0,b0,c0)  ok 
(a1,q10,b0,b0,d0)  ok 
(a1,q10,b0,b0,p01)  ok 
(a1,q10,b0,b0,q01)  ok 
(a1,q10,b0,c0,a0)  ok 
(a1,q10,b0,c0,b0)  ok 
(a1,q10,b0,c0,c0)  ok 
(a1,q10,b0,c0,d0)  ok 
(a1,q10,b0,c0,p01)  ok 
(a1,q10,b0,c0,q01)  ok 
(a1,q10,b0,d0,a0)  ok 
(a1,q10,b0,d0,b0)  ok 
(a1,q10,b0,d0,c0)  ok 
(a1,q10,b0,d0,d0)  ok 
(a1,q10,b0,d0,p01)  ok 
(a1,q10,b0,d0,q01)  ok 
(a1,q10,b0,p01,a1)  ok 
(a1,q10,b0,p01,b1)  ok 
(a1,q10,b0,p01,c1)  ok 
(a1,q10,b0,p01,d1)  ok 
(a1,q10,b0,p01,p10)  ok 
(a1,q10,b0,p01,q10)  ok 
(a1,q10,b0,q01,a1)  ok 
(a1,q10,b0,q01,b1)  ok 
(a1,q10,b0,q01,c1)  ok 
(a1,q10,b0,q01,d1)  ok 
(a1,q10,b0,q01,p10)  ok 
(a1,q10,b0,q01,q10)  ok 
(a1,q10,c0,a0,a0)  ok 
(a1,q10,c0,a0,b0)  ok 
(a1,q10,c0,a0,c0)  ok 
(a1,q10,c0,a0,d0)  ok 
(a1,q10,c0,a0,p01)  ok 
(a1,q10,c0,a0,q01)  ok 
(a1,q10,c0,b0,a0)  ok 
(a1,q10,c0,b0,b0)  ok 
(a1,q10,c0,b0,c0)  ok 
(a1,q10,c0,b0,d0)  ok 
(a1,q10,c0,b0,p01)  ok 
(a1,q10,c0,b0,q01)  ok 
(a1,q10,c0,c0,a0)  ok 
(a1,q10,c0,c0,b0)  ok 
(a1,q10,c0,c0,c0)  ok 
(a1,q10,c0,c0,d0)  ok 
(a1,q10,c0,c0,p01)  ok 
(a1,q10,c0,c0,q01)  ok 
(a1,q10,c0,d0,a0)  ok 
(a1,q10,c0,d0,b0)  ok 
(a1,q10,c0,d0,c0)  ok 
(a1,q10,c0,d0,d0)  ok 
(a1,q10,c0,d0,p01)  ok 
(a1,q10,c0,d0,q01)  ok 
(a1,q10,c0,p01,a1)  ok 
(a1,q10,c0,p01,b1)  ok 
(a1,q10,c0,p01,c1)  ok 
(a1,q10,c0,p01,d1)  ok 
(a1,q10,c0,p01,p10)  ok 
(a1,q10,c0,p01,q10)  ok 
(a1,q10,c0,q01,a1)  ok 
(a1,q10,c0,q01,b1)  ok 
(a1,q10,c0,q01,c1)  ok 
(a1,q10,c0,q01,d1)  ok 
(a1,q10,c0,q01,p10)  ok 
(a1,q10,c0,q01,q10)  ok 
(a1,q10,d0,a0,a0)  ok 
(a1,q10,d0,a0,b0)  ok 
(a1,q10,d0,a0,c0)  ok 
(a1,q10,d0,a0,d0)  ok 
(a1,q10,d0,a0,p01)  ok 
(a1,q10,d0,a0,q01)  ok 
(a1,q10,d0,b0,a0)  ok 
(a1,q10,d0,b0,b0)  ok 
(a1,q10,d0,b0,c0)  ok 
(a1,q10,d0,b0,d0)  ok 
(a1,q10,d0,b0,p01)  ok 
(a1,q10,d0,b0,q01)  ok 
(a1,q10,d0,c0,a0)  ok 
(a1,q10,d0,c0,b0)  ok 
(a1,q10,d0,c0,c0)  ok 
(a1,q10,d0,c0,d0)  ok 
(a1,q10,d0,c0,p01)  ok 
(a1,q10,d0,c0,q01)  ok 
(a1,q10,d0,d0,a0)  ok 
(a1,q10,d0,d0,b0)  ok 
(a1,q10,d0,d0,c0)  ok 
(a1,q10,d0,d0,d0)  ok 
(a1,q10,d0,d0,p01)  ok 
(a1,q10,d0,d0,q01)  ok 
(a1,q10,d0,p01,a1)  ok 
(a1,q10,d0,p01,b1)  ok 
(a1,q10,d0,p01,c1)  ok 
(a1,q10,d0,p01,d1)  ok 
(a1,q10,d0,p01,p10)  ok 
(a1,q10,d0,p01,q10)  ok 
(a1,q10,d0,q01,a1)  ok 
(a1,q10,d0,q01,b1)  ok 
(a1,q10,d0,q01,c1)  ok 
(a1,q10,d0,q01,d1)  ok 
(a1,q10,d0,q01,p10)  ok 
(a1,q10,d0,q01,q10)  ok 
(a1,q10,p01,a1,a1)  ok 
(a1,q10,p01,a1,b1)  ok 
(a1,q10,p01,a1,c1)  ok 
(a1,q10,p01,a1,d1)  ok 
(a1,q10,p01,a1,p10)  ok 
(a1,q10,p01,a1,q10)  ok 
(a1,q10,p01,b1,a1)  ok 
(a1,q10,p01,b1,b1)  ok 
(a1,q10,p01,b1,c1)  ok 
(a1,q10,p01,b1,d1)  ok 
(a1,q10,p01,b1,p10)  ok 
(a1,q10,p01,b1,q10)  ok 
(a1,q10,p01,c1,a1)  ok 
(a1,q10,p01,c1,b1)  ok 
(a1,q10,p01,c1,c1)  ok 
(a1,q10,p01,c1,d1)  ok 
(a1,q10,p01,c1,p10)  ok 
(a1,q10,p01,c1,q10)  ok 
(a1,q10,p01,d1,a1)  ok 
(a1,q10,p01,d1,b1)  ok 
(a1,q10,p01,d1,c1)  ok 
(a1,q10,p01,d1,d1)  ok 
(a1,q10,p01,d1,p10)  ok 
(a1,q10,p01,d1,q10)  ok 
(a1,q10,p01,p10,a0)  ok 
(a1,q10,p01,p10,b0)  ok 
(a1,q10,p01,p10,c0)  ok 
(a1,q10,p01,p10,d0)  ok 
(a1,q10,p01,p10,p01)  ok 
(a1,q10,p01,p10,q01)  ok 
(a1,q10,p01,q10,a0)  ok 
(a1,q10,p01,q10,b0)  ok 
(a1,q10,p01,q10,c0)  ok 
(a1,q10,p01,q10,d0)  ok 
(a1,q10,p01,q10,p01)  ok 
(a1,q10,p01,q10,q01)  ok 
(a1,q10,q01,a1,a1)  ok 
(a1,q10,q01,a1,b1)  ok 
(a1,q10,q01,a1,c1)  ok 
(a1,q10,q01,a1,d1)  ok 
(a1,q10,q01,a1,p10)  ok 
(a1,q10,q01,a1,q10)  ok 
(a1,q10,q01,b1,a1)  ok 
(a1,q10,q01,b1,b1)  ok 
(a1,q10,q01,b1,c1)  ok 
(a1,q10,q01,b1,d1)  ok 
(a1,q10,q01,b1,p10)  ok 
(a1,q10,q01,b1,q10)  ok 
(a1,q10,q01,c1,a1)  ok 
(a1,q10,q01,c1,b1)  ok 
(a1,q10,q01,c1,c1)  ok 
(a1,q10,q01,c1,d1)  ok 
(a1,q10,q01,c1,p10)  ok 
(a1,q10,q01,c1,q10)  ok 
(a1,q10,q01,d1,a1)  ok 
(a1,q10,q01,d1,b1)  ok 
(a1,q10,q01,d1,c1)  ok 
(a1,q10,q01,d1,d1)  ok 
(a1,q10,q01,d1,p10)  ok 
(a1,q10,q01,d1,q10)  ok 
(a1,q10,q01,p10,a0)  ok 
(a1,q10,q01,p10,b0)  ok 
(a1,q10,q01,p10,c0)  ok 
(a1,q10,q01,p10,d0)  ok 
(a1,q10,q01,p10,p01)  ok 
(a1,q10,q01,p10,q01)  ok 
(a1,q10,q01,q10,a0)  ok 
(a1,q10,q01,q10,b0)  ok 
(a1,q10,q01,q10,c0)  ok 
(a1,q10,q01,q10,d0)  ok 
(a1,q10,q01,q10,p01)  ok 
(a1,q10,q01,q10,q01)  ok 
(b1,a1,a1,a1,a1)  ok 
(b1,a1,a1,a1,b1)  ok 
(b1,a1,a1,a1,c1)  ok 
(b1,a1,a1,a1,d1)  ok 
(b1,a1,a1,a1,p10)  ok 
(b1,a1,a1,a1,q10)  ok 
(b1,a1,a1,b1,a1)  ok 
(b1,a1,a1,b1,b1)  ok 
(b1,a1,a1,b1,c1)  ok 
(b1,a1,a1,b1,d1)  ok 
(b1,a1,a1,b1,p10)  ok 
(b1,a1,a1,b1,q10)  ok 
(b1,a1,a1,c1,a1)  ok 
(b1,a1,a1,c1,b1)  ok 
(b1,a1,a1,c1,c1)  ok 
(b1,a1,a1,c1,d1)  ok 
(b1,a1,a1,c1,p10)  ok 
(b1,a1,a1,c1,q10)  ok 
(b1,a1,a1,d1,a1)  ok 
(b1,a1,a1,d1,b1)  ok 
(b1,a1,a1,d1,c1)  ok 
(b1,a1,a1,d1,d1)  ok 
(b1,a1,a1,d1,p10)  ok 
(b1,a1,a1,d1,q10)  ok 
(b1,a1,a1,p10,a0)  ok 
(b1,a1,a1,p10,b0)  ok 
(b1,a1,a1,p10,c0)  ok 
(b1,a1,a1,p10,d0)  ok 
(b1,a1,a1,p10,p01)  ok 
(b1,a1,a1,p10,q01)  ok 
(b1,a1,a1,q10,a0)  ok 
(b1,a1,a1,q10,b0)  ok 
(b1,a1,a1,q10,c0)  ok 
(b1,a1,a1,q10,d0)  ok 
(b1,a1,a1,q10,p01)  ok 
(b1,a1,a1,q10,q01)  ok 
(b1,a1,b1,a1,a1)  ok 
(b1,a1,b1,a1,b1)  ok 
(b1,a1,b1,a1,c1)  ok 
(b1,a1,b1,a1,d1)  ok 
(b1,a1,b1,a1,p10)  ok 
(b1,a1,b1,a1,q10)  ok 
(b1,a1,b1,b1,a1)  ok 
(b1,a1,b1,b1,b1)  ok 
(b1,a1,b1,b1,c1)  ok 
(b1,a1,b1,b1,d1)  ok 
(b1,a1,b1,b1,p10)  ok 
(b1,a1,b1,b1,q10)  ok 
(b1,a1,b1,c1,a1)  ok 
(b1,a1,b1,c1,b1)  ok 
(b1,a1,b1,c1,c1)  ok 
(b1,a1,b1,c1,d1)  ok 
(b1,a1,b1,c1,p10)  ok 
(b1,a1,b1,c1,q10)  ok 
(b1,a1,b1,d1,a1)  ok 
(b1,a1,b1,d1,b1)  ok 
(b1,a1,b1,d1,c1)  ok 
(b1,a1,b1,d1,d1)  ok 
(b1,a1,b1,d1,p10)  ok 
(b1,a1,b1,d1,q10)  ok 
(b1,a1,b1,p10,a0)  ok 
(b1,a1,b1,p10,b0)  ok 
(b1,a1,b1,p10,c0)  ok 
(b1,a1,b1,p10,d0)  ok 
(b1,a1,b1,p10,p01)  ok 
(b1,a1,b1,p10,q01)  ok 
(b1,a1,b1,q10,a0)  ok 
(b1,a1,b1,q10,b0)  ok 
(b1,a1,b1,q10,c0)  ok 
(b1,a1,b1,q10,d0)  ok 
(b1,a1,b1,q10,p01)  ok 
(b1,a1,b1,q10,q01)  ok 
(b1,a1,c1,a1,a1)  ok 
(b1,a1,c1,a1,b1)  ok 
(b1,a1,c1,a1,c1)  ok 
(b1,a1,c1,a1,d1)  ok 
(b1,a1,c1,a1,p10)  ok 
(b1,a1,c1,a1,q10)  ok 
(b1,a1,c1,b1,a1)  ok 
(b1,a1,c1,b1,b1)  ok 
(b1,a1,c1,b1,c1)  ok 
(b1,a1,c1,b1,d1)  ok 
(b1,a1,c1,b1,p10)  ok 
(b1,a1,c1,b1,q10)  ok 
(b1,a1,c1,c1,a1)  ok 
(b1,a1,c1,c1,b1)  ok 
(b1,a1,c1,c1,c1)  ok 
(b1,a1,c1,c1,d1)  ok 
(b1,a1,c1,c1,p10)  ok 
(b1,a1,c1,c1,q10)  ok 
(b1,a1,c1,d1,a1)  ok 
(b1,a1,c1,d1,b1)  ok 
(b1,a1,c1,d1,c1)  ok 
(b1,a1,c1,d1,d1)  ok 
(b1,a1,c1,d1,p10)  ok 
(b1,a1,c1,d1,q10)  ok 
(b1,a1,c1,p10,a0)  ok 
(b1,a1,c1,p10,b0)  ok 
(b1,a1,c1,p10,c0)  ok 
(b1,a1,c1,p10,d0)  ok 
(b1,a1,c1,p10,p01)  ok 
(b1,a1,c1,p10,q01)  ok 
(b1,a1,c1,q10,a0)  ok 
(b1,a1,c1,q10,b0)  ok 
(b1,a1,c1,q10,c0)  ok 
(b1,a1,c1,q10,d0)  ok 
(b1,a1,c1,q10,p01)  ok 
(b1,a1,c1,q10,q01)  ok 
(b1,a1,d1,a1,a1)  ok 
(b1,a1,d1,a1,b1)  ok 
(b1,a1,d1,a1,c1)  ok 
(b1,a1,d1,a1,d1)  ok 
(b1,a1,d1,a1,p10)  ok 
(b1,a1,d1,a1,q10)  ok 
(b1,a1,d1,b1,a1)  ok 
(b1,a1,d1,b1,b1)  ok 
(b1,a1,d1,b1,c1)  ok 
(b1,a1,d1,b1,d1)  ok 
(b1,a1,d1,b1,p10)  ok 
(b1,a1,d1,b1,q10)  ok 
(b1,a1,d1,c1,a1)  ok 
(b1,a1,d1,c1,b1)  ok 
(b1,a1,d1,c1,c1)  ok 
(b1,a1,d1,c1,d1)  ok 
(b1,a1,d1,c1,p10)  ok 
(b1,a1,d1,c1,q10)  ok 
(b1,a1,d1,d1,a1)  ok 
(b1,a1,d1,d1,b1)  ok 
(b1,a1,d1,d1,c1)  ok 
(b1,a1,d1,d1,d1)  ok 
(b1,a1,d1,d1,p10)  ok 
(b1,a1,d1,d1,q10)  ok 
(b1,a1,d1,p10,a0)  ok 
(b1,a1,d1,p10,b0)  ok 
(b1,a1,d1,p10,c0)  ok 
(b1,a1,d1,p10,d0)  ok 
(b1,a1,d1,p10,p01)  ok 
(b1,a1,d1,p10,q01)  ok 
(b1,a1,d1,q10,a0)  ok 
(b1,a1,d1,q10,b0)  ok 
(b1,a1,d1,q10,c0)  ok 
(b1,a1,d1,q10,d0)  ok 
(b1,a1,d1,q10,p01)  ok 
(b1,a1,d1,q10,q01)  ok 
(b1,a1,p10,a0,a0)  ok 
(b1,a1,p10,a0,b0)  ok 
(b1,a1,p10,a0,c0)  ok 
(b1,a1,p10,a0,d0)  ok 
(b1,a1,p10,a0,p01)  ok 
(b1,a1,p10,a0,q01)  ok 
(b1,a1,p10,b0,a0)  ok 
(b1,a1,p10,b0,b0)  ok 
(b1,a1,p10,b0,c0)  ok 
(b1,a1,p10,b0,d0)  ok 
(b1,a1,p10,b0,p01)  ok 
(b1,a1,p10,b0,q01)  ok 
(b1,a1,p10,c0,a0)  ok 
(b1,a1,p10,c0,b0)  ok 
(b1,a1,p10,c0,c0)  ok 
(b1,a1,p10,c0,d0)  ok 
(b1,a1,p10,c0,p01)  ok 
(b1,a1,p10,c0,q01)  ok 
(b1,a1,p10,d0,a0)  ok 
(b1,a1,p10,d0,b0)  ok 
(b1,a1,p10,d0,c0)  ok 
(b1,a1,p10,d0,d0)  ok 
(b1,a1,p10,d0,p01)  ok 
(b1,a1,p10,d0,q01)  ok 
(b1,a1,p10,p01,a1)  ok 
(b1,a1,p10,p01,b1)  ok 
(b1,a1,p10,p01,c1)  ok 
(b1,a1,p10,p01,d1)  ok 
(b1,a1,p10,p01,p10)  ok 
(b1,a1,p10,p01,q10)  ok 
(b1,a1,p10,q01,a1)  ok 
(b1,a1,p10,q01,b1)  ok 
(b1,a1,p10,q01,c1)  ok 
(b1,a1,p10,q01,d1)  ok 
(b1,a1,p10,q01,p10)  ok 
(b1,a1,p10,q01,q10)  ok 
(b1,a1,q10,a0,a0)  ok 
(b1,a1,q10,a0,b0)  ok 
(b1,a1,q10,a0,c0)  ok 
(b1,a1,q10,a0,d0)  ok 
(b1,a1,q10,a0,p01)  ok 
(b1,a1,q10,a0,q01)  ok 
(b1,a1,q10,b0,a0)  ok 
(b1,a1,q10,b0,b0)  ok 
(b1,a1,q10,b0,c0)  ok 
(b1,a1,q10,b0,d0)  ok 
(b1,a1,q10,b0,p01)  ok 
(b1,a1,q10,b0,q01)  ok 
(b1,a1,q10,c0,a0)  ok 
(b1,a1,q10,c0,b0)  ok 
(b1,a1,q10,c0,c0)  ok 
(b1,a1,q10,c0,d0)  ok 
(b1,a1,q10,c0,p01)  ok 
(b1,a1,q10,c0,q01)  ok 
(b1,a1,q10,d0,a0)  ok 
(b1,a1,q10,d0,b0)  ok 
(b1,a1,q10,d0,c0)  ok 
(b1,a1,q10,d0,d0)  ok 
(b1,a1,q10,d0,p01)  ok 
(b1,a1,q10,d0,q01)  ok 
(b1,a1,q10,p01,a1)  ok 
(b1,a1,q10,p01,b1)  ok 
(b1,a1,q10,p01,c1)  ok 
(b1,a1,q10,p01,d1)  ok 
(b1,a1,q10,p01,p10)  ok 
(b1,a1,q10,p01,q10)  ok 
(b1,a1,q10,q01,a1)  ok 
(b1,a1,q10,q01,b1)  ok 
(b1,a1,q10,q01,c1)  ok 
(b1,a1,q10,q01,d1)  ok 
(b1,a1,q10,q01,p10)  ok 
(b1,a1,q10,q01,q10)  ok 
(b1,b1,a1,a1,a1)  ok 
(b1,b1,a1,a1,b1)  ok 
(b1,b1,a1,a1,c1)  ok 
(b1,b1,a1,a1,d1)  ok 
(b1,b1,a1,a1,p10)  ok 
(b1,b1,a1,a1,q10)  ok 
(b1,b1,a1,b1,a1)  ok 
(b1,b1,a1,b1,b1)  ok 
(b1,b1,a1,b1,c1)  ok 
(b1,b1,a1,b1,d1)  ok 
(b1,b1,a1,b1,p10)  ok 
(b1,b1,a1,b1,q10)  ok 
(b1,b1,a1,c1,a1)  ok 
(b1,b1,a1,c1,b1)  ok 
(b1,b1,a1,c1,c1)  ok 
(b1,b1,a1,c1,d1)  ok 
(b1,b1,a1,c1,p10)  ok 
(b1,b1,a1,c1,q10)  ok 
(b1,b1,a1,d1,a1)  ok 
(b1,b1,a1,d1,b1)  ok 
(b1,b1,a1,d1,c1)  ok 
(b1,b1,a1,d1,d1)  ok 
(b1,b1,a1,d1,p10)  ok 
(b1,b1,a1,d1,q10)  ok 
(b1,b1,a1,p10,a0)  ok 
(b1,b1,a1,p10,b0)  ok 
(b1,b1,a1,p10,c0)  ok 
(b1,b1,a1,p10,d0)  ok 
(b1,b1,a1,p10,p01)  ok 
(b1,b1,a1,p10,q01)  ok 
(b1,b1,a1,q10,a0)  ok 
(b1,b1,a1,q10,b0)  ok 
(b1,b1,a1,q10,c0)  ok 
(b1,b1,a1,q10,d0)  ok 
(b1,b1,a1,q10,p01)  ok 
(b1,b1,a1,q10,q01)  ok 
(b1,b1,b1,a1,a1)  ok 
(b1,b1,b1,a1,b1)  ok 
(b1,b1,b1,a1,c1)  ok 
(b1,b1,b1,a1,d1)  ok 
(b1,b1,b1,a1,p10)  ok 
(b1,b1,b1,a1,q10)  ok 
(b1,b1,b1,b1,a1)  ok 
(b1,b1,b1,b1,b1)  ok 
(b1,b1,b1,b1,c1)  ok 
(b1,b1,b1,b1,d1)  ok 
(b1,b1,b1,b1,p10)  ok 
(b1,b1,b1,b1,q10)  ok 
(b1,b1,b1,c1,a1)  ok 
(b1,b1,b1,c1,b1)  ok 
(b1,b1,b1,c1,c1)  ok 
(b1,b1,b1,c1,d1)  ok 
(b1,b1,b1,c1,p10)  ok 
(b1,b1,b1,c1,q10)  ok 
(b1,b1,b1,d1,a1)  ok 
(b1,b1,b1,d1,b1)  ok 
(b1,b1,b1,d1,c1)  ok 
(b1,b1,b1,d1,d1)  ok 
(b1,b1,b1,d1,p10)  ok 
(b1,b1,b1,d1,q10)  ok 
(b1,b1,b1,p10,a0)  ok 
(b1,b1,b1,p10,b0)  ok 
(b1,b1,b1,p10,c0)  ok 
(b1,b1,b1,p10,d0)  ok 
(b1,b1,b1,p10,p01)  ok 
(b1,b1,b1,p10,q01)  ok 
(b1,b1,b1,q10,a0)  ok 
(b1,b1,b1,q10,b0)  ok 
(b1,b1,b1,q10,c0)  ok 
(b1,b1,b1,q10,d0)  ok 
(b1,b1,b1,q10,p01)  ok 
(b1,b1,b1,q10,q01)  ok 
(b1,b1,c1,a1,a1)  ok 
(b1,b1,c1,a1,b1)  ok 
(b1,b1,c1,a1,c1)  ok 
(b1,b1,c1,a1,d1)  ok 
(b1,b1,c1,a1,p10)  ok 
(b1,b1,c1,a1,q10)  ok 
(b1,b1,c1,b1,a1)  ok 
(b1,b1,c1,b1,b1)  ok 
(b1,b1,c1,b1,c1)  ok 
(b1,b1,c1,b1,d1)  ok 
(b1,b1,c1,b1,p10)  ok 
(b1,b1,c1,b1,q10)  ok 
(b1,b1,c1,c1,a1)  ok 
(b1,b1,c1,c1,b1)  ok 
(b1,b1,c1,c1,c1)  ok 
(b1,b1,c1,c1,d1)  ok 
(b1,b1,c1,c1,p10)  ok 
(b1,b1,c1,c1,q10)  ok 
(b1,b1,c1,d1,a1)  ok 
(b1,b1,c1,d1,b1)  ok 
(b1,b1,c1,d1,c1)  ok 
(b1,b1,c1,d1,d1)  ok 
(b1,b1,c1,d1,p10)  ok 
(b1,b1,c1,d1,q10)  ok 
(b1,b1,c1,p10,a0)  ok 
(b1,b1,c1,p10,b0)  ok 
(b1,b1,c1,p10,c0)  ok 
(b1,b1,c1,p10,d0)  ok 
(b1,b1,c1,p10,p01)  ok 
(b1,b1,c1,p10,q01)  ok 
(b1,b1,c1,q10,a0)  ok 
(b1,b1,c1,q10,b0)  ok 
(b1,b1,c1,q10,c0)  ok 
(b1,b1,c1,q10,d0)  ok 
(b1,b1,c1,q10,p01)  ok 
(b1,b1,c1,q10,q01)  ok 
(b1,b1,d1,a1,a1)  ok 
(b1,b1,d1,a1,b1)  ok 
(b1,b1,d1,a1,c1)  ok 
(b1,b1,d1,a1,d1)  ok 
(b1,b1,d1,a1,p10)  ok 
(b1,b1,d1,a1,q10)  ok 
(b1,b1,d1,b1,a1)  ok 
(b1,b1,d1,b1,b1)  ok 
(b1,b1,d1,b1,c1)  ok 
(b1,b1,d1,b1,d1)  ok 
(b1,b1,d1,b1,p10)  ok 
(b1,b1,d1,b1,q10)  ok 
(b1,b1,d1,c1,a1)  ok 
(b1,b1,d1,c1,b1)  ok 
(b1,b1,d1,c1,c1)  ok 
(b1,b1,d1,c1,d1)  ok 
(b1,b1,d1,c1,p10)  ok 
(b1,b1,d1,c1,q10)  ok 
(b1,b1,d1,d1,a1)  ok 
(b1,b1,d1,d1,b1)  ok 
(b1,b1,d1,d1,c1)  ok 
(b1,b1,d1,d1,d1)  ok 
(b1,b1,d1,d1,p10)  ok 
(b1,b1,d1,d1,q10)  ok 
(b1,b1,d1,p10,a0)  ok 
(b1,b1,d1,p10,b0)  ok 
(b1,b1,d1,p10,c0)  ok 
(b1,b1,d1,p10,d0)  ok 
(b1,b1,d1,p10,p01)  ok 
(b1,b1,d1,p10,q01)  ok 
(b1,b1,d1,q10,a0)  ok 
(b1,b1,d1,q10,b0)  ok 
(b1,b1,d1,q10,c0)  ok 
(b1,b1,d1,q10,d0)  ok 
(b1,b1,d1,q10,p01)  ok 
(b1,b1,d1,q10,q01)  ok 
(b1,b1,p10,a0,a0)  ok 
(b1,b1,p10,a0,b0)  ok 
(b1,b1,p10,a0,c0)  ok 
(b1,b1,p10,a0,d0)  ok 
(b1,b1,p10,a0,p01)  ok 
(b1,b1,p10,a0,q01)  ok 
(b1,b1,p10,b0,a0)  ok 
(b1,b1,p10,b0,b0)  ok 
(b1,b1,p10,b0,c0)  ok 
(b1,b1,p10,b0,d0)  ok 
(b1,b1,p10,b0,p01)  ok 
(b1,b1,p10,b0,q01)  ok 
(b1,b1,p10,c0,a0)  ok 
(b1,b1,p10,c0,b0)  ok 
(b1,b1,p10,c0,c0)  ok 
(b1,b1,p10,c0,d0)  ok 
(b1,b1,p10,c0,p01)  ok 
(b1,b1,p10,c0,q01)  ok 
(b1,b1,p10,d0,a0)  ok 
(b1,b1,p10,d0,b0)  ok 
(b1,b1,p10,d0,c0)  ok 
(b1,b1,p10,d0,d0)  ok 
(b1,b1,p10,d0,p01)  ok 
(b1,b1,p10,d0,q01)  ok 
(b1,b1,p10,p01,a1)  ok 
(b1,b1,p10,p01,b1)  ok 
(b1,b1,p10,p01,c1)  ok 
(b1,b1,p10,p01,d1)  ok 
(b1,b1,p10,p01,p10)  ok 
(b1,b1,p10,p01,q10)  ok 
(b1,b1,p10,q01,a1)  ok 
(b1,b1,p10,q01,b1)  ok 
(b1,b1,p10,q01,c1)  ok 
(b1,b1,p10,q01,d1)  ok 
(b1,b1,p10,q01,p10)  ok 
(b1,b1,p10,q01,q10)  ok 
(b1,b1,q10,a0,a0)  ok 
(b1,b1,q10,a0,b0)  ok 
(b1,b1,q10,a0,c0)  ok 
(b1,b1,q10,a0,d0)  ok 
(b1,b1,q10,a0,p01)  ok 
(b1,b1,q10,a0,q01)  ok 
(b1,b1,q10,b0,a0)  ok 
(b1,b1,q10,b0,b0)  ok 
(b1,b1,q10,b0,c0)  ok 
(b1,b1,q10,b0,d0)  ok 
(b1,b1,q10,b0,p01)  ok 
(b1,b1,q10,b0,q01)  ok 
(b1,b1,q10,c0,a0)  ok 
(b1,b1,q10,c0,b0)  ok 
(b1,b1,q10,c0,c0)  ok 
(b1,b1,q10,c0,d0)  ok 
(b1,b1,q10,c0,p01)  ok 
(b1,b1,q10,c0,q01)  ok 
(b1,b1,q10,d0,a0)  ok 
(b1,b1,q10,d0,b0)  ok 
(b1,b1,q10,d0,c0)  ok 
(b1,b1,q10,d0,d0)  ok 
(b1,b1,q10,d0,p01)  ok 
(b1,b1,q10,d0,q01)  ok 
(b1,b1,q10,p01,a1)  ok 
(b1,b1,q10,p01,b1)  ok 
(b1,b1,q10,p01,c1)  ok 
(b1,b1,q10,p01,d1)  ok 
(b1,b1,q10,p01,p10)  ok 
(b1,b1,q10,p01,q10)  ok 
(b1,b1,q10,q01,a1)  ok 
(b1,b1,q10,q01,b1)  ok 
(b1,b1,q10,q01,c1)  ok 
(b1,b1,q10,q01,d1)  ok 
(b1,b1,q10,q01,p10)  ok 
(b1,b1,q10,q01,q10)  ok 
(b1,c1,a1,a1,a1)  ok 
(b1,c1,a1,a1,b1)  ok 
(b1,c1,a1,a1,c1)  ok 
(b1,c1,a1,a1,d1)  ok 
(b1,c1,a1,a1,p10)  ok 
(b1,c1,a1,a1,q10)  ok 
(b1,c1,a1,b1,a1)  ok 
(b1,c1,a1,b1,b1)  ok 
(b1,c1,a1,b1,c1)  ok 
(b1,c1,a1,b1,d1)  ok 
(b1,c1,a1,b1,p10)  ok 
(b1,c1,a1,b1,q10)  ok 
(b1,c1,a1,c1,a1)  ok 
(b1,c1,a1,c1,b1)  ok 
(b1,c1,a1,c1,c1)  ok 
(b1,c1,a1,c1,d1)  ok 
(b1,c1,a1,c1,p10)  ok 
(b1,c1,a1,c1,q10)  ok 
(b1,c1,a1,d1,a1)  ok 
(b1,c1,a1,d1,b1)  ok 
(b1,c1,a1,d1,c1)  ok 
(b1,c1,a1,d1,d1)  ok 
(b1,c1,a1,d1,p10)  ok 
(b1,c1,a1,d1,q10)  ok 
(b1,c1,a1,p10,a0)  ok 
(b1,c1,a1,p10,b0)  ok 
(b1,c1,a1,p10,c0)  ok 
(b1,c1,a1,p10,d0)  ok 
(b1,c1,a1,p10,p01)  ok 
(b1,c1,a1,p10,q01)  ok 
(b1,c1,a1,q10,a0)  ok 
(b1,c1,a1,q10,b0)  ok 
(b1,c1,a1,q10,c0)  ok 
(b1,c1,a1,q10,d0)  ok 
(b1,c1,a1,q10,p01)  ok 
(b1,c1,a1,q10,q01)  ok 
(b1,c1,b1,a1,a1)  ok 
(b1,c1,b1,a1,b1)  ok 
(b1,c1,b1,a1,c1)  ok 
(b1,c1,b1,a1,d1)  ok 
(b1,c1,b1,a1,p10)  ok 
(b1,c1,b1,a1,q10)  ok 
(b1,c1,b1,b1,a1)  ok 
(b1,c1,b1,b1,b1)  ok 
(b1,c1,b1,b1,c1)  ok 
(b1,c1,b1,b1,d1)  ok 
(b1,c1,b1,b1,p10)  ok 
(b1,c1,b1,b1,q10)  ok 
(b1,c1,b1,c1,a1)  ok 
(b1,c1,b1,c1,b1)  ok 
(b1,c1,b1,c1,c1)  ok 
(b1,c1,b1,c1,d1)  ok 
(b1,c1,b1,c1,p10)  ok 
(b1,c1,b1,c1,q10)  ok 
(b1,c1,b1,d1,a1)  ok 
(b1,c1,b1,d1,b1)  ok 
(b1,c1,b1,d1,c1)  ok 
(b1,c1,b1,d1,d1)  ok 
(b1,c1,b1,d1,p10)  ok 
(b1,c1,b1,d1,q10)  ok 
(b1,c1,b1,p10,a0)  ok 
(b1,c1,b1,p10,b0)  ok 
(b1,c1,b1,p10,c0)  ok 
(b1,c1,b1,p10,d0)  ok 
(b1,c1,b1,p10,p01)  ok 
(b1,c1,b1,p10,q01)  ok 
(b1,c1,b1,q10,a0)  ok 
(b1,c1,b1,q10,b0)  ok 
(b1,c1,b1,q10,c0)  ok 
(b1,c1,b1,q10,d0)  ok 
(b1,c1,b1,q10,p01)  ok 
(b1,c1,b1,q10,q01)  ok 
(b1,c1,c1,a1,a1)  ok 
(b1,c1,c1,a1,b1)  ok 
(b1,c1,c1,a1,c1)  ok 
(b1,c1,c1,a1,d1)  ok 
(b1,c1,c1,a1,p10)  ok 
(b1,c1,c1,a1,q10)  ok 
(b1,c1,c1,b1,a1)  ok 
(b1,c1,c1,b1,b1)  ok 
(b1,c1,c1,b1,c1)  ok 
(b1,c1,c1,b1,d1)  ok 
(b1,c1,c1,b1,p10)  ok 
(b1,c1,c1,b1,q10)  ok 
(b1,c1,c1,c1,a1)  ok 
(b1,c1,c1,c1,b1)  ok 
(b1,c1,c1,c1,c1)  ok 
(b1,c1,c1,c1,d1)  ok 
(b1,c1,c1,c1,p10)  ok 
(b1,c1,c1,c1,q10)  ok 
(b1,c1,c1,d1,a1)  ok 
(b1,c1,c1,d1,b1)  ok 
(b1,c1,c1,d1,c1)  ok 
(b1,c1,c1,d1,d1)  ok 
(b1,c1,c1,d1,p10)  ok 
(b1,c1,c1,d1,q10)  ok 
(b1,c1,c1,p10,a0)  ok 
(b1,c1,c1,p10,b0)  ok 
(b1,c1,c1,p10,c0)  ok 
(b1,c1,c1,p10,d0)  ok 
(b1,c1,c1,p10,p01)  ok 
(b1,c1,c1,p10,q01)  ok 
(b1,c1,c1,q10,a0)  ok 
(b1,c1,c1,q10,b0)  ok 
(b1,c1,c1,q10,c0)  ok 
(b1,c1,c1,q10,d0)  ok 
(b1,c1,c1,q10,p01)  ok 
(b1,c1,c1,q10,q01)  ok 
(b1,c1,d1,a1,a1)  ok 
(b1,c1,d1,a1,b1)  ok 
(b1,c1,d1,a1,c1)  ok 
(b1,c1,d1,a1,d1)  ok 
(b1,c1,d1,a1,p10)  ok 
(b1,c1,d1,a1,q10)  ok 
(b1,c1,d1,b1,a1)  ok 
(b1,c1,d1,b1,b1)  ok 
(b1,c1,d1,b1,c1)  ok 
(b1,c1,d1,b1,d1)  ok 
(b1,c1,d1,b1,p10)  ok 
(b1,c1,d1,b1,q10)  ok 
(b1,c1,d1,c1,a1)  ok 
(b1,c1,d1,c1,b1)  ok 
(b1,c1,d1,c1,c1)  ok 
(b1,c1,d1,c1,d1)  ok 
(b1,c1,d1,c1,p10)  ok 
(b1,c1,d1,c1,q10)  ok 
(b1,c1,d1,d1,a1)  ok 
(b1,c1,d1,d1,b1)  ok 
(b1,c1,d1,d1,c1)  ok 
(b1,c1,d1,d1,d1)  ok 
(b1,c1,d1,d1,p10)  ok 
(b1,c1,d1,d1,q10)  ok 
(b1,c1,d1,p10,a0)  ok 
(b1,c1,d1,p10,b0)  ok 
(b1,c1,d1,p10,c0)  ok 
(b1,c1,d1,p10,d0)  ok 
(b1,c1,d1,p10,p01)  ok 
(b1,c1,d1,p10,q01)  ok 
(b1,c1,d1,q10,a0)  ok 
(b1,c1,d1,q10,b0)  ok 
(b1,c1,d1,q10,c0)  ok 
(b1,c1,d1,q10,d0)  ok 
(b1,c1,d1,q10,p01)  ok 
(b1,c1,d1,q10,q01)  ok 
(b1,c1,p10,a0,a0)  ok 
(b1,c1,p10,a0,b0)  ok 
(b1,c1,p10,a0,c0)  ok 
(b1,c1,p10,a0,d0)  ok 
(b1,c1,p10,a0,p01)  ok 
(b1,c1,p10,a0,q01)  ok 
(b1,c1,p10,b0,a0)  ok 
(b1,c1,p10,b0,b0)  ok 
(b1,c1,p10,b0,c0)  ok 
(b1,c1,p10,b0,d0)  ok 
(b1,c1,p10,b0,p01)  ok 
(b1,c1,p10,b0,q01)  ok 
(b1,c1,p10,c0,a0)  ok 
(b1,c1,p10,c0,b0)  ok 
(b1,c1,p10,c0,c0)  ok 
(b1,c1,p10,c0,d0)  ok 
(b1,c1,p10,c0,p01)  ok 
(b1,c1,p10,c0,q01)  ok 
(b1,c1,p10,d0,a0)  ok 
(b1,c1,p10,d0,b0)  ok 
(b1,c1,p10,d0,c0)  ok 
(b1,c1,p10,d0,d0)  ok 
(b1,c1,p10,d0,p01)  ok 
(b1,c1,p10,d0,q01)  ok 
(b1,c1,p10,p01,a1)  ok 
(b1,c1,p10,p01,b1)  ok 
(b1,c1,p10,p01,c1)  ok 
(b1,c1,p10,p01,d1)  ok 
(b1,c1,p10,p01,p10)  ok 
(b1,c1,p10,p01,q10)  ok 
(b1,c1,p10,q01,a1)  ok 
(b1,c1,p10,q01,b1)  ok 
(b1,c1,p10,q01,c1)  ok 
(b1,c1,p10,q01,d1)  ok 
(b1,c1,p10,q01,p10)  ok 
(b1,c1,p10,q01,q10)  ok 
(b1,c1,q10,a0,a0)  ok 
(b1,c1,q10,a0,b0)  ok 
(b1,c1,q10,a0,c0)  ok 
(b1,c1,q10,a0,d0)  ok 
(b1,c1,q10,a0,p01)  ok 
(b1,c1,q10,a0,q01)  ok 
(b1,c1,q10,b0,a0)  ok 
(b1,c1,q10,b0,b0)  ok 
(b1,c1,q10,b0,c0)  ok 
(b1,c1,q10,b0,d0)  ok 
(b1,c1,q10,b0,p01)  ok 
(b1,c1,q10,b0,q01)  ok 
(b1,c1,q10,c0,a0)  ok 
(b1,c1,q10,c0,b0)  ok 
(b1,c1,q10,c0,c0)  ok 
(b1,c1,q10,c0,d0)  ok 
(b1,c1,q10,c0,p01)  ok 
(b1,c1,q10,c0,q01)  ok 
(b1,c1,q10,d0,a0)  ok 
(b1,c1,q10,d0,b0)  ok 
(b1,c1,q10,d0,c0)  ok 
(b1,c1,q10,d0,d0)  ok 
(b1,c1,q10,d0,p01)  ok 
(b1,c1,q10,d0,q01)  ok 
(b1,c1,q10,p01,a1)  ok 
(b1,c1,q10,p01,b1)  ok 
(b1,c1,q10,p01,c1)  ok 
(b1,c1,q10,p01,d1)  ok 
(b1,c1,q10,p01,p10)  ok 
(b1,c1,q10,p01,q10)  ok 
(b1,c1,q10,q01,a1)  ok 
(b1,c1,q10,q01,b1)  ok 
(b1,c1,q10,q01,c1)  ok 
(b1,c1,q10,q01,d1)  ok 
(b1,c1,q10,q01,p10)  ok 
(b1,c1,q10,q01,q10)  ok 
(b1,d1,a1,a1,a1)  ok 
(b1,d1,a1,a1,b1)  ok 
(b1,d1,a1,a1,c1)  ok 
(b1,d1,a1,a1,d1)  ok 
(b1,d1,a1,a1,p10)  ok 
(b1,d1,a1,a1,q10)  ok 
(b1,d1,a1,b1,a1)  ok 
(b1,d1,a1,b1,b1)  ok 
(b1,d1,a1,b1,c1)  ok 
(b1,d1,a1,b1,d1)  ok 
(b1,d1,a1,b1,p10)  ok 
(b1,d1,a1,b1,q10)  ok 
(b1,d1,a1,c1,a1)  ok 
(b1,d1,a1,c1,b1)  ok 
(b1,d1,a1,c1,c1)  ok 
(b1,d1,a1,c1,d1)  ok 
(b1,d1,a1,c1,p10)  ok 
(b1,d1,a1,c1,q10)  ok 
(b1,d1,a1,d1,a1)  ok 
(b1,d1,a1,d1,b1)  ok 
(b1,d1,a1,d1,c1)  ok 
(b1,d1,a1,d1,d1)  ok 
(b1,d1,a1,d1,p10)  ok 
(b1,d1,a1,d1,q10)  ok 
(b1,d1,a1,p10,a0)  ok 
(b1,d1,a1,p10,b0)  ok 
(b1,d1,a1,p10,c0)  ok 
(b1,d1,a1,p10,d0)  ok 
(b1,d1,a1,p10,p01)  ok 
(b1,d1,a1,p10,q01)  ok 
(b1,d1,a1,q10,a0)  ok 
(b1,d1,a1,q10,b0)  ok 
(b1,d1,a1,q10,c0)  ok 
(b1,d1,a1,q10,d0)  ok 
(b1,d1,a1,q10,p01)  ok 
(b1,d1,a1,q10,q01)  ok 
(b1,d1,b1,a1,a1)  ok 
(b1,d1,b1,a1,b1)  ok 
(b1,d1,b1,a1,c1)  ok 
(b1,d1,b1,a1,d1)  ok 
(b1,d1,b1,a1,p10)  ok 
(b1,d1,b1,a1,q10)  ok 
(b1,d1,b1,b1,a1)  ok 
(b1,d1,b1,b1,b1)  ok 
(b1,d1,b1,b1,c1)  ok 
(b1,d1,b1,b1,d1)  ok 
(b1,d1,b1,b1,p10)  ok 
(b1,d1,b1,b1,q10)  ok 
(b1,d1,b1,c1,a1)  ok 
(b1,d1,b1,c1,b1)  ok 
(b1,d1,b1,c1,c1)  ok 
(b1,d1,b1,c1,d1)  ok 
(b1,d1,b1,c1,p10)  ok 
(b1,d1,b1,c1,q10)  ok 
(b1,d1,b1,d1,a1)  ok 
(b1,d1,b1,d1,b1)  ok 
(b1,d1,b1,d1,c1)  ok 
(b1,d1,b1,d1,d1)  ok 
(b1,d1,b1,d1,p10)  ok 
(b1,d1,b1,d1,q10)  ok 
(b1,d1,b1,p10,a0)  ok 
(b1,d1,b1,p10,b0)  ok 
(b1,d1,b1,p10,c0)  ok 
(b1,d1,b1,p10,d0)  ok 
(b1,d1,b1,p10,p01)  ok 
(b1,d1,b1,p10,q01)  ok 
(b1,d1,b1,q10,a0)  ok 
(b1,d1,b1,q10,b0)  ok 
(b1,d1,b1,q10,c0)  ok 
(b1,d1,b1,q10,d0)  ok 
(b1,d1,b1,q10,p01)  ok 
(b1,d1,b1,q10,q01)  ok 
(b1,d1,c1,a1,a1)  ok 
(b1,d1,c1,a1,b1)  ok 
(b1,d1,c1,a1,c1)  ok 
(b1,d1,c1,a1,d1)  ok 
(b1,d1,c1,a1,p10)  ok 
(b1,d1,c1,a1,q10)  ok 
(b1,d1,c1,b1,a1)  ok 
(b1,d1,c1,b1,b1)  ok 
(b1,d1,c1,b1,c1)  ok 
(b1,d1,c1,b1,d1)  ok 
(b1,d1,c1,b1,p10)  ok 
(b1,d1,c1,b1,q10)  ok 
(b1,d1,c1,c1,a1)  ok 
(b1,d1,c1,c1,b1)  ok 
(b1,d1,c1,c1,c1)  ok 
(b1,d1,c1,c1,d1)  ok 
(b1,d1,c1,c1,p10)  ok 
(b1,d1,c1,c1,q10)  ok 
(b1,d1,c1,d1,a1)  ok 
(b1,d1,c1,d1,b1)  ok 
(b1,d1,c1,d1,c1)  ok 
(b1,d1,c1,d1,d1)  ok 
(b1,d1,c1,d1,p10)  ok 
(b1,d1,c1,d1,q10)  ok 
(b1,d1,c1,p10,a0)  ok 
(b1,d1,c1,p10,b0)  ok 
(b1,d1,c1,p10,c0)  ok 
(b1,d1,c1,p10,d0)  ok 
(b1,d1,c1,p10,p01)  ok 
(b1,d1,c1,p10,q01)  ok 
(b1,d1,c1,q10,a0)  ok 
(b1,d1,c1,q10,b0)  ok 
(b1,d1,c1,q10,c0)  ok 
(b1,d1,c1,q10,d0)  ok 
(b1,d1,c1,q10,p01)  ok 
(b1,d1,c1,q10,q01)  ok 
(b1,d1,d1,a1,a1)  ok 
(b1,d1,d1,a1,b1)  ok 
(b1,d1,d1,a1,c1)  ok 
(b1,d1,d1,a1,d1)  ok 
(b1,d1,d1,a1,p10)  ok 
(b1,d1,d1,a1,q10)  ok 
(b1,d1,d1,b1,a1)  ok 
(b1,d1,d1,b1,b1)  ok 
(b1,d1,d1,b1,c1)  ok 
(b1,d1,d1,b1,d1)  ok 
(b1,d1,d1,b1,p10)  ok 
(b1,d1,d1,b1,q10)  ok 
(b1,d1,d1,c1,a1)  ok 
(b1,d1,d1,c1,b1)  ok 
(b1,d1,d1,c1,c1)  ok 
(b1,d1,d1,c1,d1)  ok 
(b1,d1,d1,c1,p10)  ok 
(b1,d1,d1,c1,q10)  ok 
(b1,d1,d1,d1,a1)  ok 
(b1,d1,d1,d1,b1)  ok 
(b1,d1,d1,d1,c1)  ok 
(b1,d1,d1,d1,d1)  ok 
(b1,d1,d1,d1,p10)  ok 
(b1,d1,d1,d1,q10)  ok 
(b1,d1,d1,p10,a0)  ok 
(b1,d1,d1,p10,b0)  ok 
(b1,d1,d1,p10,c0)  ok 
(b1,d1,d1,p10,d0)  ok 
(b1,d1,d1,p10,p01)  ok 
(b1,d1,d1,p10,q01)  ok 
(b1,d1,d1,q10,a0)  ok 
(b1,d1,d1,q10,b0)  ok 
(b1,d1,d1,q10,c0)  ok 
(b1,d1,d1,q10,d0)  ok 
(b1,d1,d1,q10,p01)  ok 
(b1,d1,d1,q10,q01)  ok 
(b1,d1,p10,a0,a0)  ok 
(b1,d1,p10,a0,b0)  ok 
(b1,d1,p10,a0,c0)  ok 
(b1,d1,p10,a0,d0)  ok 
(b1,d1,p10,a0,p01)  ok 
(b1,d1,p10,a0,q01)  ok 
(b1,d1,p10,b0,a0)  ok 
(b1,d1,p10,b0,b0)  ok 
(b1,d1,p10,b0,c0)  ok 
(b1,d1,p10,b0,d0)  ok 
(b1,d1,p10,b0,p01)  ok 
(b1,d1,p10,b0,q01)  ok 
(b1,d1,p10,c0,a0)  ok 
(b1,d1,p10,c0,b0)  ok 
(b1,d1,p10,c0,c0)  ok 
(b1,d1,p10,c0,d0)  ok 
(b1,d1,p10,c0,p01)  ok 
(b1,d1,p10,c0,q01)  ok 
(b1,d1,p10,d0,a0)  ok 
(b1,d1,p10,d0,b0)  ok 
(b1,d1,p10,d0,c0)  ok 
(b1,d1,p10,d0,d0)  ok 
(b1,d1,p10,d0,p01)  ok 
(b1,d1,p10,d0,q01)  ok 
(b1,d1,p10,p01,a1)  ok 
(b1,d1,p10,p01,b1)  ok 
(b1,d1,p10,p01,c1)  ok 
(b1,d1,p10,p01,d1)  ok 
(b1,d1,p10,p01,p10)  ok 
(b1,d1,p10,p01,q10)  ok 
(b1,d1,p10,q01,a1)  ok 
(b1,d1,p10,q01,b1)  ok 
(b1,d1,p10,q01,c1)  ok 
(b1,d1,p10,q01,d1)  ok 
(b1,d1,p10,q01,p10)  ok 
(b1,d1,p10,q01,q10)  ok 
(b1,d1,q10,a0,a0)  ok 
(b1,d1,q10,a0,b0)  ok 
(b1,d1,q10,a0,c0)  ok 
(b1,d1,q10,a0,d0)  ok 
(b1,d1,q10,a0,p01)  ok 
(b1,d1,q10,a0,q01)  ok 
(b1,d1,q10,b0,a0)  ok 
(b1,d1,q10,b0,b0)  ok 
(b1,d1,q10,b0,c0)  ok 
(b1,d1,q10,b0,d0)  ok 
(b1,d1,q10,b0,p01)  ok 
(b1,d1,q10,b0,q01)  ok 
(b1,d1,q10,c0,a0)  ok 
(b1,d1,q10,c0,b0)  ok 
(b1,d1,q10,c0,c0)  ok 
(b1,d1,q10,c0,d0)  ok 
(b1,d1,q10,c0,p01)  ok 
(b1,d1,q10,c0,q01)  ok 
(b1,d1,q10,d0,a0)  ok 
(b1,d1,q10,d0,b0)  ok 
(b1,d1,q10,d0,c0)  ok 
(b1,d1,q10,d0,d0)  ok 
(b1,d1,q10,d0,p01)  ok 
(b1,d1,q10,d0,q01)  ok 
(b1,d1,q10,p01,a1)  ok 
(b1,d1,q10,p01,b1)  ok 
(b1,d1,q10,p01,c1)  ok 
(b1,d1,q10,p01,d1)  ok 
(b1,d1,q10,p01,p10)  ok 
(b1,d1,q10,p01,q10)  ok 
(b1,d1,q10,q01,a1)  ok 
(b1,d1,q10,q01,b1)  ok 
(b1,d1,q10,q01,c1)  ok 
(b1,d1,q10,q01,d1)  ok 
(b1,d1,q10,q01,p10)  ok 
(b1,d1,q10,q01,q10)  ok 
(b1,p10,a0,a0,a0)  ok 
(b1,p10,a0,a0,b0)  ok 
(b1,p10,a0,a0,c0)  ok 
(b1,p10,a0,a0,d0)  ok 
(b1,p10,a0,a0,p01)  ok 
(b1,p10,a0,a0,q01)  ok 
(b1,p10,a0,b0,a0)  ok 
(b1,p10,a0,b0,b0)  ok 
(b1,p10,a0,b0,c0)  ok 
(b1,p10,a0,b0,d0)  ok 
(b1,p10,a0,b0,p01)  ok 
(b1,p10,a0,b0,q01)  ok 
(b1,p10,a0,c0,a0)  ok 
(b1,p10,a0,c0,b0)  ok 
(b1,p10,a0,c0,c0)  ok 
(b1,p10,a0,c0,d0)  ok 
(b1,p10,a0,c0,p01)  ok 
(b1,p10,a0,c0,q01)  ok 
(b1,p10,a0,d0,a0)  ok 
(b1,p10,a0,d0,b0)  ok 
(b1,p10,a0,d0,c0)  ok 
(b1,p10,a0,d0,d0)  ok 
(b1,p10,a0,d0,p01)  ok 
(b1,p10,a0,d0,q01)  ok 
(b1,p10,a0,p01,a1)  ok 
(b1,p10,a0,p01,b1)  ok 
(b1,p10,a0,p01,c1)  ok 
(b1,p10,a0,p01,d1)  ok 
(b1,p10,a0,p01,p10)  ok 
(b1,p10,a0,p01,q10)  ok 
(b1,p10,a0,q01,a1)  ok 
(b1,p10,a0,q01,b1)  ok 
(b1,p10,a0,q01,c1)  ok 
(b1,p10,a0,q01,d1)  ok 
(b1,p10,a0,q01,p10)  ok 
(b1,p10,a0,q01,q10)  ok 
(b1,p10,b0,a0,a0)  ok 
(b1,p10,b0,a0,b0)  ok 
(b1,p10,b0,a0,c0)  ok 
(b1,p10,b0,a0,d0)  ok 
(b1,p10,b0,a0,p01)  ok 
(b1,p10,b0,a0,q01)  ok 
(b1,p10,b0,b0,a0)  ok 
(b1,p10,b0,b0,b0)  ok 
(b1,p10,b0,b0,c0)  ok 
(b1,p10,b0,b0,d0)  ok 
(b1,p10,b0,b0,p01)  ok 
(b1,p10,b0,b0,q01)  ok 
(b1,p10,b0,c0,a0)  ok 
(b1,p10,b0,c0,b0)  ok 
(b1,p10,b0,c0,c0)  ok 
(b1,p10,b0,c0,d0)  ok 
(b1,p10,b0,c0,p01)  ok 
(b1,p10,b0,c0,q01)  ok 
(b1,p10,b0,d0,a0)  ok 
(b1,p10,b0,d0,b0)  ok 
(b1,p10,b0,d0,c0)  ok 
(b1,p10,b0,d0,d0)  ok 
(b1,p10,b0,d0,p01)  ok 
(b1,p10,b0,d0,q01)  ok 
(b1,p10,b0,p01,a1)  ok 
(b1,p10,b0,p01,b1)  ok 
(b1,p10,b0,p01,c1)  ok 
(b1,p10,b0,p01,d1)  ok 
(b1,p10,b0,p01,p10)  ok 
(b1,p10,b0,p01,q10)  ok 
(b1,p10,b0,q01,a1)  ok 
(b1,p10,b0,q01,b1)  ok 
(b1,p10,b0,q01,c1)  ok 
(b1,p10,b0,q01,d1)  ok 
(b1,p10,b0,q01,p10)  ok 
(b1,p10,b0,q01,q10)  ok 
(b1,p10,c0,a0,a0)  ok 
(b1,p10,c0,a0,b0)  ok 
(b1,p10,c0,a0,c0)  ok 
(b1,p10,c0,a0,d0)  ok 
(b1,p10,c0,a0,p01)  ok 
(b1,p10,c0,a0,q01)  ok 
(b1,p10,c0,b0,a0)  ok 
(b1,p10,c0,b0,b0)  ok 
(b1,p10,c0,b0,c0)  ok 
(b1,p10,c0,b0,d0)  ok 
(b1,p10,c0,b0,p01)  ok 
(b1,p10,c0,b0,q01)  ok 
(b1,p10,c0,c0,a0)  ok 
(b1,p10,c0,c0,b0)  ok 
(b1,p10,c0,c0,c0)  ok 
(b1,p10,c0,c0,d0)  ok 
(b1,p10,c0,c0,p01)  ok 
(b1,p10,c0,c0,q01)  ok 
(b1,p10,c0,d0,a0)  ok 
(b1,p10,c0,d0,b0)  ok 
(b1,p10,c0,d0,c0)  ok 
(b1,p10,c0,d0,d0)  ok 
(b1,p10,c0,d0,p01)  ok 
(b1,p10,c0,d0,q01)  ok 
(b1,p10,c0,p01,a1)  ok 
(b1,p10,c0,p01,b1)  ok 
(b1,p10,c0,p01,c1)  ok 
(b1,p10,c0,p01,d1)  ok 
(b1,p10,c0,p01,p10)  ok 
(b1,p10,c0,p01,q10)  ok 
(b1,p10,c0,q01,a1)  ok 
(b1,p10,c0,q01,b1)  ok 
(b1,p10,c0,q01,c1)  ok 
(b1,p10,c0,q01,d1)  ok 
(b1,p10,c0,q01,p10)  ok 
(b1,p10,c0,q01,q10)  ok 
(b1,p10,d0,a0,a0)  ok 
(b1,p10,d0,a0,b0)  ok 
(b1,p10,d0,a0,c0)  ok 
(b1,p10,d0,a0,d0)  ok 
(b1,p10,d0,a0,p01)  ok 
(b1,p10,d0,a0,q01)  ok 
(b1,p10,d0,b0,a0)  ok 
(b1,p10,d0,b0,b0)  ok 
(b1,p10,d0,b0,c0)  ok 
(b1,p10,d0,b0,d0)  ok 
(b1,p10,d0,b0,p01)  ok 
(b1,p10,d0,b0,q01)  ok 
(b1,p10,d0,c0,a0)  ok 
(b1,p10,d0,c0,b0)  ok 
(b1,p10,d0,c0,c0)  ok 
(b1,p10,d0,c0,d0)  ok 
(b1,p10,d0,c0,p01)  ok 
(b1,p10,d0,c0,q01)  ok 
(b1,p10,d0,d0,a0)  ok 
(b1,p10,d0,d0,b0)  ok 
(b1,p10,d0,d0,c0)  ok 
(b1,p10,d0,d0,d0)  ok 
(b1,p10,d0,d0,p01)  ok 
(b1,p10,d0,d0,q01)  ok 
(b1,p10,d0,p01,a1)  ok 
(b1,p10,d0,p01,b1)  ok 
(b1,p10,d0,p01,c1)  ok 
(b1,p10,d0,p01,d1)  ok 
(b1,p10,d0,p01,p10)  ok 
(b1,p10,d0,p01,q10)  ok 
(b1,p10,d0,q01,a1)  ok 
(b1,p10,d0,q01,b1)  ok 
(b1,p10,d0,q01,c1)  ok 
(b1,p10,d0,q01,d1)  ok 
(b1,p10,d0,q01,p10)  ok 
(b1,p10,d0,q01,q10)  ok 
(b1,p10,p01,a1,a1)  ok 
(b1,p10,p01,a1,b1)  ok 
(b1,p10,p01,a1,c1)  ok 
(b1,p10,p01,a1,d1)  ok 
(b1,p10,p01,a1,p10)  ok 
(b1,p10,p01,a1,q10)  ok 
(b1,p10,p01,b1,a1)  ok 
(b1,p10,p01,b1,b1)  ok 
(b1,p10,p01,b1,c1)  ok 
(b1,p10,p01,b1,d1)  ok 
(b1,p10,p01,b1,p10)  ok 
(b1,p10,p01,b1,q10)  ok 
(b1,p10,p01,c1,a1)  ok 
(b1,p10,p01,c1,b1)  ok 
(b1,p10,p01,c1,c1)  ok 
(b1,p10,p01,c1,d1)  ok 
(b1,p10,p01,c1,p10)  ok 
(b1,p10,p01,c1,q10)  ok 
(b1,p10,p01,d1,a1)  ok 
(b1,p10,p01,d1,b1)  ok 
(b1,p10,p01,d1,c1)  ok 
(b1,p10,p01,d1,d1)  ok 
(b1,p10,p01,d1,p10)  ok 
(b1,p10,p01,d1,q10)  ok 
(b1,p10,p01,p10,a0)  ok 
(b1,p10,p01,p10,b0)  ok 
(b1,p10,p01,p10,c0)  ok 
(b1,p10,p01,p10,d0)  ok 
(b1,p10,p01,p10,p01)  ok 
(b1,p10,p01,p10,q01)  ok 
(b1,p10,p01,q10,a0)  ok 
(b1,p10,p01,q10,b0)  ok 
(b1,p10,p01,q10,c0)  ok 
(b1,p10,p01,q10,d0)  ok 
(b1,p10,p01,q10,p01)  ok 
(b1,p10,p01,q10,q01)  ok 
(b1,p10,q01,a1,a1)  ok 
(b1,p10,q01,a1,b1)  ok 
(b1,p10,q01,a1,c1)  ok 
(b1,p10,q01,a1,d1)  ok 
(b1,p10,q01,a1,p10)  ok 
(b1,p10,q01,a1,q10)  ok 
(b1,p10,q01,b1,a1)  ok 
(b1,p10,q01,b1,b1)  ok 
(b1,p10,q01,b1,c1)  ok 
(b1,p10,q01,b1,d1)  ok 
(b1,p10,q01,b1,p10)  ok 
(b1,p10,q01,b1,q10)  ok 
(b1,p10,q01,c1,a1)  ok 
(b1,p10,q01,c1,b1)  ok 
(b1,p10,q01,c1,c1)  ok 
(b1,p10,q01,c1,d1)  ok 
(b1,p10,q01,c1,p10)  ok 
(b1,p10,q01,c1,q10)  ok 
(b1,p10,q01,d1,a1)  ok 
(b1,p10,q01,d1,b1)  ok 
(b1,p10,q01,d1,c1)  ok 
(b1,p10,q01,d1,d1)  ok 
(b1,p10,q01,d1,p10)  ok 
(b1,p10,q01,d1,q10)  ok 
(b1,p10,q01,p10,a0)  ok 
(b1,p10,q01,p10,b0)  ok 
(b1,p10,q01,p10,c0)  ok 
(b1,p10,q01,p10,d0)  ok 
(b1,p10,q01,p10,p01)  ok 
(b1,p10,q01,p10,q01)  ok 
(b1,p10,q01,q10,a0)  ok 
(b1,p10,q01,q10,b0)  ok 
(b1,p10,q01,q10,c0)  ok 
(b1,p10,q01,q10,d0)  ok 
(b1,p10,q01,q10,p01)  ok 
(b1,p10,q01,q10,q01)  ok 
(b1,q10,a0,a0,a0)  ok 
(b1,q10,a0,a0,b0)  ok 
(b1,q10,a0,a0,c0)  ok 
(b1,q10,a0,a0,d0)  ok 
(b1,q10,a0,a0,p01)  ok 
(b1,q10,a0,a0,q01)  ok 
(b1,q10,a0,b0,a0)  ok 
(b1,q10,a0,b0,b0)  ok 
(b1,q10,a0,b0,c0)  ok 
(b1,q10,a0,b0,d0)  ok 
(b1,q10,a0,b0,p01)  ok 
(b1,q10,a0,b0,q01)  ok 
(b1,q10,a0,c0,a0)  ok 
(b1,q10,a0,c0,b0)  ok 
(b1,q10,a0,c0,c0)  ok 
(b1,q10,a0,c0,d0)  ok 
(b1,q10,a0,c0,p01)  ok 
(b1,q10,a0,c0,q01)  ok 
(b1,q10,a0,d0,a0)  ok 
(b1,q10,a0,d0,b0)  ok 
(b1,q10,a0,d0,c0)  ok 
(b1,q10,a0,d0,d0)  ok 
(b1,q10,a0,d0,p01)  ok 
(b1,q10,a0,d0,q01)  ok 
(b1,q10,a0,p01,a1)  ok 
(b1,q10,a0,p01,b1)  ok 
(b1,q10,a0,p01,c1)  ok 
(b1,q10,a0,p01,d1)  ok 
(b1,q10,a0,p01,p10)  ok 
(b1,q10,a0,p01,q10)  ok 
(b1,q10,a0,q01,a1)  ok 
(b1,q10,a0,q01,b1)  ok 
(b1,q10,a0,q01,c1)  ok 
(b1,q10,a0,q01,d1)  ok 
(b1,q10,a0,q01,p10)  ok 
(b1,q10,a0,q01,q10)  ok 
(b1,q10,b0,a0,a0)  ok 
(b1,q10,b0,a0,b0)  ok 
(b1,q10,b0,a0,c0)  ok 
(b1,q10,b0,a0,d0)  ok 
(b1,q10,b0,a0,p01)  ok 
(b1,q10,b0,a0,q01)  ok 
(b1,q10,b0,b0,a0)  ok 
(b1,q10,b0,b0,b0)  ok 
(b1,q10,b0,b0,c0)  ok 
(b1,q10,b0,b0,d0)  ok 
(b1,q10,b0,b0,p01)  ok 
(b1,q10,b0,b0,q01)  ok 
(b1,q10,b0,c0,a0)  ok 
(b1,q10,b0,c0,b0)  ok 
(b1,q10,b0,c0,c0)  ok 
(b1,q10,b0,c0,d0)  ok 
(b1,q10,b0,c0,p01)  ok 
(b1,q10,b0,c0,q01)  ok 
(b1,q10,b0,d0,a0)  ok 
(b1,q10,b0,d0,b0)  ok 
(b1,q10,b0,d0,c0)  ok 
(b1,q10,b0,d0,d0)  ok 
(b1,q10,b0,d0,p01)  ok 
(b1,q10,b0,d0,q01)  ok 
(b1,q10,b0,p01,a1)  ok 
(b1,q10,b0,p01,b1)  ok 
(b1,q10,b0,p01,c1)  ok 
(b1,q10,b0,p01,d1)  ok 
(b1,q10,b0,p01,p10)  ok 
(b1,q10,b0,p01,q10)  ok 
(b1,q10,b0,q01,a1)  ok 
(b1,q10,b0,q01,b1)  ok 
(b1,q10,b0,q01,c1)  ok 
(b1,q10,b0,q01,d1)  ok 
(b1,q10,b0,q01,p10)  ok 
(b1,q10,b0,q01,q10)  ok 
(b1,q10,c0,a0,a0)  ok 
(b1,q10,c0,a0,b0)  ok 
(b1,q10,c0,a0,c0)  ok 
(b1,q10,c0,a0,d0)  ok 
(b1,q10,c0,a0,p01)  ok 
(b1,q10,c0,a0,q01)  ok 
(b1,q10,c0,b0,a0)  ok 
(b1,q10,c0,b0,b0)  ok 
(b1,q10,c0,b0,c0)  ok 
(b1,q10,c0,b0,d0)  ok 
(b1,q10,c0,b0,p01)  ok 
(b1,q10,c0,b0,q01)  ok 
(b1,q10,c0,c0,a0)  ok 
(b1,q10,c0,c0,b0)  ok 
(b1,q10,c0,c0,c0)  ok 
(b1,q10,c0,c0,d0)  ok 
(b1,q10,c0,c0,p01)  ok 
(b1,q10,c0,c0,q01)  ok 
(b1,q10,c0,d0,a0)  ok 
(b1,q10,c0,d0,b0)  ok 
(b1,q10,c0,d0,c0)  ok 
(b1,q10,c0,d0,d0)  ok 
(b1,q10,c0,d0,p01)  ok 
(b1,q10,c0,d0,q01)  ok 
(b1,q10,c0,p01,a1)  ok 
(b1,q10,c0,p01,b1)  ok 
(b1,q10,c0,p01,c1)  ok 
(b1,q10,c0,p01,d1)  ok 
(b1,q10,c0,p01,p10)  ok 
(b1,q10,c0,p01,q10)  ok 
(b1,q10,c0,q01,a1)  ok 
(b1,q10,c0,q01,b1)  ok 
(b1,q10,c0,q01,c1)  ok 
(b1,q10,c0,q01,d1)  ok 
(b1,q10,c0,q01,p10)  ok 
(b1,q10,c0,q01,q10)  ok 
(b1,q10,d0,a0,a0)  ok 
(b1,q10,d0,a0,b0)  ok 
(b1,q10,d0,a0,c0)  ok 
(b1,q10,d0,a0,d0)  ok 
(b1,q10,d0,a0,p01)  ok 
(b1,q10,d0,a0,q01)  ok 
(b1,q10,d0,b0,a0)  ok 
(b1,q10,d0,b0,b0)  ok 
(b1,q10,d0,b0,c0)  ok 
(b1,q10,d0,b0,d0)  ok 
(b1,q10,d0,b0,p01)  ok 
(b1,q10,d0,b0,q01)  ok 
(b1,q10,d0,c0,a0)  ok 
(b1,q10,d0,c0,b0)  ok 
(b1,q10,d0,c0,c0)  ok 
(b1,q10,d0,c0,d0)  ok 
(b1,q10,d0,c0,p01)  ok 
(b1,q10,d0,c0,q01)  ok 
(b1,q10,d0,d0,a0)  ok 
(b1,q10,d0,d0,b0)  ok 
(b1,q10,d0,d0,c0)  ok 
(b1,q10,d0,d0,d0)  ok 
(b1,q10,d0,d0,p01)  ok 
(b1,q10,d0,d0,q01)  ok 
(b1,q10,d0,p01,a1)  ok 
(b1,q10,d0,p01,b1)  ok 
(b1,q10,d0,p01,c1)  ok 
(b1,q10,d0,p01,d1)  ok 
(b1,q10,d0,p01,p10)  ok 
(b1,q10,d0,p01,q10)  ok 
(b1,q10,d0,q01,a1)  ok 
(b1,q10,d0,q01,b1)  ok 
(b1,q10,d0,q01,c1)  ok 
(b1,q10,d0,q01,d1)  ok 
(b1,q10,d0,q01,p10)  ok 
(b1,q10,d0,q01,q10)  ok 
(b1,q10,p01,a1,a1)  ok 
(b1,q10,p01,a1,b1)  ok 
(b1,q10,p01,a1,c1)  ok 
(b1,q10,p01,a1,d1)  ok 
(b1,q10,p01,a1,p10)  ok 
(b1,q10,p01,a1,q10)  ok 
(b1,q10,p01,b1,a1)  ok 
(b1,q10,p01,b1,b1)  ok 
(b1,q10,p01,b1,c1)  ok 
(b1,q10,p01,b1,d1)  ok 
(b1,q10,p01,b1,p10)  ok 
(b1,q10,p01,b1,q10)  ok 
(b1,q10,p01,c1,a1)  ok 
(b1,q10,p01,c1,b1)  ok 
(b1,q10,p01,c1,c1)  ok 
(b1,q10,p01,c1,d1)  ok 
(b1,q10,p01,c1,p10)  ok 
(b1,q10,p01,c1,q10)  ok 
(b1,q10,p01,d1,a1)  ok 
(b1,q10,p01,d1,b1)  ok 
(b1,q10,p01,d1,c1)  ok 
(b1,q10,p01,d1,d1)  ok 
(b1,q10,p01,d1,p10)  ok 
(b1,q10,p01,d1,q10)  ok 
(b1,q10,p01,p10,a0)  ok 
(b1,q10,p01,p10,b0)  ok 
(b1,q10,p01,p10,c0)  ok 
(b1,q10,p01,p10,d0)  ok 
(b1,q10,p01,p10,p01)  ok 
(b1,q10,p01,p10,q01)  ok 
(b1,q10,p01,q10,a0)  ok 
(b1,q10,p01,q10,b0)  ok 
(b1,q10,p01,q10,c0)  ok 
(b1,q10,p01,q10,d0)  ok 
(b1,q10,p01,q10,p01)  ok 
(b1,q10,p01,q10,q01)  ok 
(b1,q10,q01,a1,a1)  ok 
(b1,q10,q01,a1,b1)  ok 
(b1,q10,q01,a1,c1)  ok 
(b1,q10,q01,a1,d1)  ok 
(b1,q10,q01,a1,p10)  ok 
(b1,q10,q01,a1,q10)  ok 
(b1,q10,q01,b1,a1)  ok 
(b1,q10,q01,b1,b1)  ok 
(b1,q10,q01,b1,c1)  ok 
(b1,q10,q01,b1,d1)  ok 
(b1,q10,q01,b1,p10)  ok 
(b1,q10,q01,b1,q10)  ok 
(b1,q10,q01,c1,a1)  ok 
(b1,q10,q01,c1,b1)  ok 
(b1,q10,q01,c1,c1)  ok 
(b1,q10,q01,c1,d1)  ok 
(b1,q10,q01,c1,p10)  ok 
(b1,q10,q01,c1,q10)  ok 
(b1,q10,q01,d1,a1)  ok 
(b1,q10,q01,d1,b1)  ok 
(b1,q10,q01,d1,c1)  ok 
(b1,q10,q01,d1,d1)  ok 
(b1,q10,q01,d1,p10)  ok 
(b1,q10,q01,d1,q10)  ok 
(b1,q10,q01,p10,a0)  ok 
(b1,q10,q01,p10,b0)  ok 
(b1,q10,q01,p10,c0)  ok 
(b1,q10,q01,p10,d0)  ok 
(b1,q10,q01,p10,p01)  ok 
(b1,q10,q01,p10,q01)  ok 
(b1,q10,q01,q10,a0)  ok 
(b1,q10,q01,q10,b0)  ok 
(b1,q10,q01,q10,c0)  ok 
(b1,q10,q01,q10,d0)  ok 
(b1,q10,q01,q10,p01)  ok 
(b1,q10,q01,q10,q01)  ok 
(c1,a1,a1,a1,a1)  ok 
(c1,a1,a1,a1,b1)  ok 
(c1,a1,a1,a1,c1)  ok 
(c1,a1,a1,a1,d1)  ok 
(c1,a1,a1,a1,p10)  ok 
(c1,a1,a1,a1,q10)  ok 
(c1,a1,a1,b1,a1)  ok 
(c1,a1,a1,b1,b1)  ok 
(c1,a1,a1,b1,c1)  ok 
(c1,a1,a1,b1,d1)  ok 
(c1,a1,a1,b1,p10)  ok 
(c1,a1,a1,b1,q10)  ok 
(c1,a1,a1,c1,a1)  ok 
(c1,a1,a1,c1,b1)  ok 
(c1,a1,a1,c1,c1)  ok 
(c1,a1,a1,c1,d1)  ok 
(c1,a1,a1,c1,p10)  ok 
(c1,a1,a1,c1,q10)  ok 
(c1,a1,a1,d1,a1)  ok 
(c1,a1,a1,d1,b1)  ok 
(c1,a1,a1,d1,c1)  ok 
(c1,a1,a1,d1,d1)  ok 
(c1,a1,a1,d1,p10)  ok 
(c1,a1,a1,d1,q10)  ok 
(c1,a1,a1,p10,a0)  ok 
(c1,a1,a1,p10,b0)  ok 
(c1,a1,a1,p10,c0)  ok 
(c1,a1,a1,p10,d0)  ok 
(c1,a1,a1,p10,p01)  ok 
(c1,a1,a1,p10,q01)  ok 
(c1,a1,a1,q10,a0)  ok 
(c1,a1,a1,q10,b0)  ok 
(c1,a1,a1,q10,c0)  ok 
(c1,a1,a1,q10,d0)  ok 
(c1,a1,a1,q10,p01)  ok 
(c1,a1,a1,q10,q01)  ok 
(c1,a1,b1,a1,a1)  ok 
(c1,a1,b1,a1,b1)  ok 
(c1,a1,b1,a1,c1)  ok 
(c1,a1,b1,a1,d1)  ok 
(c1,a1,b1,a1,p10)  ok 
(c1,a1,b1,a1,q10)  ok 
(c1,a1,b1,b1,a1)  ok 
(c1,a1,b1,b1,b1)  ok 
(c1,a1,b1,b1,c1)  ok 
(c1,a1,b1,b1,d1)  ok 
(c1,a1,b1,b1,p10)  ok 
(c1,a1,b1,b1,q10)  ok 
(c1,a1,b1,c1,a1)  ok 
(c1,a1,b1,c1,b1)  ok 
(c1,a1,b1,c1,c1)  ok 
(c1,a1,b1,c1,d1)  ok 
(c1,a1,b1,c1,p10)  ok 
(c1,a1,b1,c1,q10)  ok 
(c1,a1,b1,d1,a1)  ok 
(c1,a1,b1,d1,b1)  ok 
(c1,a1,b1,d1,c1)  ok 
(c1,a1,b1,d1,d1)  ok 
(c1,a1,b1,d1,p10)  ok 
(c1,a1,b1,d1,q10)  ok 
(c1,a1,b1,p10,a0)  ok 
(c1,a1,b1,p10,b0)  ok 
(c1,a1,b1,p10,c0)  ok 
(c1,a1,b1,p10,d0)  ok 
(c1,a1,b1,p10,p01)  ok 
(c1,a1,b1,p10,q01)  ok 
(c1,a1,b1,q10,a0)  ok 
(c1,a1,b1,q10,b0)  ok 
(c1,a1,b1,q10,c0)  ok 
(c1,a1,b1,q10,d0)  ok 
(c1,a1,b1,q10,p01)  ok 
(c1,a1,b1,q10,q01)  ok 
(c1,a1,c1,a1,a1)  ok 
(c1,a1,c1,a1,b1)  ok 
(c1,a1,c1,a1,c1)  ok 
(c1,a1,c1,a1,d1)  ok 
(c1,a1,c1,a1,p10)  ok 
(c1,a1,c1,a1,q10)  ok 
(c1,a1,c1,b1,a1)  ok 
(c1,a1,c1,b1,b1)  ok 
(c1,a1,c1,b1,c1)  ok 
(c1,a1,c1,b1,d1)  ok 
(c1,a1,c1,b1,p10)  ok 
(c1,a1,c1,b1,q10)  ok 
(c1,a1,c1,c1,a1)  ok 
(c1,a1,c1,c1,b1)  ok 
(c1,a1,c1,c1,c1)  ok 
(c1,a1,c1,c1,d1)  ok 
(c1,a1,c1,c1,p10)  ok 
(c1,a1,c1,c1,q10)  ok 
(c1,a1,c1,d1,a1)  ok 
(c1,a1,c1,d1,b1)  ok 
(c1,a1,c1,d1,c1)  ok 
(c1,a1,c1,d1,d1)  ok 
(c1,a1,c1,d1,p10)  ok 
(c1,a1,c1,d1,q10)  ok 
(c1,a1,c1,p10,a0)  ok 
(c1,a1,c1,p10,b0)  ok 
(c1,a1,c1,p10,c0)  ok 
(c1,a1,c1,p10,d0)  ok 
(c1,a1,c1,p10,p01)  ok 
(c1,a1,c1,p10,q01)  ok 
(c1,a1,c1,q10,a0)  ok 
(c1,a1,c1,q10,b0)  ok 
(c1,a1,c1,q10,c0)  ok 
(c1,a1,c1,q10,d0)  ok 
(c1,a1,c1,q10,p01)  ok 
(c1,a1,c1,q10,q01)  ok 
(c1,a1,d1,a1,a1)  ok 
(c1,a1,d1,a1,b1)  ok 
(c1,a1,d1,a1,c1)  ok 
(c1,a1,d1,a1,d1)  ok 
(c1,a1,d1,a1,p10)  ok 
(c1,a1,d1,a1,q10)  ok 
(c1,a1,d1,b1,a1)  ok 
(c1,a1,d1,b1,b1)  ok 
(c1,a1,d1,b1,c1)  ok 
(c1,a1,d1,b1,d1)  ok 
(c1,a1,d1,b1,p10)  ok 
(c1,a1,d1,b1,q10)  ok 
(c1,a1,d1,c1,a1)  ok 
(c1,a1,d1,c1,b1)  ok 
(c1,a1,d1,c1,c1)  ok 
(c1,a1,d1,c1,d1)  ok 
(c1,a1,d1,c1,p10)  ok 
(c1,a1,d1,c1,q10)  ok 
(c1,a1,d1,d1,a1)  ok 
(c1,a1,d1,d1,b1)  ok 
(c1,a1,d1,d1,c1)  ok 
(c1,a1,d1,d1,d1)  ok 
(c1,a1,d1,d1,p10)  ok 
(c1,a1,d1,d1,q10)  ok 
(c1,a1,d1,p10,a0)  ok 
(c1,a1,d1,p10,b0)  ok 
(c1,a1,d1,p10,c0)  ok 
(c1,a1,d1,p10,d0)  ok 
(c1,a1,d1,p10,p01)  ok 
(c1,a1,d1,p10,q01)  ok 
(c1,a1,d1,q10,a0)  ok 
(c1,a1,d1,q10,b0)  ok 
(c1,a1,d1,q10,c0)  ok 
(c1,a1,d1,q10,d0)  ok 
(c1,a1,d1,q10,p01)  ok 
(c1,a1,d1,q10,q01)  ok 
(c1,a1,p10,a0,a0)  ok 
(c1,a1,p10,a0,b0)  ok 
(c1,a1,p10,a0,c0)  ok 
(c1,a1,p10,a0,d0)  ok 
(c1,a1,p10,a0,p01)  ok 
(c1,a1,p10,a0,q01)  ok 
(c1,a1,p10,b0,a0)  ok 
(c1,a1,p10,b0,b0)  ok 
(c1,a1,p10,b0,c0)  ok 
(c1,a1,p10,b0,d0)  ok 
(c1,a1,p10,b0,p01)  ok 
(c1,a1,p10,b0,q01)  ok 
(c1,a1,p10,c0,a0)  ok 
(c1,a1,p10,c0,b0)  ok 
(c1,a1,p10,c0,c0)  ok 
(c1,a1,p10,c0,d0)  ok 
(c1,a1,p10,c0,p01)  ok 
(c1,a1,p10,c0,q01)  ok 
(c1,a1,p10,d0,a0)  ok 
(c1,a1,p10,d0,b0)  ok 
(c1,a1,p10,d0,c0)  ok 
(c1,a1,p10,d0,d0)  ok 
(c1,a1,p10,d0,p01)  ok 
(c1,a1,p10,d0,q01)  ok 
(c1,a1,p10,p01,a1)  ok 
(c1,a1,p10,p01,b1)  ok 
(c1,a1,p10,p01,c1)  ok 
(c1,a1,p10,p01,d1)  ok 
(c1,a1,p10,p01,p10)  ok 
(c1,a1,p10,p01,q10)  ok 
(c1,a1,p10,q01,a1)  ok 
(c1,a1,p10,q01,b1)  ok 
(c1,a1,p10,q01,c1)  ok 
(c1,a1,p10,q01,d1)  ok 
(c1,a1,p10,q01,p10)  ok 
(c1,a1,p10,q01,q10)  ok 
(c1,a1,q10,a0,a0)  ok 
(c1,a1,q10,a0,b0)  ok 
(c1,a1,q10,a0,c0)  ok 
(c1,a1,q10,a0,d0)  ok 
(c1,a1,q10,a0,p01)  ok 
(c1,a1,q10,a0,q01)  ok 
(c1,a1,q10,b0,a0)  ok 
(c1,a1,q10,b0,b0)  ok 
(c1,a1,q10,b0,c0)  ok 
(c1,a1,q10,b0,d0)  ok 
(c1,a1,q10,b0,p01)  ok 
(c1,a1,q10,b0,q01)  ok 
(c1,a1,q10,c0,a0)  ok 
(c1,a1,q10,c0,b0)  ok 
(c1,a1,q10,c0,c0)  ok 
(c1,a1,q10,c0,d0)  ok 
(c1,a1,q10,c0,p01)  ok 
(c1,a1,q10,c0,q01)  ok 
(c1,a1,q10,d0,a0)  ok 
(c1,a1,q10,d0,b0)  ok 
(c1,a1,q10,d0,c0)  ok 
(c1,a1,q10,d0,d0)  ok 
(c1,a1,q10,d0,p01)  ok 
(c1,a1,q10,d0,q01)  ok 
(c1,a1,q10,p01,a1)  ok 
(c1,a1,q10,p01,b1)  ok 
(c1,a1,q10,p01,c1)  ok 
(c1,a1,q10,p01,d1)  ok 
(c1,a1,q10,p01,p10)  ok 
(c1,a1,q10,p01,q10)  ok 
(c1,a1,q10,q01,a1)  ok 
(c1,a1,q10,q01,b1)  ok 
(c1,a1,q10,q01,c1)  ok 
(c1,a1,q10,q01,d1)  ok 
(c1,a1,q10,q01,p10)  ok 
(c1,a1,q10,q01,q10)  ok 
(c1,b1,a1,a1,a1)  ok 
(c1,b1,a1,a1,b1)  ok 
(c1,b1,a1,a1,c1)  ok 
(c1,b1,a1,a1,d1)  ok 
(c1,b1,a1,a1,p10)  ok 
(c1,b1,a1,a1,q10)  ok 
(c1,b1,a1,b1,a1)  ok 
(c1,b1,a1,b1,b1)  ok 
(c1,b1,a1,b1,c1)  ok 
(c1,b1,a1,b1,d1)  ok 
(c1,b1,a1,b1,p10)  ok 
(c1,b1,a1,b1,q10)  ok 
(c1,b1,a1,c1,a1)  ok 
(c1,b1,a1,c1,b1)  ok 
(c1,b1,a1,c1,c1)  ok 
(c1,b1,a1,c1,d1)  ok 
(c1,b1,a1,c1,p10)  ok 
(c1,b1,a1,c1,q10)  ok 
(c1,b1,a1,d1,a1)  ok 
(c1,b1,a1,d1,b1)  ok 
(c1,b1,a1,d1,c1)  ok 
(c1,b1,a1,d1,d1)  ok 
(c1,b1,a1,d1,p10)  ok 
(c1,b1,a1,d1,q10)  ok 
(c1,b1,a1,p10,a0)  ok 
(c1,b1,a1,p10,b0)  ok 
(c1,b1,a1,p10,c0)  ok 
(c1,b1,a1,p10,d0)  ok 
(c1,b1,a1,p10,p01)  ok 
(c1,b1,a1,p10,q01)  ok 
(c1,b1,a1,q10,a0)  ok 
(c1,b1,a1,q10,b0)  ok 
(c1,b1,a1,q10,c0)  ok 
(c1,b1,a1,q10,d0)  ok 
(c1,b1,a1,q10,p01)  ok 
(c1,b1,a1,q10,q01)  ok 
(c1,b1,b1,a1,a1)  ok 
(c1,b1,b1,a1,b1)  ok 
(c1,b1,b1,a1,c1)  ok 
(c1,b1,b1,a1,d1)  ok 
(c1,b1,b1,a1,p10)  ok 
(c1,b1,b1,a1,q10)  ok 
(c1,b1,b1,b1,a1)  ok 
(c1,b1,b1,b1,b1)  ok 
(c1,b1,b1,b1,c1)  ok 
(c1,b1,b1,b1,d1)  ok 
(c1,b1,b1,b1,p10)  ok 
(c1,b1,b1,b1,q10)  ok 
(c1,b1,b1,c1,a1)  ok 
(c1,b1,b1,c1,b1)  ok 
(c1,b1,b1,c1,c1)  ok 
(c1,b1,b1,c1,d1)  ok 
(c1,b1,b1,c1,p10)  ok 
(c1,b1,b1,c1,q10)  ok 
(c1,b1,b1,d1,a1)  ok 
(c1,b1,b1,d1,b1)  ok 
(c1,b1,b1,d1,c1)  ok 
(c1,b1,b1,d1,d1)  ok 
(c1,b1,b1,d1,p10)  ok 
(c1,b1,b1,d1,q10)  ok 
(c1,b1,b1,p10,a0)  ok 
(c1,b1,b1,p10,b0)  ok 
(c1,b1,b1,p10,c0)  ok 
(c1,b1,b1,p10,d0)  ok 
(c1,b1,b1,p10,p01)  ok 
(c1,b1,b1,p10,q01)  ok 
(c1,b1,b1,q10,a0)  ok 
(c1,b1,b1,q10,b0)  ok 
(c1,b1,b1,q10,c0)  ok 
(c1,b1,b1,q10,d0)  ok 
(c1,b1,b1,q10,p01)  ok 
(c1,b1,b1,q10,q01)  ok 
(c1,b1,c1,a1,a1)  ok 
(c1,b1,c1,a1,b1)  ok 
(c1,b1,c1,a1,c1)  ok 
(c1,b1,c1,a1,d1)  ok 
(c1,b1,c1,a1,p10)  ok 
(c1,b1,c1,a1,q10)  ok 
(c1,b1,c1,b1,a1)  ok 
(c1,b1,c1,b1,b1)  ok 
(c1,b1,c1,b1,c1)  ok 
(c1,b1,c1,b1,d1)  ok 
(c1,b1,c1,b1,p10)  ok 
(c1,b1,c1,b1,q10)  ok 
(c1,b1,c1,c1,a1)  ok 
(c1,b1,c1,c1,b1)  ok 
(c1,b1,c1,c1,c1)  ok 
(c1,b1,c1,c1,d1)  ok 
(c1,b1,c1,c1,p10)  ok 
(c1,b1,c1,c1,q10)  ok 
(c1,b1,c1,d1,a1)  ok 
(c1,b1,c1,d1,b1)  ok 
(c1,b1,c1,d1,c1)  ok 
(c1,b1,c1,d1,d1)  ok 
(c1,b1,c1,d1,p10)  ok 
(c1,b1,c1,d1,q10)  ok 
(c1,b1,c1,p10,a0)  ok 
(c1,b1,c1,p10,b0)  ok 
(c1,b1,c1,p10,c0)  ok 
(c1,b1,c1,p10,d0)  ok 
(c1,b1,c1,p10,p01)  ok 
(c1,b1,c1,p10,q01)  ok 
(c1,b1,c1,q10,a0)  ok 
(c1,b1,c1,q10,b0)  ok 
(c1,b1,c1,q10,c0)  ok 
(c1,b1,c1,q10,d0)  ok 
(c1,b1,c1,q10,p01)  ok 
(c1,b1,c1,q10,q01)  ok 
(c1,b1,d1,a1,a1)  ok 
(c1,b1,d1,a1,b1)  ok 
(c1,b1,d1,a1,c1)  ok 
(c1,b1,d1,a1,d1)  ok 
(c1,b1,d1,a1,p10)  ok 
(c1,b1,d1,a1,q10)  ok 
(c1,b1,d1,b1,a1)  ok 
(c1,b1,d1,b1,b1)  ok 
(c1,b1,d1,b1,c1)  ok 
(c1,b1,d1,b1,d1)  ok 
(c1,b1,d1,b1,p10)  ok 
(c1,b1,d1,b1,q10)  ok 
(c1,b1,d1,c1,a1)  ok 
(c1,b1,d1,c1,b1)  ok 
(c1,b1,d1,c1,c1)  ok 
(c1,b1,d1,c1,d1)  ok 
(c1,b1,d1,c1,p10)  ok 
(c1,b1,d1,c1,q10)  ok 
(c1,b1,d1,d1,a1)  ok 
(c1,b1,d1,d1,b1)  ok 
(c1,b1,d1,d1,c1)  ok 
(c1,b1,d1,d1,d1)  ok 
(c1,b1,d1,d1,p10)  ok 
(c1,b1,d1,d1,q10)  ok 
(c1,b1,d1,p10,a0)  ok 
(c1,b1,d1,p10,b0)  ok 
(c1,b1,d1,p10,c0)  ok 
(c1,b1,d1,p10,d0)  ok 
(c1,b1,d1,p10,p01)  ok 
(c1,b1,d1,p10,q01)  ok 
(c1,b1,d1,q10,a0)  ok 
(c1,b1,d1,q10,b0)  ok 
(c1,b1,d1,q10,c0)  ok 
(c1,b1,d1,q10,d0)  ok 
(c1,b1,d1,q10,p01)  ok 
(c1,b1,d1,q10,q01)  ok 
(c1,b1,p10,a0,a0)  ok 
(c1,b1,p10,a0,b0)  ok 
(c1,b1,p10,a0,c0)  ok 
(c1,b1,p10,a0,d0)  ok 
(c1,b1,p10,a0,p01)  ok 
(c1,b1,p10,a0,q01)  ok 
(c1,b1,p10,b0,a0)  ok 
(c1,b1,p10,b0,b0)  ok 
(c1,b1,p10,b0,c0)  ok 
(c1,b1,p10,b0,d0)  ok 
(c1,b1,p10,b0,p01)  ok 
(c1,b1,p10,b0,q01)  ok 
(c1,b1,p10,c0,a0)  ok 
(c1,b1,p10,c0,b0)  ok 
(c1,b1,p10,c0,c0)  ok 
(c1,b1,p10,c0,d0)  ok 
(c1,b1,p10,c0,p01)  ok 
(c1,b1,p10,c0,q01)  ok 
(c1,b1,p10,d0,a0)  ok 
(c1,b1,p10,d0,b0)  ok 
(c1,b1,p10,d0,c0)  ok 
(c1,b1,p10,d0,d0)  ok 
(c1,b1,p10,d0,p01)  ok 
(c1,b1,p10,d0,q01)  ok 
(c1,b1,p10,p01,a1)  ok 
(c1,b1,p10,p01,b1)  ok 
(c1,b1,p10,p01,c1)  ok 
(c1,b1,p10,p01,d1)  ok 
(c1,b1,p10,p01,p10)  ok 
(c1,b1,p10,p01,q10)  ok 
(c1,b1,p10,q01,a1)  ok 
(c1,b1,p10,q01,b1)  ok 
(c1,b1,p10,q01,c1)  ok 
(c1,b1,p10,q01,d1)  ok 
(c1,b1,p10,q01,p10)  ok 
(c1,b1,p10,q01,q10)  ok 
(c1,b1,q10,a0,a0)  ok 
(c1,b1,q10,a0,b0)  ok 
(c1,b1,q10,a0,c0)  ok 
(c1,b1,q10,a0,d0)  ok 
(c1,b1,q10,a0,p01)  ok 
(c1,b1,q10,a0,q01)  ok 
(c1,b1,q10,b0,a0)  ok 
(c1,b1,q10,b0,b0)  ok 
(c1,b1,q10,b0,c0)  ok 
(c1,b1,q10,b0,d0)  ok 
(c1,b1,q10,b0,p01)  ok 
(c1,b1,q10,b0,q01)  ok 
(c1,b1,q10,c0,a0)  ok 
(c1,b1,q10,c0,b0)  ok 
(c1,b1,q10,c0,c0)  ok 
(c1,b1,q10,c0,d0)  ok 
(c1,b1,q10,c0,p01)  ok 
(c1,b1,q10,c0,q01)  ok 
(c1,b1,q10,d0,a0)  ok 
(c1,b1,q10,d0,b0)  ok 
(c1,b1,q10,d0,c0)  ok 
(c1,b1,q10,d0,d0)  ok 
(c1,b1,q10,d0,p01)  ok 
(c1,b1,q10,d0,q01)  ok 
(c1,b1,q10,p01,a1)  ok 
(c1,b1,q10,p01,b1)  ok 
(c1,b1,q10,p01,c1)  ok 
(c1,b1,q10,p01,d1)  ok 
(c1,b1,q10,p01,p10)  ok 
(c1,b1,q10,p01,q10)  ok 
(c1,b1,q10,q01,a1)  ok 
(c1,b1,q10,q01,b1)  ok 
(c1,b1,q10,q01,c1)  ok 
(c1,b1,q10,q01,d1)  ok 
(c1,b1,q10,q01,p10)  ok 
(c1,b1,q10,q01,q10)  ok 
(c1,c1,a1,a1,a1)  ok 
(c1,c1,a1,a1,b1)  ok 
(c1,c1,a1,a1,c1)  ok 
(c1,c1,a1,a1,d1)  ok 
(c1,c1,a1,a1,p10)  ok 
(c1,c1,a1,a1,q10)  ok 
(c1,c1,a1,b1,a1)  ok 
(c1,c1,a1,b1,b1)  ok 
(c1,c1,a1,b1,c1)  ok 
(c1,c1,a1,b1,d1)  ok 
(c1,c1,a1,b1,p10)  ok 
(c1,c1,a1,b1,q10)  ok 
(c1,c1,a1,c1,a1)  ok 
(c1,c1,a1,c1,b1)  ok 
(c1,c1,a1,c1,c1)  ok 
(c1,c1,a1,c1,d1)  ok 
(c1,c1,a1,c1,p10)  ok 
(c1,c1,a1,c1,q10)  ok 
(c1,c1,a1,d1,a1)  ok 
(c1,c1,a1,d1,b1)  ok 
(c1,c1,a1,d1,c1)  ok 
(c1,c1,a1,d1,d1)  ok 
(c1,c1,a1,d1,p10)  ok 
(c1,c1,a1,d1,q10)  ok 
(c1,c1,a1,p10,a0)  ok 
(c1,c1,a1,p10,b0)  ok 
(c1,c1,a1,p10,c0)  ok 
(c1,c1,a1,p10,d0)  ok 
(c1,c1,a1,p10,p01)  ok 
(c1,c1,a1,p10,q01)  ok 
(c1,c1,a1,q10,a0)  ok 
(c1,c1,a1,q10,b0)  ok 
(c1,c1,a1,q10,c0)  ok 
(c1,c1,a1,q10,d0)  ok 
(c1,c1,a1,q10,p01)  ok 
(c1,c1,a1,q10,q01)  ok 
(c1,c1,b1,a1,a1)  ok 
(c1,c1,b1,a1,b1)  ok 
(c1,c1,b1,a1,c1)  ok 
(c1,c1,b1,a1,d1)  ok 
(c1,c1,b1,a1,p10)  ok 
(c1,c1,b1,a1,q10)  ok 
(c1,c1,b1,b1,a1)  ok 
(c1,c1,b1,b1,b1)  ok 
(c1,c1,b1,b1,c1)  ok 
(c1,c1,b1,b1,d1)  ok 
(c1,c1,b1,b1,p10)  ok 
(c1,c1,b1,b1,q10)  ok 
(c1,c1,b1,c1,a1)  ok 
(c1,c1,b1,c1,b1)  ok 
(c1,c1,b1,c1,c1)  ok 
(c1,c1,b1,c1,d1)  ok 
(c1,c1,b1,c1,p10)  ok 
(c1,c1,b1,c1,q10)  ok 
(c1,c1,b1,d1,a1)  ok 
(c1,c1,b1,d1,b1)  ok 
(c1,c1,b1,d1,c1)  ok 
(c1,c1,b1,d1,d1)  ok 
(c1,c1,b1,d1,p10)  ok 
(c1,c1,b1,d1,q10)  ok 
(c1,c1,b1,p10,a0)  ok 
(c1,c1,b1,p10,b0)  ok 
(c1,c1,b1,p10,c0)  ok 
(c1,c1,b1,p10,d0)  ok 
(c1,c1,b1,p10,p01)  ok 
(c1,c1,b1,p10,q01)  ok 
(c1,c1,b1,q10,a0)  ok 
(c1,c1,b1,q10,b0)  ok 
(c1,c1,b1,q10,c0)  ok 
(c1,c1,b1,q10,d0)  ok 
(c1,c1,b1,q10,p01)  ok 
(c1,c1,b1,q10,q01)  ok 
(c1,c1,c1,a1,a1)  ok 
(c1,c1,c1,a1,b1)  ok 
(c1,c1,c1,a1,c1)  ok 
(c1,c1,c1,a1,d1)  ok 
(c1,c1,c1,a1,p10)  ok 
(c1,c1,c1,a1,q10)  ok 
(c1,c1,c1,b1,a1)  ok 
(c1,c1,c1,b1,b1)  ok 
(c1,c1,c1,b1,c1)  ok 
(c1,c1,c1,b1,d1)  ok 
(c1,c1,c1,b1,p10)  ok 
(c1,c1,c1,b1,q10)  ok 
(c1,c1,c1,c1,a1)  ok 
(c1,c1,c1,c1,b1)  ok 
(c1,c1,c1,c1,c1)  ok 
(c1,c1,c1,c1,d1)  ok 
(c1,c1,c1,c1,p10)  ok 
(c1,c1,c1,c1,q10)  ok 
(c1,c1,c1,d1,a1)  ok 
(c1,c1,c1,d1,b1)  ok 
(c1,c1,c1,d1,c1)  ok 
(c1,c1,c1,d1,d1)  ok 
(c1,c1,c1,d1,p10)  ok 
(c1,c1,c1,d1,q10)  ok 
(c1,c1,c1,p10,a0)  ok 
(c1,c1,c1,p10,b0)  ok 
(c1,c1,c1,p10,c0)  ok 
(c1,c1,c1,p10,d0)  ok 
(c1,c1,c1,p10,p01)  ok 
(c1,c1,c1,p10,q01)  ok 
(c1,c1,c1,q10,a0)  ok 
(c1,c1,c1,q10,b0)  ok 
(c1,c1,c1,q10,c0)  ok 
(c1,c1,c1,q10,d0)  ok 
(c1,c1,c1,q10,p01)  ok 
(c1,c1,c1,q10,q01)  ok 
(c1,c1,d1,a1,a1)  ok 
(c1,c1,d1,a1,b1)  ok 
(c1,c1,d1,a1,c1)  ok 
(c1,c1,d1,a1,d1)  ok 
(c1,c1,d1,a1,p10)  ok 
(c1,c1,d1,a1,q10)  ok 
(c1,c1,d1,b1,a1)  ok 
(c1,c1,d1,b1,b1)  ok 
(c1,c1,d1,b1,c1)  ok 
(c1,c1,d1,b1,d1)  ok 
(c1,c1,d1,b1,p10)  ok 
(c1,c1,d1,b1,q10)  ok 
(c1,c1,d1,c1,a1)  ok 
(c1,c1,d1,c1,b1)  ok 
(c1,c1,d1,c1,c1)  ok 
(c1,c1,d1,c1,d1)  ok 
(c1,c1,d1,c1,p10)  ok 
(c1,c1,d1,c1,q10)  ok 
(c1,c1,d1,d1,a1)  ok 
(c1,c1,d1,d1,b1)  ok 
(c1,c1,d1,d1,c1)  ok 
(c1,c1,d1,d1,d1)  ok 
(c1,c1,d1,d1,p10)  ok 
(c1,c1,d1,d1,q10)  ok 
(c1,c1,d1,p10,a0)  ok 
(c1,c1,d1,p10,b0)  ok 
(c1,c1,d1,p10,c0)  ok 
(c1,c1,d1,p10,d0)  ok 
(c1,c1,d1,p10,p01)  ok 
(c1,c1,d1,p10,q01)  ok 
(c1,c1,d1,q10,a0)  ok 
(c1,c1,d1,q10,b0)  ok 
(c1,c1,d1,q10,c0)  ok 
(c1,c1,d1,q10,d0)  ok 
(c1,c1,d1,q10,p01)  ok 
(c1,c1,d1,q10,q01)  ok 
(c1,c1,p10,a0,a0)  ok 
(c1,c1,p10,a0,b0)  ok 
(c1,c1,p10,a0,c0)  ok 
(c1,c1,p10,a0,d0)  ok 
(c1,c1,p10,a0,p01)  ok 
(c1,c1,p10,a0,q01)  ok 
(c1,c1,p10,b0,a0)  ok 
(c1,c1,p10,b0,b0)  ok 
(c1,c1,p10,b0,c0)  ok 
(c1,c1,p10,b0,d0)  ok 
(c1,c1,p10,b0,p01)  ok 
(c1,c1,p10,b0,q01)  ok 
(c1,c1,p10,c0,a0)  ok 
(c1,c1,p10,c0,b0)  ok 
(c1,c1,p10,c0,c0)  ok 
(c1,c1,p10,c0,d0)  ok 
(c1,c1,p10,c0,p01)  ok 
(c1,c1,p10,c0,q01)  ok 
(c1,c1,p10,d0,a0)  ok 
(c1,c1,p10,d0,b0)  ok 
(c1,c1,p10,d0,c0)  ok 
(c1,c1,p10,d0,d0)  ok 
(c1,c1,p10,d0,p01)  ok 
(c1,c1,p10,d0,q01)  ok 
(c1,c1,p10,p01,a1)  ok 
(c1,c1,p10,p01,b1)  ok 
(c1,c1,p10,p01,c1)  ok 
(c1,c1,p10,p01,d1)  ok 
(c1,c1,p10,p01,p10)  ok 
(c1,c1,p10,p01,q10)  ok 
(c1,c1,p10,q01,a1)  ok 
(c1,c1,p10,q01,b1)  ok 
(c1,c1,p10,q01,c1)  ok 
(c1,c1,p10,q01,d1)  ok 
(c1,c1,p10,q01,p10)  ok 
(c1,c1,p10,q01,q10)  ok 
(c1,c1,q10,a0,a0)  ok 
(c1,c1,q10,a0,b0)  ok 
(c1,c1,q10,a0,c0)  ok 
(c1,c1,q10,a0,d0)  ok 
(c1,c1,q10,a0,p01)  ok 
(c1,c1,q10,a0,q01)  ok 
(c1,c1,q10,b0,a0)  ok 
(c1,c1,q10,b0,b0)  ok 
(c1,c1,q10,b0,c0)  ok 
(c1,c1,q10,b0,d0)  ok 
(c1,c1,q10,b0,p01)  ok 
(c1,c1,q10,b0,q01)  ok 
(c1,c1,q10,c0,a0)  ok 
(c1,c1,q10,c0,b0)  ok 
(c1,c1,q10,c0,c0)  ok 
(c1,c1,q10,c0,d0)  ok 
(c1,c1,q10,c0,p01)  ok 
(c1,c1,q10,c0,q01)  ok 
(c1,c1,q10,d0,a0)  ok 
(c1,c1,q10,d0,b0)  ok 
(c1,c1,q10,d0,c0)  ok 
(c1,c1,q10,d0,d0)  ok 
(c1,c1,q10,d0,p01)  ok 
(c1,c1,q10,d0,q01)  ok 
(c1,c1,q10,p01,a1)  ok 
(c1,c1,q10,p01,b1)  ok 
(c1,c1,q10,p01,c1)  ok 
(c1,c1,q10,p01,d1)  ok 
(c1,c1,q10,p01,p10)  ok 
(c1,c1,q10,p01,q10)  ok 
(c1,c1,q10,q01,a1)  ok 
(c1,c1,q10,q01,b1)  ok 
(c1,c1,q10,q01,c1)  ok 
(c1,c1,q10,q01,d1)  ok 
(c1,c1,q10,q01,p10)  ok 
(c1,c1,q10,q01,q10)  ok 
(c1,d1,a1,a1,a1)  ok 
(c1,d1,a1,a1,b1)  ok 
(c1,d1,a1,a1,c1)  ok 
(c1,d1,a1,a1,d1)  ok 
(c1,d1,a1,a1,p10)  ok 
(c1,d1,a1,a1,q10)  ok 
(c1,d1,a1,b1,a1)  ok 
(c1,d1,a1,b1,b1)  ok 
(c1,d1,a1,b1,c1)  ok 
(c1,d1,a1,b1,d1)  ok 
(c1,d1,a1,b1,p10)  ok 
(c1,d1,a1,b1,q10)  ok 
(c1,d1,a1,c1,a1)  ok 
(c1,d1,a1,c1,b1)  ok 
(c1,d1,a1,c1,c1)  ok 
(c1,d1,a1,c1,d1)  ok 
(c1,d1,a1,c1,p10)  ok 
(c1,d1,a1,c1,q10)  ok 
(c1,d1,a1,d1,a1)  ok 
(c1,d1,a1,d1,b1)  ok 
(c1,d1,a1,d1,c1)  ok 
(c1,d1,a1,d1,d1)  ok 
(c1,d1,a1,d1,p10)  ok 
(c1,d1,a1,d1,q10)  ok 
(c1,d1,a1,p10,a0)  ok 
(c1,d1,a1,p10,b0)  ok 
(c1,d1,a1,p10,c0)  ok 
(c1,d1,a1,p10,d0)  ok 
(c1,d1,a1,p10,p01)  ok 
(c1,d1,a1,p10,q01)  ok 
(c1,d1,a1,q10,a0)  ok 
(c1,d1,a1,q10,b0)  ok 
(c1,d1,a1,q10,c0)  ok 
(c1,d1,a1,q10,d0)  ok 
(c1,d1,a1,q10,p01)  ok 
(c1,d1,a1,q10,q01)  ok 
(c1,d1,b1,a1,a1)  ok 
(c1,d1,b1,a1,b1)  ok 
(c1,d1,b1,a1,c1)  ok 
(c1,d1,b1,a1,d1)  ok 
(c1,d1,b1,a1,p10)  ok 
(c1,d1,b1,a1,q10)  ok 
(c1,d1,b1,b1,a1)  ok 
(c1,d1,b1,b1,b1)  ok 
(c1,d1,b1,b1,c1)  ok 
(c1,d1,b1,b1,d1)  ok 
(c1,d1,b1,b1,p10)  ok 
(c1,d1,b1,b1,q10)  ok 
(c1,d1,b1,c1,a1)  ok 
(c1,d1,b1,c1,b1)  ok 
(c1,d1,b1,c1,c1)  ok 
(c1,d1,b1,c1,d1)  ok 
(c1,d1,b1,c1,p10)  ok 
(c1,d1,b1,c1,q10)  ok 
(c1,d1,b1,d1,a1)  ok 
(c1,d1,b1,d1,b1)  ok 
(c1,d1,b1,d1,c1)  ok 
(c1,d1,b1,d1,d1)  ok 
(c1,d1,b1,d1,p10)  ok 
(c1,d1,b1,d1,q10)  ok 
(c1,d1,b1,p10,a0)  ok 
(c1,d1,b1,p10,b0)  ok 
(c1,d1,b1,p10,c0)  ok 
(c1,d1,b1,p10,d0)  ok 
(c1,d1,b1,p10,p01)  ok 
(c1,d1,b1,p10,q01)  ok 
(c1,d1,b1,q10,a0)  ok 
(c1,d1,b1,q10,b0)  ok 
(c1,d1,b1,q10,c0)  ok 
(c1,d1,b1,q10,d0)  ok 
(c1,d1,b1,q10,p01)  ok 
(c1,d1,b1,q10,q01)  ok 
(c1,d1,c1,a1,a1)  ok 
(c1,d1,c1,a1,b1)  ok 
(c1,d1,c1,a1,c1)  ok 
(c1,d1,c1,a1,d1)  ok 
(c1,d1,c1,a1,p10)  ok 
(c1,d1,c1,a1,q10)  ok 
(c1,d1,c1,b1,a1)  ok 
(c1,d1,c1,b1,b1)  ok 
(c1,d1,c1,b1,c1)  ok 
(c1,d1,c1,b1,d1)  ok 
(c1,d1,c1,b1,p10)  ok 
(c1,d1,c1,b1,q10)  ok 
(c1,d1,c1,c1,a1)  ok 
(c1,d1,c1,c1,b1)  ok 
(c1,d1,c1,c1,c1)  ok 
(c1,d1,c1,c1,d1)  ok 
(c1,d1,c1,c1,p10)  ok 
(c1,d1,c1,c1,q10)  ok 
(c1,d1,c1,d1,a1)  ok 
(c1,d1,c1,d1,b1)  ok 
(c1,d1,c1,d1,c1)  ok 
(c1,d1,c1,d1,d1)  ok 
(c1,d1,c1,d1,p10)  ok 
(c1,d1,c1,d1,q10)  ok 
(c1,d1,c1,p10,a0)  ok 
(c1,d1,c1,p10,b0)  ok 
(c1,d1,c1,p10,c0)  ok 
(c1,d1,c1,p10,d0)  ok 
(c1,d1,c1,p10,p01)  ok 
(c1,d1,c1,p10,q01)  ok 
(c1,d1,c1,q10,a0)  ok 
(c1,d1,c1,q10,b0)  ok 
(c1,d1,c1,q10,c0)  ok 
(c1,d1,c1,q10,d0)  ok 
(c1,d1,c1,q10,p01)  ok 
(c1,d1,c1,q10,q01)  ok 
(c1,d1,d1,a1,a1)  ok 
(c1,d1,d1,a1,b1)  ok 
(c1,d1,d1,a1,c1)  ok 
(c1,d1,d1,a1,d1)  ok 
(c1,d1,d1,a1,p10)  ok 
(c1,d1,d1,a1,q10)  ok 
(c1,d1,d1,b1,a1)  ok 
(c1,d1,d1,b1,b1)  ok 
(c1,d1,d1,b1,c1)  ok 
(c1,d1,d1,b1,d1)  ok 
(c1,d1,d1,b1,p10)  ok 
(c1,d1,d1,b1,q10)  ok 
(c1,d1,d1,c1,a1)  ok 
(c1,d1,d1,c1,b1)  ok 
(c1,d1,d1,c1,c1)  ok 
(c1,d1,d1,c1,d1)  ok 
(c1,d1,d1,c1,p10)  ok 
(c1,d1,d1,c1,q10)  ok 
(c1,d1,d1,d1,a1)  ok 
(c1,d1,d1,d1,b1)  ok 
(c1,d1,d1,d1,c1)  ok 
(c1,d1,d1,d1,d1)  ok 
(c1,d1,d1,d1,p10)  ok 
(c1,d1,d1,d1,q10)  ok 
(c1,d1,d1,p10,a0)  ok 
(c1,d1,d1,p10,b0)  ok 
(c1,d1,d1,p10,c0)  ok 
(c1,d1,d1,p10,d0)  ok 
(c1,d1,d1,p10,p01)  ok 
(c1,d1,d1,p10,q01)  ok 
(c1,d1,d1,q10,a0)  ok 
(c1,d1,d1,q10,b0)  ok 
(c1,d1,d1,q10,c0)  ok 
(c1,d1,d1,q10,d0)  ok 
(c1,d1,d1,q10,p01)  ok 
(c1,d1,d1,q10,q01)  ok 
(c1,d1,p10,a0,a0)  ok 
(c1,d1,p10,a0,b0)  ok 
(c1,d1,p10,a0,c0)  ok 
(c1,d1,p10,a0,d0)  ok 
(c1,d1,p10,a0,p01)  ok 
(c1,d1,p10,a0,q01)  ok 
(c1,d1,p10,b0,a0)  ok 
(c1,d1,p10,b0,b0)  ok 
(c1,d1,p10,b0,c0)  ok 
(c1,d1,p10,b0,d0)  ok 
(c1,d1,p10,b0,p01)  ok 
(c1,d1,p10,b0,q01)  ok 
(c1,d1,p10,c0,a0)  ok 
(c1,d1,p10,c0,b0)  ok 
(c1,d1,p10,c0,c0)  ok 
(c1,d1,p10,c0,d0)  ok 
(c1,d1,p10,c0,p01)  ok 
(c1,d1,p10,c0,q01)  ok 
(c1,d1,p10,d0,a0)  ok 
(c1,d1,p10,d0,b0)  ok 
(c1,d1,p10,d0,c0)  ok 
(c1,d1,p10,d0,d0)  ok 
(c1,d1,p10,d0,p01)  ok 
(c1,d1,p10,d0,q01)  ok 
(c1,d1,p10,p01,a1)  ok 
(c1,d1,p10,p01,b1)  ok 
(c1,d1,p10,p01,c1)  ok 
(c1,d1,p10,p01,d1)  ok 
(c1,d1,p10,p01,p10)  ok 
(c1,d1,p10,p01,q10)  ok 
(c1,d1,p10,q01,a1)  ok 
(c1,d1,p10,q01,b1)  ok 
(c1,d1,p10,q01,c1)  ok 
(c1,d1,p10,q01,d1)  ok 
(c1,d1,p10,q01,p10)  ok 
(c1,d1,p10,q01,q10)  ok 
(c1,d1,q10,a0,a0)  ok 
(c1,d1,q10,a0,b0)  ok 
(c1,d1,q10,a0,c0)  ok 
(c1,d1,q10,a0,d0)  ok 
(c1,d1,q10,a0,p01)  ok 
(c1,d1,q10,a0,q01)  ok 
(c1,d1,q10,b0,a0)  ok 
(c1,d1,q10,b0,b0)  ok 
(c1,d1,q10,b0,c0)  ok 
(c1,d1,q10,b0,d0)  ok 
(c1,d1,q10,b0,p01)  ok 
(c1,d1,q10,b0,q01)  ok 
(c1,d1,q10,c0,a0)  ok 
(c1,d1,q10,c0,b0)  ok 
(c1,d1,q10,c0,c0)  ok 
(c1,d1,q10,c0,d0)  ok 
(c1,d1,q10,c0,p01)  ok 
(c1,d1,q10,c0,q01)  ok 
(c1,d1,q10,d0,a0)  ok 
(c1,d1,q10,d0,b0)  ok 
(c1,d1,q10,d0,c0)  ok 
(c1,d1,q10,d0,d0)  ok 
(c1,d1,q10,d0,p01)  ok 
(c1,d1,q10,d0,q01)  ok 
(c1,d1,q10,p01,a1)  ok 
(c1,d1,q10,p01,b1)  ok 
(c1,d1,q10,p01,c1)  ok 
(c1,d1,q10,p01,d1)  ok 
(c1,d1,q10,p01,p10)  ok 
(c1,d1,q10,p01,q10)  ok 
(c1,d1,q10,q01,a1)  ok 
(c1,d1,q10,q01,b1)  ok 
(c1,d1,q10,q01,c1)  ok 
(c1,d1,q10,q01,d1)  ok 
(c1,d1,q10,q01,p10)  ok 
(c1,d1,q10,q01,q10)  ok 
(c1,p10,a0,a0,a0)  ok 
(c1,p10,a0,a0,b0)  ok 
(c1,p10,a0,a0,c0)  ok 
(c1,p10,a0,a0,d0)  ok 
(c1,p10,a0,a0,p01)  ok 
(c1,p10,a0,a0,q01)  ok 
(c1,p10,a0,b0,a0)  ok 
(c1,p10,a0,b0,b0)  ok 
(c1,p10,a0,b0,c0)  ok 
(c1,p10,a0,b0,d0)  ok 
(c1,p10,a0,b0,p01)  ok 
(c1,p10,a0,b0,q01)  ok 
(c1,p10,a0,c0,a0)  ok 
(c1,p10,a0,c0,b0)  ok 
(c1,p10,a0,c0,c0)  ok 
(c1,p10,a0,c0,d0)  ok 
(c1,p10,a0,c0,p01)  ok 
(c1,p10,a0,c0,q01)  ok 
(c1,p10,a0,d0,a0)  ok 
(c1,p10,a0,d0,b0)  ok 
(c1,p10,a0,d0,c0)  ok 
(c1,p10,a0,d0,d0)  ok 
(c1,p10,a0,d0,p01)  ok 
(c1,p10,a0,d0,q01)  ok 
(c1,p10,a0,p01,a1)  ok 
(c1,p10,a0,p01,b1)  ok 
(c1,p10,a0,p01,c1)  ok 
(c1,p10,a0,p01,d1)  ok 
(c1,p10,a0,p01,p10)  ok 
(c1,p10,a0,p01,q10)  ok 
(c1,p10,a0,q01,a1)  ok 
(c1,p10,a0,q01,b1)  ok 
(c1,p10,a0,q01,c1)  ok 
(c1,p10,a0,q01,d1)  ok 
(c1,p10,a0,q01,p10)  ok 
(c1,p10,a0,q01,q10)  ok 
(c1,p10,b0,a0,a0)  ok 
(c1,p10,b0,a0,b0)  ok 
(c1,p10,b0,a0,c0)  ok 
(c1,p10,b0,a0,d0)  ok 
(c1,p10,b0,a0,p01)  ok 
(c1,p10,b0,a0,q01)  ok 
(c1,p10,b0,b0,a0)  ok 
(c1,p10,b0,b0,b0)  ok 
(c1,p10,b0,b0,c0)  ok 
(c1,p10,b0,b0,d0)  ok 
(c1,p10,b0,b0,p01)  ok 
(c1,p10,b0,b0,q01)  ok 
(c1,p10,b0,c0,a0)  ok 
(c1,p10,b0,c0,b0)  ok 
(c1,p10,b0,c0,c0)  ok 
(c1,p10,b0,c0,d0)  ok 
(c1,p10,b0,c0,p01)  ok 
(c1,p10,b0,c0,q01)  ok 
(c1,p10,b0,d0,a0)  ok 
(c1,p10,b0,d0,b0)  ok 
(c1,p10,b0,d0,c0)  ok 
(c1,p10,b0,d0,d0)  ok 
(c1,p10,b0,d0,p01)  ok 
(c1,p10,b0,d0,q01)  ok 
(c1,p10,b0,p01,a1)  ok 
(c1,p10,b0,p01,b1)  ok 
(c1,p10,b0,p01,c1)  ok 
(c1,p10,b0,p01,d1)  ok 
(c1,p10,b0,p01,p10)  ok 
(c1,p10,b0,p01,q10)  ok 
(c1,p10,b0,q01,a1)  ok 
(c1,p10,b0,q01,b1)  ok 
(c1,p10,b0,q01,c1)  ok 
(c1,p10,b0,q01,d1)  ok 
(c1,p10,b0,q01,p10)  ok 
(c1,p10,b0,q01,q10)  ok 
(c1,p10,c0,a0,a0)  ok 
(c1,p10,c0,a0,b0)  ok 
(c1,p10,c0,a0,c0)  ok 
(c1,p10,c0,a0,d0)  ok 
(c1,p10,c0,a0,p01)  ok 
(c1,p10,c0,a0,q01)  ok 
(c1,p10,c0,b0,a0)  ok 
(c1,p10,c0,b0,b0)  ok 
(c1,p10,c0,b0,c0)  ok 
(c1,p10,c0,b0,d0)  ok 
(c1,p10,c0,b0,p01)  ok 
(c1,p10,c0,b0,q01)  ok 
(c1,p10,c0,c0,a0)  ok 
(c1,p10,c0,c0,b0)  ok 
(c1,p10,c0,c0,c0)  ok 
(c1,p10,c0,c0,d0)  ok 
(c1,p10,c0,c0,p01)  ok 
(c1,p10,c0,c0,q01)  ok 
(c1,p10,c0,d0,a0)  ok 
(c1,p10,c0,d0,b0)  ok 
(c1,p10,c0,d0,c0)  ok 
(c1,p10,c0,d0,d0)  ok 
(c1,p10,c0,d0,p01)  ok 
(c1,p10,c0,d0,q01)  ok 
(c1,p10,c0,p01,a1)  ok 
(c1,p10,c0,p01,b1)  ok 
(c1,p10,c0,p01,c1)  ok 
(c1,p10,c0,p01,d1)  ok 
(c1,p10,c0,p01,p10)  ok 
(c1,p10,c0,p01,q10)  ok 
(c1,p10,c0,q01,a1)  ok 
(c1,p10,c0,q01,b1)  ok 
(c1,p10,c0,q01,c1)  ok 
(c1,p10,c0,q01,d1)  ok 
(c1,p10,c0,q01,p10)  ok 
(c1,p10,c0,q01,q10)  ok 
(c1,p10,d0,a0,a0)  ok 
(c1,p10,d0,a0,b0)  ok 
(c1,p10,d0,a0,c0)  ok 
(c1,p10,d0,a0,d0)  ok 
(c1,p10,d0,a0,p01)  ok 
(c1,p10,d0,a0,q01)  ok 
(c1,p10,d0,b0,a0)  ok 
(c1,p10,d0,b0,b0)  ok 
(c1,p10,d0,b0,c0)  ok 
(c1,p10,d0,b0,d0)  ok 
(c1,p10,d0,b0,p01)  ok 
(c1,p10,d0,b0,q01)  ok 
(c1,p10,d0,c0,a0)  ok 
(c1,p10,d0,c0,b0)  ok 
(c1,p10,d0,c0,c0)  ok 
(c1,p10,d0,c0,d0)  ok 
(c1,p10,d0,c0,p01)  ok 
(c1,p10,d0,c0,q01)  ok 
(c1,p10,d0,d0,a0)  ok 
(c1,p10,d0,d0,b0)  ok 
(c1,p10,d0,d0,c0)  ok 
(c1,p10,d0,d0,d0)  ok 
(c1,p10,d0,d0,p01)  ok 
(c1,p10,d0,d0,q01)  ok 
(c1,p10,d0,p01,a1)  ok 
(c1,p10,d0,p01,b1)  ok 
(c1,p10,d0,p01,c1)  ok 
(c1,p10,d0,p01,d1)  ok 
(c1,p10,d0,p01,p10)  ok 
(c1,p10,d0,p01,q10)  ok 
(c1,p10,d0,q01,a1)  ok 
(c1,p10,d0,q01,b1)  ok 
(c1,p10,d0,q01,c1)  ok 
(c1,p10,d0,q01,d1)  ok 
(c1,p10,d0,q01,p10)  ok 
(c1,p10,d0,q01,q10)  ok 
(c1,p10,p01,a1,a1)  ok 
(c1,p10,p01,a1,b1)  ok 
(c1,p10,p01,a1,c1)  ok 
(c1,p10,p01,a1,d1)  ok 
(c1,p10,p01,a1,p10)  ok 
(c1,p10,p01,a1,q10)  ok 
(c1,p10,p01,b1,a1)  ok 
(c1,p10,p01,b1,b1)  ok 
(c1,p10,p01,b1,c1)  ok 
(c1,p10,p01,b1,d1)  ok 
(c1,p10,p01,b1,p10)  ok 
(c1,p10,p01,b1,q10)  ok 
(c1,p10,p01,c1,a1)  ok 
(c1,p10,p01,c1,b1)  ok 
(c1,p10,p01,c1,c1)  ok 
(c1,p10,p01,c1,d1)  ok 
(c1,p10,p01,c1,p10)  ok 
(c1,p10,p01,c1,q10)  ok 
(c1,p10,p01,d1,a1)  ok 
(c1,p10,p01,d1,b1)  ok 
(c1,p10,p01,d1,c1)  ok 
(c1,p10,p01,d1,d1)  ok 
(c1,p10,p01,d1,p10)  ok 
(c1,p10,p01,d1,q10)  ok 
(c1,p10,p01,p10,a0)  ok 
(c1,p10,p01,p10,b0)  ok 
(c1,p10,p01,p10,c0)  ok 
(c1,p10,p01,p10,d0)  ok 
(c1,p10,p01,p10,p01)  ok 
(c1,p10,p01,p10,q01)  ok 
(c1,p10,p01,q10,a0)  ok 
(c1,p10,p01,q10,b0)  ok 
(c1,p10,p01,q10,c0)  ok 
(c1,p10,p01,q10,d0)  ok 
(c1,p10,p01,q10,p01)  ok 
(c1,p10,p01,q10,q01)  ok 
(c1,p10,q01,a1,a1)  ok 
(c1,p10,q01,a1,b1)  ok 
(c1,p10,q01,a1,c1)  ok 
(c1,p10,q01,a1,d1)  ok 
(c1,p10,q01,a1,p10)  ok 
(c1,p10,q01,a1,q10)  ok 
(c1,p10,q01,b1,a1)  ok 
(c1,p10,q01,b1,b1)  ok 
(c1,p10,q01,b1,c1)  ok 
(c1,p10,q01,b1,d1)  ok 
(c1,p10,q01,b1,p10)  ok 
(c1,p10,q01,b1,q10)  ok 
(c1,p10,q01,c1,a1)  ok 
(c1,p10,q01,c1,b1)  ok 
(c1,p10,q01,c1,c1)  ok 
(c1,p10,q01,c1,d1)  ok 
(c1,p10,q01,c1,p10)  ok 
(c1,p10,q01,c1,q10)  ok 
(c1,p10,q01,d1,a1)  ok 
(c1,p10,q01,d1,b1)  ok 
(c1,p10,q01,d1,c1)  ok 
(c1,p10,q01,d1,d1)  ok 
(c1,p10,q01,d1,p10)  ok 
(c1,p10,q01,d1,q10)  ok 
(c1,p10,q01,p10,a0)  ok 
(c1,p10,q01,p10,b0)  ok 
(c1,p10,q01,p10,c0)  ok 
(c1,p10,q01,p10,d0)  ok 
(c1,p10,q01,p10,p01)  ok 
(c1,p10,q01,p10,q01)  ok 
(c1,p10,q01,q10,a0)  ok 
(c1,p10,q01,q10,b0)  ok 
(c1,p10,q01,q10,c0)  ok 
(c1,p10,q01,q10,d0)  ok 
(c1,p10,q01,q10,p01)  ok 
(c1,p10,q01,q10,q01)  ok 
(c1,q10,a0,a0,a0)  ok 
(c1,q10,a0,a0,b0)  ok 
(c1,q10,a0,a0,c0)  ok 
(c1,q10,a0,a0,d0)  ok 
(c1,q10,a0,a0,p01)  ok 
(c1,q10,a0,a0,q01)  ok 
(c1,q10,a0,b0,a0)  ok 
(c1,q10,a0,b0,b0)  ok 
(c1,q10,a0,b0,c0)  ok 
(c1,q10,a0,b0,d0)  ok 
(c1,q10,a0,b0,p01)  ok 
(c1,q10,a0,b0,q01)  ok 
(c1,q10,a0,c0,a0)  ok 
(c1,q10,a0,c0,b0)  ok 
(c1,q10,a0,c0,c0)  ok 
(c1,q10,a0,c0,d0)  ok 
(c1,q10,a0,c0,p01)  ok 
(c1,q10,a0,c0,q01)  ok 
(c1,q10,a0,d0,a0)  ok 
(c1,q10,a0,d0,b0)  ok 
(c1,q10,a0,d0,c0)  ok 
(c1,q10,a0,d0,d0)  ok 
(c1,q10,a0,d0,p01)  ok 
(c1,q10,a0,d0,q01)  ok 
(c1,q10,a0,p01,a1)  ok 
(c1,q10,a0,p01,b1)  ok 
(c1,q10,a0,p01,c1)  ok 
(c1,q10,a0,p01,d1)  ok 
(c1,q10,a0,p01,p10)  ok 
(c1,q10,a0,p01,q10)  ok 
(c1,q10,a0,q01,a1)  ok 
(c1,q10,a0,q01,b1)  ok 
(c1,q10,a0,q01,c1)  ok 
(c1,q10,a0,q01,d1)  ok 
(c1,q10,a0,q01,p10)  ok 
(c1,q10,a0,q01,q10)  ok 
(c1,q10,b0,a0,a0)  ok 
(c1,q10,b0,a0,b0)  ok 
(c1,q10,b0,a0,c0)  ok 
(c1,q10,b0,a0,d0)  ok 
(c1,q10,b0,a0,p01)  ok 
(c1,q10,b0,a0,q01)  ok 
(c1,q10,b0,b0,a0)  ok 
(c1,q10,b0,b0,b0)  ok 
(c1,q10,b0,b0,c0)  ok 
(c1,q10,b0,b0,d0)  ok 
(c1,q10,b0,b0,p01)  ok 
(c1,q10,b0,b0,q01)  ok 
(c1,q10,b0,c0,a0)  ok 
(c1,q10,b0,c0,b0)  ok 
(c1,q10,b0,c0,c0)  ok 
(c1,q10,b0,c0,d0)  ok 
(c1,q10,b0,c0,p01)  ok 
(c1,q10,b0,c0,q01)  ok 
(c1,q10,b0,d0,a0)  ok 
(c1,q10,b0,d0,b0)  ok 
(c1,q10,b0,d0,c0)  ok 
(c1,q10,b0,d0,d0)  ok 
(c1,q10,b0,d0,p01)  ok 
(c1,q10,b0,d0,q01)  ok 
(c1,q10,b0,p01,a1)  ok 
(c1,q10,b0,p01,b1)  ok 
(c1,q10,b0,p01,c1)  ok 
(c1,q10,b0,p01,d1)  ok 
(c1,q10,b0,p01,p10)  ok 
(c1,q10,b0,p01,q10)  ok 
(c1,q10,b0,q01,a1)  ok 
(c1,q10,b0,q01,b1)  ok 
(c1,q10,b0,q01,c1)  ok 
(c1,q10,b0,q01,d1)  ok 
(c1,q10,b0,q01,p10)  ok 
(c1,q10,b0,q01,q10)  ok 
(c1,q10,c0,a0,a0)  ok 
(c1,q10,c0,a0,b0)  ok 
(c1,q10,c0,a0,c0)  ok 
(c1,q10,c0,a0,d0)  ok 
(c1,q10,c0,a0,p01)  ok 
(c1,q10,c0,a0,q01)  ok 
(c1,q10,c0,b0,a0)  ok 
(c1,q10,c0,b0,b0)  ok 
(c1,q10,c0,b0,c0)  ok 
(c1,q10,c0,b0,d0)  ok 
(c1,q10,c0,b0,p01)  ok 
(c1,q10,c0,b0,q01)  ok 
(c1,q10,c0,c0,a0)  ok 
(c1,q10,c0,c0,b0)  ok 
(c1,q10,c0,c0,c0)  ok 
(c1,q10,c0,c0,d0)  ok 
(c1,q10,c0,c0,p01)  ok 
(c1,q10,c0,c0,q01)  ok 
(c1,q10,c0,d0,a0)  ok 
(c1,q10,c0,d0,b0)  ok 
(c1,q10,c0,d0,c0)  ok 
(c1,q10,c0,d0,d0)  ok 
(c1,q10,c0,d0,p01)  ok 
(c1,q10,c0,d0,q01)  ok 
(c1,q10,c0,p01,a1)  ok 
(c1,q10,c0,p01,b1)  ok 
(c1,q10,c0,p01,c1)  ok 
(c1,q10,c0,p01,d1)  ok 
(c1,q10,c0,p01,p10)  ok 
(c1,q10,c0,p01,q10)  ok 
(c1,q10,c0,q01,a1)  ok 
(c1,q10,c0,q01,b1)  ok 
(c1,q10,c0,q01,c1)  ok 
(c1,q10,c0,q01,d1)  ok 
(c1,q10,c0,q01,p10)  ok 
(c1,q10,c0,q01,q10)  ok 
(c1,q10,d0,a0,a0)  ok 
(c1,q10,d0,a0,b0)  ok 
(c1,q10,d0,a0,c0)  ok 
(c1,q10,d0,a0,d0)  ok 
(c1,q10,d0,a0,p01)  ok 
(c1,q10,d0,a0,q01)  ok 
(c1,q10,d0,b0,a0)  ok 
(c1,q10,d0,b0,b0)  ok 
(c1,q10,d0,b0,c0)  ok 
(c1,q10,d0,b0,d0)  ok 
(c1,q10,d0,b0,p01)  ok 
(c1,q10,d0,b0,q01)  ok 
(c1,q10,d0,c0,a0)  ok 
(c1,q10,d0,c0,b0)  ok 
(c1,q10,d0,c0,c0)  ok 
(c1,q10,d0,c0,d0)  ok 
(c1,q10,d0,c0,p01)  ok 
(c1,q10,d0,c0,q01)  ok 
(c1,q10,d0,d0,a0)  ok 
(c1,q10,d0,d0,b0)  ok 
(c1,q10,d0,d0,c0)  ok 
(c1,q10,d0,d0,d0)  ok 
(c1,q10,d0,d0,p01)  ok 
(c1,q10,d0,d0,q01)  ok 
(c1,q10,d0,p01,a1)  ok 
(c1,q10,d0,p01,b1)  ok 
(c1,q10,d0,p01,c1)  ok 
(c1,q10,d0,p01,d1)  ok 
(c1,q10,d0,p01,p10)  ok 
(c1,q10,d0,p01,q10)  ok 
(c1,q10,d0,q01,a1)  ok 
(c1,q10,d0,q01,b1)  ok 
(c1,q10,d0,q01,c1)  ok 
(c1,q10,d0,q01,d1)  ok 
(c1,q10,d0,q01,p10)  ok 
(c1,q10,d0,q01,q10)  ok 
(c1,q10,p01,a1,a1)  ok 
(c1,q10,p01,a1,b1)  ok 
(c1,q10,p01,a1,c1)  ok 
(c1,q10,p01,a1,d1)  ok 
(c1,q10,p01,a1,p10)  ok 
(c1,q10,p01,a1,q10)  ok 
(c1,q10,p01,b1,a1)  ok 
(c1,q10,p01,b1,b1)  ok 
(c1,q10,p01,b1,c1)  ok 
(c1,q10,p01,b1,d1)  ok 
(c1,q10,p01,b1,p10)  ok 
(c1,q10,p01,b1,q10)  ok 
(c1,q10,p01,c1,a1)  ok 
(c1,q10,p01,c1,b1)  ok 
(c1,q10,p01,c1,c1)  ok 
(c1,q10,p01,c1,d1)  ok 
(c1,q10,p01,c1,p10)  ok 
(c1,q10,p01,c1,q10)  ok 
(c1,q10,p01,d1,a1)  ok 
(c1,q10,p01,d1,b1)  ok 
(c1,q10,p01,d1,c1)  ok 
(c1,q10,p01,d1,d1)  ok 
(c1,q10,p01,d1,p10)  ok 
(c1,q10,p01,d1,q10)  ok 
(c1,q10,p01,p10,a0)  ok 
(c1,q10,p01,p10,b0)  ok 
(c1,q10,p01,p10,c0)  ok 
(c1,q10,p01,p10,d0)  ok 
(c1,q10,p01,p10,p01)  ok 
(c1,q10,p01,p10,q01)  ok 
(c1,q10,p01,q10,a0)  ok 
(c1,q10,p01,q10,b0)  ok 
(c1,q10,p01,q10,c0)  ok 
(c1,q10,p01,q10,d0)  ok 
(c1,q10,p01,q10,p01)  ok 
(c1,q10,p01,q10,q01)  ok 
(c1,q10,q01,a1,a1)  ok 
(c1,q10,q01,a1,b1)  ok 
(c1,q10,q01,a1,c1)  ok 
(c1,q10,q01,a1,d1)  ok 
(c1,q10,q01,a1,p10)  ok 
(c1,q10,q01,a1,q10)  ok 
(c1,q10,q01,b1,a1)  ok 
(c1,q10,q01,b1,b1)  ok 
(c1,q10,q01,b1,c1)  ok 
(c1,q10,q01,b1,d1)  ok 
(c1,q10,q01,b1,p10)  ok 
(c1,q10,q01,b1,q10)  ok 
(c1,q10,q01,c1,a1)  ok 
(c1,q10,q01,c1,b1)  ok 
(c1,q10,q01,c1,c1)  ok 
(c1,q10,q01,c1,d1)  ok 
(c1,q10,q01,c1,p10)  ok 
(c1,q10,q01,c1,q10)  ok 
(c1,q10,q01,d1,a1)  ok 
(c1,q10,q01,d1,b1)  ok 
(c1,q10,q01,d1,c1)  ok 
(c1,q10,q01,d1,d1)  ok 
(c1,q10,q01,d1,p10)  ok 
(c1,q10,q01,d1,q10)  ok 
(c1,q10,q01,p10,a0)  ok 
(c1,q10,q01,p10,b0)  ok 
(c1,q10,q01,p10,c0)  ok 
(c1,q10,q01,p10,d0)  ok 
(c1,q10,q01,p10,p01)  ok 
(c1,q10,q01,p10,q01)  ok 
(c1,q10,q01,q10,a0)  ok 
(c1,q10,q01,q10,b0)  ok 
(c1,q10,q01,q10,c0)  ok 
(c1,q10,q01,q10,d0)  ok 
(c1,q10,q01,q10,p01)  ok 
(c1,q10,q01,q10,q01)  ok 
(d1,a1,a1,a1,a1)  ok 
(d1,a1,a1,a1,b1)  ok 
(d1,a1,a1,a1,c1)  ok 
(d1,a1,a1,a1,d1)  ok 
(d1,a1,a1,a1,p10)  ok 
(d1,a1,a1,a1,q10)  ok 
(d1,a1,a1,b1,a1)  ok 
(d1,a1,a1,b1,b1)  ok 
(d1,a1,a1,b1,c1)  ok 
(d1,a1,a1,b1,d1)  ok 
(d1,a1,a1,b1,p10)  ok 
(d1,a1,a1,b1,q10)  ok 
(d1,a1,a1,c1,a1)  ok 
(d1,a1,a1,c1,b1)  ok 
(d1,a1,a1,c1,c1)  ok 
(d1,a1,a1,c1,d1)  ok 
(d1,a1,a1,c1,p10)  ok 
(d1,a1,a1,c1,q10)  ok 
(d1,a1,a1,d1,a1)  ok 
(d1,a1,a1,d1,b1)  ok 
(d1,a1,a1,d1,c1)  ok 
(d1,a1,a1,d1,d1)  ok 
(d1,a1,a1,d1,p10)  ok 
(d1,a1,a1,d1,q10)  ok 
(d1,a1,a1,p10,a0)  ok 
(d1,a1,a1,p10,b0)  ok 
(d1,a1,a1,p10,c0)  ok 
(d1,a1,a1,p10,d0)  ok 
(d1,a1,a1,p10,p01)  ok 
(d1,a1,a1,p10,q01)  ok 
(d1,a1,a1,q10,a0)  ok 
(d1,a1,a1,q10,b0)  ok 
(d1,a1,a1,q10,c0)  ok 
(d1,a1,a1,q10,d0)  ok 
(d1,a1,a1,q10,p01)  ok 
(d1,a1,a1,q10,q01)  ok 
(d1,a1,b1,a1,a1)  ok 
(d1,a1,b1,a1,b1)  ok 
(d1,a1,b1,a1,c1)  ok 
(d1,a1,b1,a1,d1)  ok 
(d1,a1,b1,a1,p10)  ok 
(d1,a1,b1,a1,q10)  ok 
(d1,a1,b1,b1,a1)  ok 
(d1,a1,b1,b1,b1)  ok 
(d1,a1,b1,b1,c1)  ok 
(d1,a1,b1,b1,d1)  ok 
(d1,a1,b1,b1,p10)  ok 
(d1,a1,b1,b1,q10)  ok 
(d1,a1,b1,c1,a1)  ok 
(d1,a1,b1,c1,b1)  ok 
(d1,a1,b1,c1,c1)  ok 
(d1,a1,b1,c1,d1)  ok 
(d1,a1,b1,c1,p10)  ok 
(d1,a1,b1,c1,q10)  ok 
(d1,a1,b1,d1,a1)  ok 
(d1,a1,b1,d1,b1)  ok 
(d1,a1,b1,d1,c1)  ok 
(d1,a1,b1,d1,d1)  ok 
(d1,a1,b1,d1,p10)  ok 
(d1,a1,b1,d1,q10)  ok 
(d1,a1,b1,p10,a0)  ok 
(d1,a1,b1,p10,b0)  ok 
(d1,a1,b1,p10,c0)  ok 
(d1,a1,b1,p10,d0)  ok 
(d1,a1,b1,p10,p01)  ok 
(d1,a1,b1,p10,q01)  ok 
(d1,a1,b1,q10,a0)  ok 
(d1,a1,b1,q10,b0)  ok 
(d1,a1,b1,q10,c0)  ok 
(d1,a1,b1,q10,d0)  ok 
(d1,a1,b1,q10,p01)  ok 
(d1,a1,b1,q10,q01)  ok 
(d1,a1,c1,a1,a1)  ok 
(d1,a1,c1,a1,b1)  ok 
(d1,a1,c1,a1,c1)  ok 
(d1,a1,c1,a1,d1)  ok 
(d1,a1,c1,a1,p10)  ok 
(d1,a1,c1,a1,q10)  ok 
(d1,a1,c1,b1,a1)  ok 
(d1,a1,c1,b1,b1)  ok 
(d1,a1,c1,b1,c1)  ok 
(d1,a1,c1,b1,d1)  ok 
(d1,a1,c1,b1,p10)  ok 
(d1,a1,c1,b1,q10)  ok 
(d1,a1,c1,c1,a1)  ok 
(d1,a1,c1,c1,b1)  ok 
(d1,a1,c1,c1,c1)  ok 
(d1,a1,c1,c1,d1)  ok 
(d1,a1,c1,c1,p10)  ok 
(d1,a1,c1,c1,q10)  ok 
(d1,a1,c1,d1,a1)  ok 
(d1,a1,c1,d1,b1)  ok 
(d1,a1,c1,d1,c1)  ok 
(d1,a1,c1,d1,d1)  ok 
(d1,a1,c1,d1,p10)  ok 
(d1,a1,c1,d1,q10)  ok 
(d1,a1,c1,p10,a0)  ok 
(d1,a1,c1,p10,b0)  ok 
(d1,a1,c1,p10,c0)  ok 
(d1,a1,c1,p10,d0)  ok 
(d1,a1,c1,p10,p01)  ok 
(d1,a1,c1,p10,q01)  ok 
(d1,a1,c1,q10,a0)  ok 
(d1,a1,c1,q10,b0)  ok 
(d1,a1,c1,q10,c0)  ok 
(d1,a1,c1,q10,d0)  ok 
(d1,a1,c1,q10,p01)  ok 
(d1,a1,c1,q10,q01)  ok 
(d1,a1,d1,a1,a1)  ok 
(d1,a1,d1,a1,b1)  ok 
(d1,a1,d1,a1,c1)  ok 
(d1,a1,d1,a1,d1)  ok 
(d1,a1,d1,a1,p10)  ok 
(d1,a1,d1,a1,q10)  ok 
(d1,a1,d1,b1,a1)  ok 
(d1,a1,d1,b1,b1)  ok 
(d1,a1,d1,b1,c1)  ok 
(d1,a1,d1,b1,d1)  ok 
(d1,a1,d1,b1,p10)  ok 
(d1,a1,d1,b1,q10)  ok 
(d1,a1,d1,c1,a1)  ok 
(d1,a1,d1,c1,b1)  ok 
(d1,a1,d1,c1,c1)  ok 
(d1,a1,d1,c1,d1)  ok 
(d1,a1,d1,c1,p10)  ok 
(d1,a1,d1,c1,q10)  ok 
(d1,a1,d1,d1,a1)  ok 
(d1,a1,d1,d1,b1)  ok 
(d1,a1,d1,d1,c1)  ok 
(d1,a1,d1,d1,d1)  ok 
(d1,a1,d1,d1,p10)  ok 
(d1,a1,d1,d1,q10)  ok 
(d1,a1,d1,p10,a0)  ok 
(d1,a1,d1,p10,b0)  ok 
(d1,a1,d1,p10,c0)  ok 
(d1,a1,d1,p10,d0)  ok 
(d1,a1,d1,p10,p01)  ok 
(d1,a1,d1,p10,q01)  ok 
(d1,a1,d1,q10,a0)  ok 
(d1,a1,d1,q10,b0)  ok 
(d1,a1,d1,q10,c0)  ok 
(d1,a1,d1,q10,d0)  ok 
(d1,a1,d1,q10,p01)  ok 
(d1,a1,d1,q10,q01)  ok 
(d1,a1,p10,a0,a0)  ok 
(d1,a1,p10,a0,b0)  ok 
(d1,a1,p10,a0,c0)  ok 
(d1,a1,p10,a0,d0)  ok 
(d1,a1,p10,a0,p01)  ok 
(d1,a1,p10,a0,q01)  ok 
(d1,a1,p10,b0,a0)  ok 
(d1,a1,p10,b0,b0)  ok 
(d1,a1,p10,b0,c0)  ok 
(d1,a1,p10,b0,d0)  ok 
(d1,a1,p10,b0,p01)  ok 
(d1,a1,p10,b0,q01)  ok 
(d1,a1,p10,c0,a0)  ok 
(d1,a1,p10,c0,b0)  ok 
(d1,a1,p10,c0,c0)  ok 
(d1,a1,p10,c0,d0)  ok 
(d1,a1,p10,c0,p01)  ok 
(d1,a1,p10,c0,q01)  ok 
(d1,a1,p10,d0,a0)  ok 
(d1,a1,p10,d0,b0)  ok 
(d1,a1,p10,d0,c0)  ok 
(d1,a1,p10,d0,d0)  ok 
(d1,a1,p10,d0,p01)  ok 
(d1,a1,p10,d0,q01)  ok 
(d1,a1,p10,p01,a1)  ok 
(d1,a1,p10,p01,b1)  ok 
(d1,a1,p10,p01,c1)  ok 
(d1,a1,p10,p01,d1)  ok 
(d1,a1,p10,p01,p10)  ok 
(d1,a1,p10,p01,q10)  ok 
(d1,a1,p10,q01,a1)  ok 
(d1,a1,p10,q01,b1)  ok 
(d1,a1,p10,q01,c1)  ok 
(d1,a1,p10,q01,d1)  ok 
(d1,a1,p10,q01,p10)  ok 
(d1,a1,p10,q01,q10)  ok 
(d1,a1,q10,a0,a0)  ok 
(d1,a1,q10,a0,b0)  ok 
(d1,a1,q10,a0,c0)  ok 
(d1,a1,q10,a0,d0)  ok 
(d1,a1,q10,a0,p01)  ok 
(d1,a1,q10,a0,q01)  ok 
(d1,a1,q10,b0,a0)  ok 
(d1,a1,q10,b0,b0)  ok 
(d1,a1,q10,b0,c0)  ok 
(d1,a1,q10,b0,d0)  ok 
(d1,a1,q10,b0,p01)  ok 
(d1,a1,q10,b0,q01)  ok 
(d1,a1,q10,c0,a0)  ok 
(d1,a1,q10,c0,b0)  ok 
(d1,a1,q10,c0,c0)  ok 
(d1,a1,q10,c0,d0)  ok 
(d1,a1,q10,c0,p01)  ok 
(d1,a1,q10,c0,q01)  ok 
(d1,a1,q10,d0,a0)  ok 
(d1,a1,q10,d0,b0)  ok 
(d1,a1,q10,d0,c0)  ok 
(d1,a1,q10,d0,d0)  ok 
(d1,a1,q10,d0,p01)  ok 
(d1,a1,q10,d0,q01)  ok 
(d1,a1,q10,p01,a1)  ok 
(d1,a1,q10,p01,b1)  ok 
(d1,a1,q10,p01,c1)  ok 
(d1,a1,q10,p01,d1)  ok 
(d1,a1,q10,p01,p10)  ok 
(d1,a1,q10,p01,q10)  ok 
(d1,a1,q10,q01,a1)  ok 
(d1,a1,q10,q01,b1)  ok 
(d1,a1,q10,q01,c1)  ok 
(d1,a1,q10,q01,d1)  ok 
(d1,a1,q10,q01,p10)  ok 
(d1,a1,q10,q01,q10)  ok 
(d1,b1,a1,a1,a1)  ok 
(d1,b1,a1,a1,b1)  ok 
(d1,b1,a1,a1,c1)  ok 
(d1,b1,a1,a1,d1)  ok 
(d1,b1,a1,a1,p10)  ok 
(d1,b1,a1,a1,q10)  ok 
(d1,b1,a1,b1,a1)  ok 
(d1,b1,a1,b1,b1)  ok 
(d1,b1,a1,b1,c1)  ok 
(d1,b1,a1,b1,d1)  ok 
(d1,b1,a1,b1,p10)  ok 
(d1,b1,a1,b1,q10)  ok 
(d1,b1,a1,c1,a1)  ok 
(d1,b1,a1,c1,b1)  ok 
(d1,b1,a1,c1,c1)  ok 
(d1,b1,a1,c1,d1)  ok 
(d1,b1,a1,c1,p10)  ok 
(d1,b1,a1,c1,q10)  ok 
(d1,b1,a1,d1,a1)  ok 
(d1,b1,a1,d1,b1)  ok 
(d1,b1,a1,d1,c1)  ok 
(d1,b1,a1,d1,d1)  ok 
(d1,b1,a1,d1,p10)  ok 
(d1,b1,a1,d1,q10)  ok 
(d1,b1,a1,p10,a0)  ok 
(d1,b1,a1,p10,b0)  ok 
(d1,b1,a1,p10,c0)  ok 
(d1,b1,a1,p10,d0)  ok 
(d1,b1,a1,p10,p01)  ok 
(d1,b1,a1,p10,q01)  ok 
(d1,b1,a1,q10,a0)  ok 
(d1,b1,a1,q10,b0)  ok 
(d1,b1,a1,q10,c0)  ok 
(d1,b1,a1,q10,d0)  ok 
(d1,b1,a1,q10,p01)  ok 
(d1,b1,a1,q10,q01)  ok 
(d1,b1,b1,a1,a1)  ok 
(d1,b1,b1,a1,b1)  ok 
(d1,b1,b1,a1,c1)  ok 
(d1,b1,b1,a1,d1)  ok 
(d1,b1,b1,a1,p10)  ok 
(d1,b1,b1,a1,q10)  ok 
(d1,b1,b1,b1,a1)  ok 
(d1,b1,b1,b1,b1)  ok 
(d1,b1,b1,b1,c1)  ok 
(d1,b1,b1,b1,d1)  ok 
(d1,b1,b1,b1,p10)  ok 
(d1,b1,b1,b1,q10)  ok 
(d1,b1,b1,c1,a1)  ok 
(d1,b1,b1,c1,b1)  ok 
(d1,b1,b1,c1,c1)  ok 
(d1,b1,b1,c1,d1)  ok 
(d1,b1,b1,c1,p10)  ok 
(d1,b1,b1,c1,q10)  ok 
(d1,b1,b1,d1,a1)  ok 
(d1,b1,b1,d1,b1)  ok 
(d1,b1,b1,d1,c1)  ok 
(d1,b1,b1,d1,d1)  ok 
(d1,b1,b1,d1,p10)  ok 
(d1,b1,b1,d1,q10)  ok 
(d1,b1,b1,p10,a0)  ok 
(d1,b1,b1,p10,b0)  ok 
(d1,b1,b1,p10,c0)  ok 
(d1,b1,b1,p10,d0)  ok 
(d1,b1,b1,p10,p01)  ok 
(d1,b1,b1,p10,q01)  ok 
(d1,b1,b1,q10,a0)  ok 
(d1,b1,b1,q10,b0)  ok 
(d1,b1,b1,q10,c0)  ok 
(d1,b1,b1,q10,d0)  ok 
(d1,b1,b1,q10,p01)  ok 
(d1,b1,b1,q10,q01)  ok 
(d1,b1,c1,a1,a1)  ok 
(d1,b1,c1,a1,b1)  ok 
(d1,b1,c1,a1,c1)  ok 
(d1,b1,c1,a1,d1)  ok 
(d1,b1,c1,a1,p10)  ok 
(d1,b1,c1,a1,q10)  ok 
(d1,b1,c1,b1,a1)  ok 
(d1,b1,c1,b1,b1)  ok 
(d1,b1,c1,b1,c1)  ok 
(d1,b1,c1,b1,d1)  ok 
(d1,b1,c1,b1,p10)  ok 
(d1,b1,c1,b1,q10)  ok 
(d1,b1,c1,c1,a1)  ok 
(d1,b1,c1,c1,b1)  ok 
(d1,b1,c1,c1,c1)  ok 
(d1,b1,c1,c1,d1)  ok 
(d1,b1,c1,c1,p10)  ok 
(d1,b1,c1,c1,q10)  ok 
(d1,b1,c1,d1,a1)  ok 
(d1,b1,c1,d1,b1)  ok 
(d1,b1,c1,d1,c1)  ok 
(d1,b1,c1,d1,d1)  ok 
(d1,b1,c1,d1,p10)  ok 
(d1,b1,c1,d1,q10)  ok 
(d1,b1,c1,p10,a0)  ok 
(d1,b1,c1,p10,b0)  ok 
(d1,b1,c1,p10,c0)  ok 
(d1,b1,c1,p10,d0)  ok 
(d1,b1,c1,p10,p01)  ok 
(d1,b1,c1,p10,q01)  ok 
(d1,b1,c1,q10,a0)  ok 
(d1,b1,c1,q10,b0)  ok 
(d1,b1,c1,q10,c0)  ok 
(d1,b1,c1,q10,d0)  ok 
(d1,b1,c1,q10,p01)  ok 
(d1,b1,c1,q10,q01)  ok 
(d1,b1,d1,a1,a1)  ok 
(d1,b1,d1,a1,b1)  ok 
(d1,b1,d1,a1,c1)  ok 
(d1,b1,d1,a1,d1)  ok 
(d1,b1,d1,a1,p10)  ok 
(d1,b1,d1,a1,q10)  ok 
(d1,b1,d1,b1,a1)  ok 
(d1,b1,d1,b1,b1)  ok 
(d1,b1,d1,b1,c1)  ok 
(d1,b1,d1,b1,d1)  ok 
(d1,b1,d1,b1,p10)  ok 
(d1,b1,d1,b1,q10)  ok 
(d1,b1,d1,c1,a1)  ok 
(d1,b1,d1,c1,b1)  ok 
(d1,b1,d1,c1,c1)  ok 
(d1,b1,d1,c1,d1)  ok 
(d1,b1,d1,c1,p10)  ok 
(d1,b1,d1,c1,q10)  ok 
(d1,b1,d1,d1,a1)  ok 
(d1,b1,d1,d1,b1)  ok 
(d1,b1,d1,d1,c1)  ok 
(d1,b1,d1,d1,d1)  ok 
(d1,b1,d1,d1,p10)  ok 
(d1,b1,d1,d1,q10)  ok 
(d1,b1,d1,p10,a0)  ok 
(d1,b1,d1,p10,b0)  ok 
(d1,b1,d1,p10,c0)  ok 
(d1,b1,d1,p10,d0)  ok 
(d1,b1,d1,p10,p01)  ok 
(d1,b1,d1,p10,q01)  ok 
(d1,b1,d1,q10,a0)  ok 
(d1,b1,d1,q10,b0)  ok 
(d1,b1,d1,q10,c0)  ok 
(d1,b1,d1,q10,d0)  ok 
(d1,b1,d1,q10,p01)  ok 
(d1,b1,d1,q10,q01)  ok 
(d1,b1,p10,a0,a0)  ok 
(d1,b1,p10,a0,b0)  ok 
(d1,b1,p10,a0,c0)  ok 
(d1,b1,p10,a0,d0)  ok 
(d1,b1,p10,a0,p01)  ok 
(d1,b1,p10,a0,q01)  ok 
(d1,b1,p10,b0,a0)  ok 
(d1,b1,p10,b0,b0)  ok 
(d1,b1,p10,b0,c0)  ok 
(d1,b1,p10,b0,d0)  ok 
(d1,b1,p10,b0,p01)  ok 
(d1,b1,p10,b0,q01)  ok 
(d1,b1,p10,c0,a0)  ok 
(d1,b1,p10,c0,b0)  ok 
(d1,b1,p10,c0,c0)  ok 
(d1,b1,p10,c0,d0)  ok 
(d1,b1,p10,c0,p01)  ok 
(d1,b1,p10,c0,q01)  ok 
(d1,b1,p10,d0,a0)  ok 
(d1,b1,p10,d0,b0)  ok 
(d1,b1,p10,d0,c0)  ok 
(d1,b1,p10,d0,d0)  ok 
(d1,b1,p10,d0,p01)  ok 
(d1,b1,p10,d0,q01)  ok 
(d1,b1,p10,p01,a1)  ok 
(d1,b1,p10,p01,b1)  ok 
(d1,b1,p10,p01,c1)  ok 
(d1,b1,p10,p01,d1)  ok 
(d1,b1,p10,p01,p10)  ok 
(d1,b1,p10,p01,q10)  ok 
(d1,b1,p10,q01,a1)  ok 
(d1,b1,p10,q01,b1)  ok 
(d1,b1,p10,q01,c1)  ok 
(d1,b1,p10,q01,d1)  ok 
(d1,b1,p10,q01,p10)  ok 
(d1,b1,p10,q01,q10)  ok 
(d1,b1,q10,a0,a0)  ok 
(d1,b1,q10,a0,b0)  ok 
(d1,b1,q10,a0,c0)  ok 
(d1,b1,q10,a0,d0)  ok 
(d1,b1,q10,a0,p01)  ok 
(d1,b1,q10,a0,q01)  ok 
(d1,b1,q10,b0,a0)  ok 
(d1,b1,q10,b0,b0)  ok 
(d1,b1,q10,b0,c0)  ok 
(d1,b1,q10,b0,d0)  ok 
(d1,b1,q10,b0,p01)  ok 
(d1,b1,q10,b0,q01)  ok 
(d1,b1,q10,c0,a0)  ok 
(d1,b1,q10,c0,b0)  ok 
(d1,b1,q10,c0,c0)  ok 
(d1,b1,q10,c0,d0)  ok 
(d1,b1,q10,c0,p01)  ok 
(d1,b1,q10,c0,q01)  ok 
(d1,b1,q10,d0,a0)  ok 
(d1,b1,q10,d0,b0)  ok 
(d1,b1,q10,d0,c0)  ok 
(d1,b1,q10,d0,d0)  ok 
(d1,b1,q10,d0,p01)  ok 
(d1,b1,q10,d0,q01)  ok 
(d1,b1,q10,p01,a1)  ok 
(d1,b1,q10,p01,b1)  ok 
(d1,b1,q10,p01,c1)  ok 
(d1,b1,q10,p01,d1)  ok 
(d1,b1,q10,p01,p10)  ok 
(d1,b1,q10,p01,q10)  ok 
(d1,b1,q10,q01,a1)  ok 
(d1,b1,q10,q01,b1)  ok 
(d1,b1,q10,q01,c1)  ok 
(d1,b1,q10,q01,d1)  ok 
(d1,b1,q10,q01,p10)  ok 
(d1,b1,q10,q01,q10)  ok 
(d1,c1,a1,a1,a1)  ok 
(d1,c1,a1,a1,b1)  ok 
(d1,c1,a1,a1,c1)  ok 
(d1,c1,a1,a1,d1)  ok 
(d1,c1,a1,a1,p10)  ok 
(d1,c1,a1,a1,q10)  ok 
(d1,c1,a1,b1,a1)  ok 
(d1,c1,a1,b1,b1)  ok 
(d1,c1,a1,b1,c1)  ok 
(d1,c1,a1,b1,d1)  ok 
(d1,c1,a1,b1,p10)  ok 
(d1,c1,a1,b1,q10)  ok 
(d1,c1,a1,c1,a1)  ok 
(d1,c1,a1,c1,b1)  ok 
(d1,c1,a1,c1,c1)  ok 
(d1,c1,a1,c1,d1)  ok 
(d1,c1,a1,c1,p10)  ok 
(d1,c1,a1,c1,q10)  ok 
(d1,c1,a1,d1,a1)  ok 
(d1,c1,a1,d1,b1)  ok 
(d1,c1,a1,d1,c1)  ok 
(d1,c1,a1,d1,d1)  ok 
(d1,c1,a1,d1,p10)  ok 
(d1,c1,a1,d1,q10)  ok 
(d1,c1,a1,p10,a0)  ok 
(d1,c1,a1,p10,b0)  ok 
(d1,c1,a1,p10,c0)  ok 
(d1,c1,a1,p10,d0)  ok 
(d1,c1,a1,p10,p01)  ok 
(d1,c1,a1,p10,q01)  ok 
(d1,c1,a1,q10,a0)  ok 
(d1,c1,a1,q10,b0)  ok 
(d1,c1,a1,q10,c0)  ok 
(d1,c1,a1,q10,d0)  ok 
(d1,c1,a1,q10,p01)  ok 
(d1,c1,a1,q10,q01)  ok 
(d1,c1,b1,a1,a1)  ok 
(d1,c1,b1,a1,b1)  ok 
(d1,c1,b1,a1,c1)  ok 
(d1,c1,b1,a1,d1)  ok 
(d1,c1,b1,a1,p10)  ok 
(d1,c1,b1,a1,q10)  ok 
(d1,c1,b1,b1,a1)  ok 
(d1,c1,b1,b1,b1)  ok 
(d1,c1,b1,b1,c1)  ok 
(d1,c1,b1,b1,d1)  ok 
(d1,c1,b1,b1,p10)  ok 
(d1,c1,b1,b1,q10)  ok 
(d1,c1,b1,c1,a1)  ok 
(d1,c1,b1,c1,b1)  ok 
(d1,c1,b1,c1,c1)  ok 
(d1,c1,b1,c1,d1)  ok 
(d1,c1,b1,c1,p10)  ok 
(d1,c1,b1,c1,q10)  ok 
(d1,c1,b1,d1,a1)  ok 
(d1,c1,b1,d1,b1)  ok 
(d1,c1,b1,d1,c1)  ok 
(d1,c1,b1,d1,d1)  ok 
(d1,c1,b1,d1,p10)  ok 
(d1,c1,b1,d1,q10)  ok 
(d1,c1,b1,p10,a0)  ok 
(d1,c1,b1,p10,b0)  ok 
(d1,c1,b1,p10,c0)  ok 
(d1,c1,b1,p10,d0)  ok 
(d1,c1,b1,p10,p01)  ok 
(d1,c1,b1,p10,q01)  ok 
(d1,c1,b1,q10,a0)  ok 
(d1,c1,b1,q10,b0)  ok 
(d1,c1,b1,q10,c0)  ok 
(d1,c1,b1,q10,d0)  ok 
(d1,c1,b1,q10,p01)  ok 
(d1,c1,b1,q10,q01)  ok 
(d1,c1,c1,a1,a1)  ok 
(d1,c1,c1,a1,b1)  ok 
(d1,c1,c1,a1,c1)  ok 
(d1,c1,c1,a1,d1)  ok 
(d1,c1,c1,a1,p10)  ok 
(d1,c1,c1,a1,q10)  ok 
(d1,c1,c1,b1,a1)  ok 
(d1,c1,c1,b1,b1)  ok 
(d1,c1,c1,b1,c1)  ok 
(d1,c1,c1,b1,d1)  ok 
(d1,c1,c1,b1,p10)  ok 
(d1,c1,c1,b1,q10)  ok 
(d1,c1,c1,c1,a1)  ok 
(d1,c1,c1,c1,b1)  ok 
(d1,c1,c1,c1,c1)  ok 
(d1,c1,c1,c1,d1)  ok 
(d1,c1,c1,c1,p10)  ok 
(d1,c1,c1,c1,q10)  ok 
(d1,c1,c1,d1,a1)  ok 
(d1,c1,c1,d1,b1)  ok 
(d1,c1,c1,d1,c1)  ok 
(d1,c1,c1,d1,d1)  ok 
(d1,c1,c1,d1,p10)  ok 
(d1,c1,c1,d1,q10)  ok 
(d1,c1,c1,p10,a0)  ok 
(d1,c1,c1,p10,b0)  ok 
(d1,c1,c1,p10,c0)  ok 
(d1,c1,c1,p10,d0)  ok 
(d1,c1,c1,p10,p01)  ok 
(d1,c1,c1,p10,q01)  ok 
(d1,c1,c1,q10,a0)  ok 
(d1,c1,c1,q10,b0)  ok 
(d1,c1,c1,q10,c0)  ok 
(d1,c1,c1,q10,d0)  ok 
(d1,c1,c1,q10,p01)  ok 
(d1,c1,c1,q10,q01)  ok 
(d1,c1,d1,a1,a1)  ok 
(d1,c1,d1,a1,b1)  ok 
(d1,c1,d1,a1,c1)  ok 
(d1,c1,d1,a1,d1)  ok 
(d1,c1,d1,a1,p10)  ok 
(d1,c1,d1,a1,q10)  ok 
(d1,c1,d1,b1,a1)  ok 
(d1,c1,d1,b1,b1)  ok 
(d1,c1,d1,b1,c1)  ok 
(d1,c1,d1,b1,d1)  ok 
(d1,c1,d1,b1,p10)  ok 
(d1,c1,d1,b1,q10)  ok 
(d1,c1,d1,c1,a1)  ok 
(d1,c1,d1,c1,b1)  ok 
(d1,c1,d1,c1,c1)  ok 
(d1,c1,d1,c1,d1)  ok 
(d1,c1,d1,c1,p10)  ok 
(d1,c1,d1,c1,q10)  ok 
(d1,c1,d1,d1,a1)  ok 
(d1,c1,d1,d1,b1)  ok 
(d1,c1,d1,d1,c1)  ok 
(d1,c1,d1,d1,d1)  ok 
(d1,c1,d1,d1,p10)  ok 
(d1,c1,d1,d1,q10)  ok 
(d1,c1,d1,p10,a0)  ok 
(d1,c1,d1,p10,b0)  ok 
(d1,c1,d1,p10,c0)  ok 
(d1,c1,d1,p10,d0)  ok 
(d1,c1,d1,p10,p01)  ok 
(d1,c1,d1,p10,q01)  ok 
(d1,c1,d1,q10,a0)  ok 
(d1,c1,d1,q10,b0)  ok 
(d1,c1,d1,q10,c0)  ok 
(d1,c1,d1,q10,d0)  ok 
(d1,c1,d1,q10,p01)  ok 
(d1,c1,d1,q10,q01)  ok 
(d1,c1,p10,a0,a0)  ok 
(d1,c1,p10,a0,b0)  ok 
(d1,c1,p10,a0,c0)  ok 
(d1,c1,p10,a0,d0)  ok 
(d1,c1,p10,a0,p01)  ok 
(d1,c1,p10,a0,q01)  ok 
(d1,c1,p10,b0,a0)  ok 
(d1,c1,p10,b0,b0)  ok 
(d1,c1,p10,b0,c0)  ok 
(d1,c1,p10,b0,d0)  ok 
(d1,c1,p10,b0,p01)  ok 
(d1,c1,p10,b0,q01)  ok 
(d1,c1,p10,c0,a0)  ok 
(d1,c1,p10,c0,b0)  ok 
(d1,c1,p10,c0,c0)  ok 
(d1,c1,p10,c0,d0)  ok 
(d1,c1,p10,c0,p01)  ok 
(d1,c1,p10,c0,q01)  ok 
(d1,c1,p10,d0,a0)  ok 
(d1,c1,p10,d0,b0)  ok 
(d1,c1,p10,d0,c0)  ok 
(d1,c1,p10,d0,d0)  ok 
(d1,c1,p10,d0,p01)  ok 
(d1,c1,p10,d0,q01)  ok 
(d1,c1,p10,p01,a1)  ok 
(d1,c1,p10,p01,b1)  ok 
(d1,c1,p10,p01,c1)  ok 
(d1,c1,p10,p01,d1)  ok 
(d1,c1,p10,p01,p10)  ok 
(d1,c1,p10,p01,q10)  ok 
(d1,c1,p10,q01,a1)  ok 
(d1,c1,p10,q01,b1)  ok 
(d1,c1,p10,q01,c1)  ok 
(d1,c1,p10,q01,d1)  ok 
(d1,c1,p10,q01,p10)  ok 
(d1,c1,p10,q01,q10)  ok 
(d1,c1,q10,a0,a0)  ok 
(d1,c1,q10,a0,b0)  ok 
(d1,c1,q10,a0,c0)  ok 
(d1,c1,q10,a0,d0)  ok 
(d1,c1,q10,a0,p01)  ok 
(d1,c1,q10,a0,q01)  ok 
(d1,c1,q10,b0,a0)  ok 
(d1,c1,q10,b0,b0)  ok 
(d1,c1,q10,b0,c0)  ok 
(d1,c1,q10,b0,d0)  ok 
(d1,c1,q10,b0,p01)  ok 
(d1,c1,q10,b0,q01)  ok 
(d1,c1,q10,c0,a0)  ok 
(d1,c1,q10,c0,b0)  ok 
(d1,c1,q10,c0,c0)  ok 
(d1,c1,q10,c0,d0)  ok 
(d1,c1,q10,c0,p01)  ok 
(d1,c1,q10,c0,q01)  ok 
(d1,c1,q10,d0,a0)  ok 
(d1,c1,q10,d0,b0)  ok 
(d1,c1,q10,d0,c0)  ok 
(d1,c1,q10,d0,d0)  ok 
(d1,c1,q10,d0,p01)  ok 
(d1,c1,q10,d0,q01)  ok 
(d1,c1,q10,p01,a1)  ok 
(d1,c1,q10,p01,b1)  ok 
(d1,c1,q10,p01,c1)  ok 
(d1,c1,q10,p01,d1)  ok 
(d1,c1,q10,p01,p10)  ok 
(d1,c1,q10,p01,q10)  ok 
(d1,c1,q10,q01,a1)  ok 
(d1,c1,q10,q01,b1)  ok 
(d1,c1,q10,q01,c1)  ok 
(d1,c1,q10,q01,d1)  ok 
(d1,c1,q10,q01,p10)  ok 
(d1,c1,q10,q01,q10)  ok 
(d1,d1,a1,a1,a1)  ok 
(d1,d1,a1,a1,b1)  ok 
(d1,d1,a1,a1,c1)  ok 
(d1,d1,a1,a1,d1)  ok 
(d1,d1,a1,a1,p10)  ok 
(d1,d1,a1,a1,q10)  ok 
(d1,d1,a1,b1,a1)  ok 
(d1,d1,a1,b1,b1)  ok 
(d1,d1,a1,b1,c1)  ok 
(d1,d1,a1,b1,d1)  ok 
(d1,d1,a1,b1,p10)  ok 
(d1,d1,a1,b1,q10)  ok 
(d1,d1,a1,c1,a1)  ok 
(d1,d1,a1,c1,b1)  ok 
(d1,d1,a1,c1,c1)  ok 
(d1,d1,a1,c1,d1)  ok 
(d1,d1,a1,c1,p10)  ok 
(d1,d1,a1,c1,q10)  ok 
(d1,d1,a1,d1,a1)  ok 
(d1,d1,a1,d1,b1)  ok 
(d1,d1,a1,d1,c1)  ok 
(d1,d1,a1,d1,d1)  ok 
(d1,d1,a1,d1,p10)  ok 
(d1,d1,a1,d1,q10)  ok 
(d1,d1,a1,p10,a0)  ok 
(d1,d1,a1,p10,b0)  ok 
(d1,d1,a1,p10,c0)  ok 
(d1,d1,a1,p10,d0)  ok 
(d1,d1,a1,p10,p01)  ok 
(d1,d1,a1,p10,q01)  ok 
(d1,d1,a1,q10,a0)  ok 
(d1,d1,a1,q10,b0)  ok 
(d1,d1,a1,q10,c0)  ok 
(d1,d1,a1,q10,d0)  ok 
(d1,d1,a1,q10,p01)  ok 
(d1,d1,a1,q10,q01)  ok 
(d1,d1,b1,a1,a1)  ok 
(d1,d1,b1,a1,b1)  ok 
(d1,d1,b1,a1,c1)  ok 
(d1,d1,b1,a1,d1)  ok 
(d1,d1,b1,a1,p10)  ok 
(d1,d1,b1,a1,q10)  ok 
(d1,d1,b1,b1,a1)  ok 
(d1,d1,b1,b1,b1)  ok 
(d1,d1,b1,b1,c1)  ok 
(d1,d1,b1,b1,d1)  ok 
(d1,d1,b1,b1,p10)  ok 
(d1,d1,b1,b1,q10)  ok 
(d1,d1,b1,c1,a1)  ok 
(d1,d1,b1,c1,b1)  ok 
(d1,d1,b1,c1,c1)  ok 
(d1,d1,b1,c1,d1)  ok 
(d1,d1,b1,c1,p10)  ok 
(d1,d1,b1,c1,q10)  ok 
(d1,d1,b1,d1,a1)  ok 
(d1,d1,b1,d1,b1)  ok 
(d1,d1,b1,d1,c1)  ok 
(d1,d1,b1,d1,d1)  ok 
(d1,d1,b1,d1,p10)  ok 
(d1,d1,b1,d1,q10)  ok 
(d1,d1,b1,p10,a0)  ok 
(d1,d1,b1,p10,b0)  ok 
(d1,d1,b1,p10,c0)  ok 
(d1,d1,b1,p10,d0)  ok 
(d1,d1,b1,p10,p01)  ok 
(d1,d1,b1,p10,q01)  ok 
(d1,d1,b1,q10,a0)  ok 
(d1,d1,b1,q10,b0)  ok 
(d1,d1,b1,q10,c0)  ok 
(d1,d1,b1,q10,d0)  ok 
(d1,d1,b1,q10,p01)  ok 
(d1,d1,b1,q10,q01)  ok 
(d1,d1,c1,a1,a1)  ok 
(d1,d1,c1,a1,b1)  ok 
(d1,d1,c1,a1,c1)  ok 
(d1,d1,c1,a1,d1)  ok 
(d1,d1,c1,a1,p10)  ok 
(d1,d1,c1,a1,q10)  ok 
(d1,d1,c1,b1,a1)  ok 
(d1,d1,c1,b1,b1)  ok 
(d1,d1,c1,b1,c1)  ok 
(d1,d1,c1,b1,d1)  ok 
(d1,d1,c1,b1,p10)  ok 
(d1,d1,c1,b1,q10)  ok 
(d1,d1,c1,c1,a1)  ok 
(d1,d1,c1,c1,b1)  ok 
(d1,d1,c1,c1,c1)  ok 
(d1,d1,c1,c1,d1)  ok 
(d1,d1,c1,c1,p10)  ok 
(d1,d1,c1,c1,q10)  ok 
(d1,d1,c1,d1,a1)  ok 
(d1,d1,c1,d1,b1)  ok 
(d1,d1,c1,d1,c1)  ok 
(d1,d1,c1,d1,d1)  ok 
(d1,d1,c1,d1,p10)  ok 
(d1,d1,c1,d1,q10)  ok 
(d1,d1,c1,p10,a0)  ok 
(d1,d1,c1,p10,b0)  ok 
(d1,d1,c1,p10,c0)  ok 
(d1,d1,c1,p10,d0)  ok 
(d1,d1,c1,p10,p01)  ok 
(d1,d1,c1,p10,q01)  ok 
(d1,d1,c1,q10,a0)  ok 
(d1,d1,c1,q10,b0)  ok 
(d1,d1,c1,q10,c0)  ok 
(d1,d1,c1,q10,d0)  ok 
(d1,d1,c1,q10,p01)  ok 
(d1,d1,c1,q10,q01)  ok 
(d1,d1,d1,a1,a1)  ok 
(d1,d1,d1,a1,b1)  ok 
(d1,d1,d1,a1,c1)  ok 
(d1,d1,d1,a1,d1)  ok 
(d1,d1,d1,a1,p10)  ok 
(d1,d1,d1,a1,q10)  ok 
(d1,d1,d1,b1,a1)  ok 
(d1,d1,d1,b1,b1)  ok 
(d1,d1,d1,b1,c1)  ok 
(d1,d1,d1,b1,d1)  ok 
(d1,d1,d1,b1,p10)  ok 
(d1,d1,d1,b1,q10)  ok 
(d1,d1,d1,c1,a1)  ok 
(d1,d1,d1,c1,b1)  ok 
(d1,d1,d1,c1,c1)  ok 
(d1,d1,d1,c1,d1)  ok 
(d1,d1,d1,c1,p10)  ok 
(d1,d1,d1,c1,q10)  ok 
(d1,d1,d1,d1,a1)  ok 
(d1,d1,d1,d1,b1)  ok 
(d1,d1,d1,d1,c1)  ok 
(d1,d1,d1,d1,d1)  ok 
(d1,d1,d1,d1,p10)  ok 
(d1,d1,d1,d1,q10)  ok 
(d1,d1,d1,p10,a0)  ok 
(d1,d1,d1,p10,b0)  ok 
(d1,d1,d1,p10,c0)  ok 
(d1,d1,d1,p10,d0)  ok 
(d1,d1,d1,p10,p01)  ok 
(d1,d1,d1,p10,q01)  ok 
(d1,d1,d1,q10,a0)  ok 
(d1,d1,d1,q10,b0)  ok 
(d1,d1,d1,q10,c0)  ok 
(d1,d1,d1,q10,d0)  ok 
(d1,d1,d1,q10,p01)  ok 
(d1,d1,d1,q10,q01)  ok 
(d1,d1,p10,a0,a0)  ok 
(d1,d1,p10,a0,b0)  ok 
(d1,d1,p10,a0,c0)  ok 
(d1,d1,p10,a0,d0)  ok 
(d1,d1,p10,a0,p01)  ok 
(d1,d1,p10,a0,q01)  ok 
(d1,d1,p10,b0,a0)  ok 
(d1,d1,p10,b0,b0)  ok 
(d1,d1,p10,b0,c0)  ok 
(d1,d1,p10,b0,d0)  ok 
(d1,d1,p10,b0,p01)  ok 
(d1,d1,p10,b0,q01)  ok 
(d1,d1,p10,c0,a0)  ok 
(d1,d1,p10,c0,b0)  ok 
(d1,d1,p10,c0,c0)  ok 
(d1,d1,p10,c0,d0)  ok 
(d1,d1,p10,c0,p01)  ok 
(d1,d1,p10,c0,q01)  ok 
(d1,d1,p10,d0,a0)  ok 
(d1,d1,p10,d0,b0)  ok 
(d1,d1,p10,d0,c0)  ok 
(d1,d1,p10,d0,d0)  ok 
(d1,d1,p10,d0,p01)  ok 
(d1,d1,p10,d0,q01)  ok 
(d1,d1,p10,p01,a1)  ok 
(d1,d1,p10,p01,b1)  ok 
(d1,d1,p10,p01,c1)  ok 
(d1,d1,p10,p01,d1)  ok 
(d1,d1,p10,p01,p10)  ok 
(d1,d1,p10,p01,q10)  ok 
(d1,d1,p10,q01,a1)  ok 
(d1,d1,p10,q01,b1)  ok 
(d1,d1,p10,q01,c1)  ok 
(d1,d1,p10,q01,d1)  ok 
(d1,d1,p10,q01,p10)  ok 
(d1,d1,p10,q01,q10)  ok 
(d1,d1,q10,a0,a0)  ok 
(d1,d1,q10,a0,b0)  ok 
(d1,d1,q10,a0,c0)  ok 
(d1,d1,q10,a0,d0)  ok 
(d1,d1,q10,a0,p01)  ok 
(d1,d1,q10,a0,q01)  ok 
(d1,d1,q10,b0,a0)  ok 
(d1,d1,q10,b0,b0)  ok 
(d1,d1,q10,b0,c0)  ok 
(d1,d1,q10,b0,d0)  ok 
(d1,d1,q10,b0,p01)  ok 
(d1,d1,q10,b0,q01)  ok 
(d1,d1,q10,c0,a0)  ok 
(d1,d1,q10,c0,b0)  ok 
(d1,d1,q10,c0,c0)  ok 
(d1,d1,q10,c0,d0)  ok 
(d1,d1,q10,c0,p01)  ok 
(d1,d1,q10,c0,q01)  ok 
(d1,d1,q10,d0,a0)  ok 
(d1,d1,q10,d0,b0)  ok 
(d1,d1,q10,d0,c0)  ok 
(d1,d1,q10,d0,d0)  ok 
(d1,d1,q10,d0,p01)  ok 
(d1,d1,q10,d0,q01)  ok 
(d1,d1,q10,p01,a1)  ok 
(d1,d1,q10,p01,b1)  ok 
(d1,d1,q10,p01,c1)  ok 
(d1,d1,q10,p01,d1)  ok 
(d1,d1,q10,p01,p10)  ok 
(d1,d1,q10,p01,q10)  ok 
(d1,d1,q10,q01,a1)  ok 
(d1,d1,q10,q01,b1)  ok 
(d1,d1,q10,q01,c1)  ok 
(d1,d1,q10,q01,d1)  ok 
(d1,d1,q10,q01,p10)  ok 
(d1,d1,q10,q01,q10)  ok 
(d1,p10,a0,a0,a0)  ok 
(d1,p10,a0,a0,b0)  ok 
(d1,p10,a0,a0,c0)  ok 
(d1,p10,a0,a0,d0)  ok 
(d1,p10,a0,a0,p01)  ok 
(d1,p10,a0,a0,q01)  ok 
(d1,p10,a0,b0,a0)  ok 
(d1,p10,a0,b0,b0)  ok 
(d1,p10,a0,b0,c0)  ok 
(d1,p10,a0,b0,d0)  ok 
(d1,p10,a0,b0,p01)  ok 
(d1,p10,a0,b0,q01)  ok 
(d1,p10,a0,c0,a0)  ok 
(d1,p10,a0,c0,b0)  ok 
(d1,p10,a0,c0,c0)  ok 
(d1,p10,a0,c0,d0)  ok 
(d1,p10,a0,c0,p01)  ok 
(d1,p10,a0,c0,q01)  ok 
(d1,p10,a0,d0,a0)  ok 
(d1,p10,a0,d0,b0)  ok 
(d1,p10,a0,d0,c0)  ok 
(d1,p10,a0,d0,d0)  ok 
(d1,p10,a0,d0,p01)  ok 
(d1,p10,a0,d0,q01)  ok 
(d1,p10,a0,p01,a1)  ok 
(d1,p10,a0,p01,b1)  ok 
(d1,p10,a0,p01,c1)  ok 
(d1,p10,a0,p01,d1)  ok 
(d1,p10,a0,p01,p10)  ok 
(d1,p10,a0,p01,q10)  ok 
(d1,p10,a0,q01,a1)  ok 
(d1,p10,a0,q01,b1)  ok 
(d1,p10,a0,q01,c1)  ok 
(d1,p10,a0,q01,d1)  ok 
(d1,p10,a0,q01,p10)  ok 
(d1,p10,a0,q01,q10)  ok 
(d1,p10,b0,a0,a0)  ok 
(d1,p10,b0,a0,b0)  ok 
(d1,p10,b0,a0,c0)  ok 
(d1,p10,b0,a0,d0)  ok 
(d1,p10,b0,a0,p01)  ok 
(d1,p10,b0,a0,q01)  ok 
(d1,p10,b0,b0,a0)  ok 
(d1,p10,b0,b0,b0)  ok 
(d1,p10,b0,b0,c0)  ok 
(d1,p10,b0,b0,d0)  ok 
(d1,p10,b0,b0,p01)  ok 
(d1,p10,b0,b0,q01)  ok 
(d1,p10,b0,c0,a0)  ok 
(d1,p10,b0,c0,b0)  ok 
(d1,p10,b0,c0,c0)  ok 
(d1,p10,b0,c0,d0)  ok 
(d1,p10,b0,c0,p01)  ok 
(d1,p10,b0,c0,q01)  ok 
(d1,p10,b0,d0,a0)  ok 
(d1,p10,b0,d0,b0)  ok 
(d1,p10,b0,d0,c0)  ok 
(d1,p10,b0,d0,d0)  ok 
(d1,p10,b0,d0,p01)  ok 
(d1,p10,b0,d0,q01)  ok 
(d1,p10,b0,p01,a1)  ok 
(d1,p10,b0,p01,b1)  ok 
(d1,p10,b0,p01,c1)  ok 
(d1,p10,b0,p01,d1)  ok 
(d1,p10,b0,p01,p10)  ok 
(d1,p10,b0,p01,q10)  ok 
(d1,p10,b0,q01,a1)  ok 
(d1,p10,b0,q01,b1)  ok 
(d1,p10,b0,q01,c1)  ok 
(d1,p10,b0,q01,d1)  ok 
(d1,p10,b0,q01,p10)  ok 
(d1,p10,b0,q01,q10)  ok 
(d1,p10,c0,a0,a0)  ok 
(d1,p10,c0,a0,b0)  ok 
(d1,p10,c0,a0,c0)  ok 
(d1,p10,c0,a0,d0)  ok 
(d1,p10,c0,a0,p01)  ok 
(d1,p10,c0,a0,q01)  ok 
(d1,p10,c0,b0,a0)  ok 
(d1,p10,c0,b0,b0)  ok 
(d1,p10,c0,b0,c0)  ok 
(d1,p10,c0,b0,d0)  ok 
(d1,p10,c0,b0,p01)  ok 
(d1,p10,c0,b0,q01)  ok 
(d1,p10,c0,c0,a0)  ok 
(d1,p10,c0,c0,b0)  ok 
(d1,p10,c0,c0,c0)  ok 
(d1,p10,c0,c0,d0)  ok 
(d1,p10,c0,c0,p01)  ok 
(d1,p10,c0,c0,q01)  ok 
(d1,p10,c0,d0,a0)  ok 
(d1,p10,c0,d0,b0)  ok 
(d1,p10,c0,d0,c0)  ok 
(d1,p10,c0,d0,d0)  ok 
(d1,p10,c0,d0,p01)  ok 
(d1,p10,c0,d0,q01)  ok 
(d1,p10,c0,p01,a1)  ok 
(d1,p10,c0,p01,b1)  ok 
(d1,p10,c0,p01,c1)  ok 
(d1,p10,c0,p01,d1)  ok 
(d1,p10,c0,p01,p10)  ok 
(d1,p10,c0,p01,q10)  ok 
(d1,p10,c0,q01,a1)  ok 
(d1,p10,c0,q01,b1)  ok 
(d1,p10,c0,q01,c1)  ok 
(d1,p10,c0,q01,d1)  ok 
(d1,p10,c0,q01,p10)  ok 
(d1,p10,c0,q01,q10)  ok 
(d1,p10,d0,a0,a0)  ok 
(d1,p10,d0,a0,b0)  ok 
(d1,p10,d0,a0,c0)  ok 
(d1,p10,d0,a0,d0)  ok 
(d1,p10,d0,a0,p01)  ok 
(d1,p10,d0,a0,q01)  ok 
(d1,p10,d0,b0,a0)  ok 
(d1,p10,d0,b0,b0)  ok 
(d1,p10,d0,b0,c0)  ok 
(d1,p10,d0,b0,d0)  ok 
(d1,p10,d0,b0,p01)  ok 
(d1,p10,d0,b0,q01)  ok 
(d1,p10,d0,c0,a0)  ok 
(d1,p10,d0,c0,b0)  ok 
(d1,p10,d0,c0,c0)  ok 
(d1,p10,d0,c0,d0)  ok 
(d1,p10,d0,c0,p01)  ok 
(d1,p10,d0,c0,q01)  ok 
(d1,p10,d0,d0,a0)  ok 
(d1,p10,d0,d0,b0)  ok 
(d1,p10,d0,d0,c0)  ok 
(d1,p10,d0,d0,d0)  ok 
(d1,p10,d0,d0,p01)  ok 
(d1,p10,d0,d0,q01)  ok 
(d1,p10,d0,p01,a1)  ok 
(d1,p10,d0,p01,b1)  ok 
(d1,p10,d0,p01,c1)  ok 
(d1,p10,d0,p01,d1)  ok 
(d1,p10,d0,p01,p10)  ok 
(d1,p10,d0,p01,q10)  ok 
(d1,p10,d0,q01,a1)  ok 
(d1,p10,d0,q01,b1)  ok 
(d1,p10,d0,q01,c1)  ok 
(d1,p10,d0,q01,d1)  ok 
(d1,p10,d0,q01,p10)  ok 
(d1,p10,d0,q01,q10)  ok 
(d1,p10,p01,a1,a1)  ok 
(d1,p10,p01,a1,b1)  ok 
(d1,p10,p01,a1,c1)  ok 
(d1,p10,p01,a1,d1)  ok 
(d1,p10,p01,a1,p10)  ok 
(d1,p10,p01,a1,q10)  ok 
(d1,p10,p01,b1,a1)  ok 
(d1,p10,p01,b1,b1)  ok 
(d1,p10,p01,b1,c1)  ok 
(d1,p10,p01,b1,d1)  ok 
(d1,p10,p01,b1,p10)  ok 
(d1,p10,p01,b1,q10)  ok 
(d1,p10,p01,c1,a1)  ok 
(d1,p10,p01,c1,b1)  ok 
(d1,p10,p01,c1,c1)  ok 
(d1,p10,p01,c1,d1)  ok 
(d1,p10,p01,c1,p10)  ok 
(d1,p10,p01,c1,q10)  ok 
(d1,p10,p01,d1,a1)  ok 
(d1,p10,p01,d1,b1)  ok 
(d1,p10,p01,d1,c1)  ok 
(d1,p10,p01,d1,d1)  ok 
(d1,p10,p01,d1,p10)  ok 
(d1,p10,p01,d1,q10)  ok 
(d1,p10,p01,p10,a0)  ok 
(d1,p10,p01,p10,b0)  ok 
(d1,p10,p01,p10,c0)  ok 
(d1,p10,p01,p10,d0)  ok 
(d1,p10,p01,p10,p01)  ok 
(d1,p10,p01,p10,q01)  ok 
(d1,p10,p01,q10,a0)  ok 
(d1,p10,p01,q10,b0)  ok 
(d1,p10,p01,q10,c0)  ok 
(d1,p10,p01,q10,d0)  ok 
(d1,p10,p01,q10,p01)  ok 
(d1,p10,p01,q10,q01)  ok 
(d1,p10,q01,a1,a1)  ok 
(d1,p10,q01,a1,b1)  ok 
(d1,p10,q01,a1,c1)  ok 
(d1,p10,q01,a1,d1)  ok 
(d1,p10,q01,a1,p10)  ok 
(d1,p10,q01,a1,q10)  ok 
(d1,p10,q01,b1,a1)  ok 
(d1,p10,q01,b1,b1)  ok 
(d1,p10,q01,b1,c1)  ok 
(d1,p10,q01,b1,d1)  ok 
(d1,p10,q01,b1,p10)  ok 
(d1,p10,q01,b1,q10)  ok 
(d1,p10,q01,c1,a1)  ok 
(d1,p10,q01,c1,b1)  ok 
(d1,p10,q01,c1,c1)  ok 
(d1,p10,q01,c1,d1)  ok 
(d1,p10,q01,c1,p10)  ok 
(d1,p10,q01,c1,q10)  ok 
(d1,p10,q01,d1,a1)  ok 
(d1,p10,q01,d1,b1)  ok 
(d1,p10,q01,d1,c1)  ok 
(d1,p10,q01,d1,d1)  ok 
(d1,p10,q01,d1,p10)  ok 
(d1,p10,q01,d1,q10)  ok 
(d1,p10,q01,p10,a0)  ok 
(d1,p10,q01,p10,b0)  ok 
(d1,p10,q01,p10,c0)  ok 
(d1,p10,q01,p10,d0)  ok 
(d1,p10,q01,p10,p01)  ok 
(d1,p10,q01,p10,q01)  ok 
(d1,p10,q01,q10,a0)  ok 
(d1,p10,q01,q10,b0)  ok 
(d1,p10,q01,q10,c0)  ok 
(d1,p10,q01,q10,d0)  ok 
(d1,p10,q01,q10,p01)  ok 
(d1,p10,q01,q10,q01)  ok 
(d1,q10,a0,a0,a0)  ok 
(d1,q10,a0,a0,b0)  ok 
(d1,q10,a0,a0,c0)  ok 
(d1,q10,a0,a0,d0)  ok 
(d1,q10,a0,a0,p01)  ok 
(d1,q10,a0,a0,q01)  ok 
(d1,q10,a0,b0,a0)  ok 
(d1,q10,a0,b0,b0)  ok 
(d1,q10,a0,b0,c0)  ok 
(d1,q10,a0,b0,d0)  ok 
(d1,q10,a0,b0,p01)  ok 
(d1,q10,a0,b0,q01)  ok 
(d1,q10,a0,c0,a0)  ok 
(d1,q10,a0,c0,b0)  ok 
(d1,q10,a0,c0,c0)  ok 
(d1,q10,a0,c0,d0)  ok 
(d1,q10,a0,c0,p01)  ok 
(d1,q10,a0,c0,q01)  ok 
(d1,q10,a0,d0,a0)  ok 
(d1,q10,a0,d0,b0)  ok 
(d1,q10,a0,d0,c0)  ok 
(d1,q10,a0,d0,d0)  ok 
(d1,q10,a0,d0,p01)  ok 
(d1,q10,a0,d0,q01)  ok 
(d1,q10,a0,p01,a1)  ok 
(d1,q10,a0,p01,b1)  ok 
(d1,q10,a0,p01,c1)  ok 
(d1,q10,a0,p01,d1)  ok 
(d1,q10,a0,p01,p10)  ok 
(d1,q10,a0,p01,q10)  ok 
(d1,q10,a0,q01,a1)  ok 
(d1,q10,a0,q01,b1)  ok 
(d1,q10,a0,q01,c1)  ok 
(d1,q10,a0,q01,d1)  ok 
(d1,q10,a0,q01,p10)  ok 
(d1,q10,a0,q01,q10)  ok 
(d1,q10,b0,a0,a0)  ok 
(d1,q10,b0,a0,b0)  ok 
(d1,q10,b0,a0,c0)  ok 
(d1,q10,b0,a0,d0)  ok 
(d1,q10,b0,a0,p01)  ok 
(d1,q10,b0,a0,q01)  ok 
(d1,q10,b0,b0,a0)  ok 
(d1,q10,b0,b0,b0)  ok 
(d1,q10,b0,b0,c0)  ok 
(d1,q10,b0,b0,d0)  ok 
(d1,q10,b0,b0,p01)  ok 
(d1,q10,b0,b0,q01)  ok 
(d1,q10,b0,c0,a0)  ok 
(d1,q10,b0,c0,b0)  ok 
(d1,q10,b0,c0,c0)  ok 
(d1,q10,b0,c0,d0)  ok 
(d1,q10,b0,c0,p01)  ok 
(d1,q10,b0,c0,q01)  ok 
(d1,q10,b0,d0,a0)  ok 
(d1,q10,b0,d0,b0)  ok 
(d1,q10,b0,d0,c0)  ok 
(d1,q10,b0,d0,d0)  ok 
(d1,q10,b0,d0,p01)  ok 
(d1,q10,b0,d0,q01)  ok 
(d1,q10,b0,p01,a1)  ok 
(d1,q10,b0,p01,b1)  ok 
(d1,q10,b0,p01,c1)  ok 
(d1,q10,b0,p01,d1)  ok 
(d1,q10,b0,p01,p10)  ok 
(d1,q10,b0,p01,q10)  ok 
(d1,q10,b0,q01,a1)  ok 
(d1,q10,b0,q01,b1)  ok 
(d1,q10,b0,q01,c1)  ok 
(d1,q10,b0,q01,d1)  ok 
(d1,q10,b0,q01,p10)  ok 
(d1,q10,b0,q01,q10)  ok 
(d1,q10,c0,a0,a0)  ok 
(d1,q10,c0,a0,b0)  ok 
(d1,q10,c0,a0,c0)  ok 
(d1,q10,c0,a0,d0)  ok 
(d1,q10,c0,a0,p01)  ok 
(d1,q10,c0,a0,q01)  ok 
(d1,q10,c0,b0,a0)  ok 
(d1,q10,c0,b0,b0)  ok 
(d1,q10,c0,b0,c0)  ok 
(d1,q10,c0,b0,d0)  ok 
(d1,q10,c0,b0,p01)  ok 
(d1,q10,c0,b0,q01)  ok 
(d1,q10,c0,c0,a0)  ok 
(d1,q10,c0,c0,b0)  ok 
(d1,q10,c0,c0,c0)  ok 
(d1,q10,c0,c0,d0)  ok 
(d1,q10,c0,c0,p01)  ok 
(d1,q10,c0,c0,q01)  ok 
(d1,q10,c0,d0,a0)  ok 
(d1,q10,c0,d0,b0)  ok 
(d1,q10,c0,d0,c0)  ok 
(d1,q10,c0,d0,d0)  ok 
(d1,q10,c0,d0,p01)  ok 
(d1,q10,c0,d0,q01)  ok 
(d1,q10,c0,p01,a1)  ok 
(d1,q10,c0,p01,b1)  ok 
(d1,q10,c0,p01,c1)  ok 
(d1,q10,c0,p01,d1)  ok 
(d1,q10,c0,p01,p10)  ok 
(d1,q10,c0,p01,q10)  ok 
(d1,q10,c0,q01,a1)  ok 
(d1,q10,c0,q01,b1)  ok 
(d1,q10,c0,q01,c1)  ok 
(d1,q10,c0,q01,d1)  ok 
(d1,q10,c0,q01,p10)  ok 
(d1,q10,c0,q01,q10)  ok 
(d1,q10,d0,a0,a0)  ok 
(d1,q10,d0,a0,b0)  ok 
(d1,q10,d0,a0,c0)  ok 
(d1,q10,d0,a0,d0)  ok 
(d1,q10,d0,a0,p01)  ok 
(d1,q10,d0,a0,q01)  ok 
(d1,q10,d0,b0,a0)  ok 
(d1,q10,d0,b0,b0)  ok 
(d1,q10,d0,b0,c0)  ok 
(d1,q10,d0,b0,d0)  ok 
(d1,q10,d0,b0,p01)  ok 
(d1,q10,d0,b0,q01)  ok 
(d1,q10,d0,c0,a0)  ok 
(d1,q10,d0,c0,b0)  ok 
(d1,q10,d0,c0,c0)  ok 
(d1,q10,d0,c0,d0)  ok 
(d1,q10,d0,c0,p01)  ok 
(d1,q10,d0,c0,q01)  ok 
(d1,q10,d0,d0,a0)  ok 
(d1,q10,d0,d0,b0)  ok 
(d1,q10,d0,d0,c0)  ok 
(d1,q10,d0,d0,d0)  ok 
(d1,q10,d0,d0,p01)  ok 
(d1,q10,d0,d0,q01)  ok 
(d1,q10,d0,p01,a1)  ok 
(d1,q10,d0,p01,b1)  ok 
(d1,q10,d0,p01,c1)  ok 
(d1,q10,d0,p01,d1)  ok 
(d1,q10,d0,p01,p10)  ok 
(d1,q10,d0,p01,q10)  ok 
(d1,q10,d0,q01,a1)  ok 
(d1,q10,d0,q01,b1)  ok 
(d1,q10,d0,q01,c1)  ok 
(d1,q10,d0,q01,d1)  ok 
(d1,q10,d0,q01,p10)  ok 
(d1,q10,d0,q01,q10)  ok 
(d1,q10,p01,a1,a1)  ok 
(d1,q10,p01,a1,b1)  ok 
(d1,q10,p01,a1,c1)  ok 
(d1,q10,p01,a1,d1)  ok 
(d1,q10,p01,a1,p10)  ok 
(d1,q10,p01,a1,q10)  ok 
(d1,q10,p01,b1,a1)  ok 
(d1,q10,p01,b1,b1)  ok 
(d1,q10,p01,b1,c1)  ok 
(d1,q10,p01,b1,d1)  ok 
(d1,q10,p01,b1,p10)  ok 
(d1,q10,p01,b1,q10)  ok 
(d1,q10,p01,c1,a1)  ok 
(d1,q10,p01,c1,b1)  ok 
(d1,q10,p01,c1,c1)  ok 
(d1,q10,p01,c1,d1)  ok 
(d1,q10,p01,c1,p10)  ok 
(d1,q10,p01,c1,q10)  ok 
(d1,q10,p01,d1,a1)  ok 
(d1,q10,p01,d1,b1)  ok 
(d1,q10,p01,d1,c1)  ok 
(d1,q10,p01,d1,d1)  ok 
(d1,q10,p01,d1,p10)  ok 
(d1,q10,p01,d1,q10)  ok 
(d1,q10,p01,p10,a0)  ok 
(d1,q10,p01,p10,b0)  ok 
(d1,q10,p01,p10,c0)  ok 
(d1,q10,p01,p10,d0)  ok 
(d1,q10,p01,p10,p01)  ok 
(d1,q10,p01,p10,q01)  ok 
(d1,q10,p01,q10,a0)  ok 
(d1,q10,p01,q10,b0)  ok 
(d1,q10,p01,q10,c0)  ok 
(d1,q10,p01,q10,d0)  ok 
(d1,q10,p01,q10,p01)  ok 
(d1,q10,p01,q10,q01)  ok 
(d1,q10,q01,a1,a1)  ok 
(d1,q10,q01,a1,b1)  ok 
(d1,q10,q01,a1,c1)  ok 
(d1,q10,q01,a1,d1)  ok 
(d1,q10,q01,a1,p10)  ok 
(d1,q10,q01,a1,q10)  ok 
(d1,q10,q01,b1,a1)  ok 
(d1,q10,q01,b1,b1)  ok 
(d1,q10,q01,b1,c1)  ok 
(d1,q10,q01,b1,d1)  ok 
(d1,q10,q01,b1,p10)  ok 
(d1,q10,q01,b1,q10)  ok 
(d1,q10,q01,c1,a1)  ok 
(d1,q10,q01,c1,b1)  ok 
(d1,q10,q01,c1,c1)  ok 
(d1,q10,q01,c1,d1)  ok 
(d1,q10,q01,c1,p10)  ok 
(d1,q10,q01,c1,q10)  ok 
(d1,q10,q01,d1,a1)  ok 
(d1,q10,q01,d1,b1)  ok 
(d1,q10,q01,d1,c1)  ok 
(d1,q10,q01,d1,d1)  ok 
(d1,q10,q01,d1,p10)  ok 
(d1,q10,q01,d1,q10)  ok 
(d1,q10,q01,p10,a0)  ok 
(d1,q10,q01,p10,b0)  ok 
(d1,q10,q01,p10,c0)  ok 
(d1,q10,q01,p10,d0)  ok 
(d1,q10,q01,p10,p01)  ok 
(d1,q10,q01,p10,q01)  ok 
(d1,q10,q01,q10,a0)  ok 
(d1,q10,q01,q10,b0)  ok 
(d1,q10,q01,q10,c0)  ok 
(d1,q10,q01,q10,d0)  ok 
(d1,q10,q01,q10,p01)  ok 
(d1,q10,q01,q10,q01)  ok 
(p10,a0,a0,a0,a0)  ok 
(p10,a0,a0,a0,b0)  ok 
(p10,a0,a0,a0,c0)  ok 
(p10,a0,a0,a0,d0)  ok 
(p10,a0,a0,a0,p01)  ok 
(p10,a0,a0,a0,q01)  ok 
(p10,a0,a0,b0,a0)  ok 
(p10,a0,a0,b0,b0)  ok 
(p10,a0,a0,b0,c0)  ok 
(p10,a0,a0,b0,d0)  ok 
(p10,a0,a0,b0,p01)  ok 
(p10,a0,a0,b0,q01)  ok 
(p10,a0,a0,c0,a0)  ok 
(p10,a0,a0,c0,b0)  ok 
(p10,a0,a0,c0,c0)  ok 
(p10,a0,a0,c0,d0)  ok 
(p10,a0,a0,c0,p01)  ok 
(p10,a0,a0,c0,q01)  ok 
(p10,a0,a0,d0,a0)  ok 
(p10,a0,a0,d0,b0)  ok 
(p10,a0,a0,d0,c0)  ok 
(p10,a0,a0,d0,d0)  ok 
(p10,a0,a0,d0,p01)  ok 
(p10,a0,a0,d0,q01)  ok 
(p10,a0,a0,p01,a1)  ok 
(p10,a0,a0,p01,b1)  ok 
(p10,a0,a0,p01,c1)  ok 
(p10,a0,a0,p01,d1)  ok 
(p10,a0,a0,p01,p10)  ok 
(p10,a0,a0,p01,q10)  ok 
(p10,a0,a0,q01,a1)  ok 
(p10,a0,a0,q01,b1)  ok 
(p10,a0,a0,q01,c1)  ok 
(p10,a0,a0,q01,d1)  ok 
(p10,a0,a0,q01,p10)  ok 
(p10,a0,a0,q01,q10)  ok 
(p10,a0,b0,a0,a0)  ok 
(p10,a0,b0,a0,b0)  ok 
(p10,a0,b0,a0,c0)  ok 
(p10,a0,b0,a0,d0)  ok 
(p10,a0,b0,a0,p01)  ok 
(p10,a0,b0,a0,q01)  ok 
(p10,a0,b0,b0,a0)  ok 
(p10,a0,b0,b0,b0)  ok 
(p10,a0,b0,b0,c0)  ok 
(p10,a0,b0,b0,d0)  ok 
(p10,a0,b0,b0,p01)  ok 
(p10,a0,b0,b0,q01)  ok 
(p10,a0,b0,c0,a0)  ok 
(p10,a0,b0,c0,b0)  ok 
(p10,a0,b0,c0,c0)  ok 
(p10,a0,b0,c0,d0)  ok 
(p10,a0,b0,c0,p01)  ok 
(p10,a0,b0,c0,q01)  ok 
(p10,a0,b0,d0,a0)  ok 
(p10,a0,b0,d0,b0)  ok 
(p10,a0,b0,d0,c0)  ok 
(p10,a0,b0,d0,d0)  ok 
(p10,a0,b0,d0,p01)  ok 
(p10,a0,b0,d0,q01)  ok 
(p10,a0,b0,p01,a1)  ok 
(p10,a0,b0,p01,b1)  ok 
(p10,a0,b0,p01,c1)  ok 
(p10,a0,b0,p01,d1)  ok 
(p10,a0,b0,p01,p10)  ok 
(p10,a0,b0,p01,q10)  ok 
(p10,a0,b0,q01,a1)  ok 
(p10,a0,b0,q01,b1)  ok 
(p10,a0,b0,q01,c1)  ok 
(p10,a0,b0,q01,d1)  ok 
(p10,a0,b0,q01,p10)  ok 
(p10,a0,b0,q01,q10)  ok 
(p10,a0,c0,a0,a0)  ok 
(p10,a0,c0,a0,b0)  ok 
(p10,a0,c0,a0,c0)  ok 
(p10,a0,c0,a0,d0)  ok 
(p10,a0,c0,a0,p01)  ok 
(p10,a0,c0,a0,q01)  ok 
(p10,a0,c0,b0,a0)  ok 
(p10,a0,c0,b0,b0)  ok 
(p10,a0,c0,b0,c0)  ok 
(p10,a0,c0,b0,d0)  ok 
(p10,a0,c0,b0,p01)  ok 
(p10,a0,c0,b0,q01)  ok 
(p10,a0,c0,c0,a0)  ok 
(p10,a0,c0,c0,b0)  ok 
(p10,a0,c0,c0,c0)  ok 
(p10,a0,c0,c0,d0)  ok 
(p10,a0,c0,c0,p01)  ok 
(p10,a0,c0,c0,q01)  ok 
(p10,a0,c0,d0,a0)  ok 
(p10,a0,c0,d0,b0)  ok 
(p10,a0,c0,d0,c0)  ok 
(p10,a0,c0,d0,d0)  ok 
(p10,a0,c0,d0,p01)  ok 
(p10,a0,c0,d0,q01)  ok 
(p10,a0,c0,p01,a1)  ok 
(p10,a0,c0,p01,b1)  ok 
(p10,a0,c0,p01,c1)  ok 
(p10,a0,c0,p01,d1)  ok 
(p10,a0,c0,p01,p10)  ok 
(p10,a0,c0,p01,q10)  ok 
(p10,a0,c0,q01,a1)  ok 
(p10,a0,c0,q01,b1)  ok 
(p10,a0,c0,q01,c1)  ok 
(p10,a0,c0,q01,d1)  ok 
(p10,a0,c0,q01,p10)  ok 
(p10,a0,c0,q01,q10)  ok 
(p10,a0,d0,a0,a0)  ok 
(p10,a0,d0,a0,b0)  ok 
(p10,a0,d0,a0,c0)  ok 
(p10,a0,d0,a0,d0)  ok 
(p10,a0,d0,a0,p01)  ok 
(p10,a0,d0,a0,q01)  ok 
(p10,a0,d0,b0,a0)  ok 
(p10,a0,d0,b0,b0)  ok 
(p10,a0,d0,b0,c0)  ok 
(p10,a0,d0,b0,d0)  ok 
(p10,a0,d0,b0,p01)  ok 
(p10,a0,d0,b0,q01)  ok 
(p10,a0,d0,c0,a0)  ok 
(p10,a0,d0,c0,b0)  ok 
(p10,a0,d0,c0,c0)  ok 
(p10,a0,d0,c0,d0)  ok 
(p10,a0,d0,c0,p01)  ok 
(p10,a0,d0,c0,q01)  ok 
(p10,a0,d0,d0,a0)  ok 
(p10,a0,d0,d0,b0)  ok 
(p10,a0,d0,d0,c0)  ok 
(p10,a0,d0,d0,d0)  ok 
(p10,a0,d0,d0,p01)  ok 
(p10,a0,d0,d0,q01)  ok 
(p10,a0,d0,p01,a1)  ok 
(p10,a0,d0,p01,b1)  ok 
(p10,a0,d0,p01,c1)  ok 
(p10,a0,d0,p01,d1)  ok 
(p10,a0,d0,p01,p10)  ok 
(p10,a0,d0,p01,q10)  ok 
(p10,a0,d0,q01,a1)  ok 
(p10,a0,d0,q01,b1)  ok 
(p10,a0,d0,q01,c1)  ok 
(p10,a0,d0,q01,d1)  ok 
(p10,a0,d0,q01,p10)  ok 
(p10,a0,d0,q01,q10)  ok 
(p10,a0,p01,a1,a1)  ok 
(p10,a0,p01,a1,b1)  ok 
(p10,a0,p01,a1,c1)  ok 
(p10,a0,p01,a1,d1)  ok 
(p10,a0,p01,a1,p10)  ok 
(p10,a0,p01,a1,q10)  ok 
(p10,a0,p01,b1,a1)  ok 
(p10,a0,p01,b1,b1)  ok 
(p10,a0,p01,b1,c1)  ok 
(p10,a0,p01,b1,d1)  ok 
(p10,a0,p01,b1,p10)  ok 
(p10,a0,p01,b1,q10)  ok 
(p10,a0,p01,c1,a1)  ok 
(p10,a0,p01,c1,b1)  ok 
(p10,a0,p01,c1,c1)  ok 
(p10,a0,p01,c1,d1)  ok 
(p10,a0,p01,c1,p10)  ok 
(p10,a0,p01,c1,q10)  ok 
(p10,a0,p01,d1,a1)  ok 
(p10,a0,p01,d1,b1)  ok 
(p10,a0,p01,d1,c1)  ok 
(p10,a0,p01,d1,d1)  ok 
(p10,a0,p01,d1,p10)  ok 
(p10,a0,p01,d1,q10)  ok 
(p10,a0,p01,p10,a0)  ok 
(p10,a0,p01,p10,b0)  ok 
(p10,a0,p01,p10,c0)  ok 
(p10,a0,p01,p10,d0)  ok 
(p10,a0,p01,p10,p01)  ok 
(p10,a0,p01,p10,q01)  ok 
(p10,a0,p01,q10,a0)  ok 
(p10,a0,p01,q10,b0)  ok 
(p10,a0,p01,q10,c0)  ok 
(p10,a0,p01,q10,d0)  ok 
(p10,a0,p01,q10,p01)  ok 
(p10,a0,p01,q10,q01)  ok 
(p10,a0,q01,a1,a1)  ok 
(p10,a0,q01,a1,b1)  ok 
(p10,a0,q01,a1,c1)  ok 
(p10,a0,q01,a1,d1)  ok 
(p10,a0,q01,a1,p10)  ok 
(p10,a0,q01,a1,q10)  ok 
(p10,a0,q01,b1,a1)  ok 
(p10,a0,q01,b1,b1)  ok 
(p10,a0,q01,b1,c1)  ok 
(p10,a0,q01,b1,d1)  ok 
(p10,a0,q01,b1,p10)  ok 
(p10,a0,q01,b1,q10)  ok 
(p10,a0,q01,c1,a1)  ok 
(p10,a0,q01,c1,b1)  ok 
(p10,a0,q01,c1,c1)  ok 
(p10,a0,q01,c1,d1)  ok 
(p10,a0,q01,c1,p10)  ok 
(p10,a0,q01,c1,q10)  ok 
(p10,a0,q01,d1,a1)  ok 
(p10,a0,q01,d1,b1)  ok 
(p10,a0,q01,d1,c1)  ok 
(p10,a0,q01,d1,d1)  ok 
(p10,a0,q01,d1,p10)  ok 
(p10,a0,q01,d1,q10)  ok 
(p10,a0,q01,p10,a0)  ok 
(p10,a0,q01,p10,b0)  ok 
(p10,a0,q01,p10,c0)  ok 
(p10,a0,q01,p10,d0)  ok 
(p10,a0,q01,p10,p01)  ok 
(p10,a0,q01,p10,q01)  ok 
(p10,a0,q01,q10,a0)  ok 
(p10,a0,q01,q10,b0)  ok 
(p10,a0,q01,q10,c0)  ok 
(p10,a0,q01,q10,d0)  ok 
(p10,a0,q01,q10,p01)  ok 
(p10,a0,q01,q10,q01)  ok 
(p10,b0,a0,a0,a0)  ok 
(p10,b0,a0,a0,b0)  ok 
(p10,b0,a0,a0,c0)  ok 
(p10,b0,a0,a0,d0)  ok 
(p10,b0,a0,a0,p01)  ok 
(p10,b0,a0,a0,q01)  ok 
(p10,b0,a0,b0,a0)  ok 
(p10,b0,a0,b0,b0)  ok 
(p10,b0,a0,b0,c0)  ok 
(p10,b0,a0,b0,d0)  ok 
(p10,b0,a0,b0,p01)  ok 
(p10,b0,a0,b0,q01)  ok 
(p10,b0,a0,c0,a0)  ok 
(p10,b0,a0,c0,b0)  ok 
(p10,b0,a0,c0,c0)  ok 
(p10,b0,a0,c0,d0)  ok 
(p10,b0,a0,c0,p01)  ok 
(p10,b0,a0,c0,q01)  ok 
(p10,b0,a0,d0,a0)  ok 
(p10,b0,a0,d0,b0)  ok 
(p10,b0,a0,d0,c0)  ok 
(p10,b0,a0,d0,d0)  ok 
(p10,b0,a0,d0,p01)  ok 
(p10,b0,a0,d0,q01)  ok 
(p10,b0,a0,p01,a1)  ok 
(p10,b0,a0,p01,b1)  ok 
(p10,b0,a0,p01,c1)  ok 
(p10,b0,a0,p01,d1)  ok 
(p10,b0,a0,p01,p10)  ok 
(p10,b0,a0,p01,q10)  ok 
(p10,b0,a0,q01,a1)  ok 
(p10,b0,a0,q01,b1)  ok 
(p10,b0,a0,q01,c1)  ok 
(p10,b0,a0,q01,d1)  ok 
(p10,b0,a0,q01,p10)  ok 
(p10,b0,a0,q01,q10)  ok 
(p10,b0,b0,a0,a0)  ok 
(p10,b0,b0,a0,b0)  ok 
(p10,b0,b0,a0,c0)  ok 
(p10,b0,b0,a0,d0)  ok 
(p10,b0,b0,a0,p01)  ok 
(p10,b0,b0,a0,q01)  ok 
(p10,b0,b0,b0,a0)  ok 
(p10,b0,b0,b0,b0)  ok 
(p10,b0,b0,b0,c0)  ok 
(p10,b0,b0,b0,d0)  ok 
(p10,b0,b0,b0,p01)  ok 
(p10,b0,b0,b0,q01)  ok 
(p10,b0,b0,c0,a0)  ok 
(p10,b0,b0,c0,b0)  ok 
(p10,b0,b0,c0,c0)  ok 
(p10,b0,b0,c0,d0)  ok 
(p10,b0,b0,c0,p01)  ok 
(p10,b0,b0,c0,q01)  ok 
(p10,b0,b0,d0,a0)  ok 
(p10,b0,b0,d0,b0)  ok 
(p10,b0,b0,d0,c0)  ok 
(p10,b0,b0,d0,d0)  ok 
(p10,b0,b0,d0,p01)  ok 
(p10,b0,b0,d0,q01)  ok 
(p10,b0,b0,p01,a1)  ok 
(p10,b0,b0,p01,b1)  ok 
(p10,b0,b0,p01,c1)  ok 
(p10,b0,b0,p01,d1)  ok 
(p10,b0,b0,p01,p10)  ok 
(p10,b0,b0,p01,q10)  ok 
(p10,b0,b0,q01,a1)  ok 
(p10,b0,b0,q01,b1)  ok 
(p10,b0,b0,q01,c1)  ok 
(p10,b0,b0,q01,d1)  ok 
(p10,b0,b0,q01,p10)  ok 
(p10,b0,b0,q01,q10)  ok 
(p10,b0,c0,a0,a0)  ok 
(p10,b0,c0,a0,b0)  ok 
(p10,b0,c0,a0,c0)  ok 
(p10,b0,c0,a0,d0)  ok 
(p10,b0,c0,a0,p01)  ok 
(p10,b0,c0,a0,q01)  ok 
(p10,b0,c0,b0,a0)  ok 
(p10,b0,c0,b0,b0)  ok 
(p10,b0,c0,b0,c0)  ok 
(p10,b0,c0,b0,d0)  ok 
(p10,b0,c0,b0,p01)  ok 
(p10,b0,c0,b0,q01)  ok 
(p10,b0,c0,c0,a0)  ok 
(p10,b0,c0,c0,b0)  ok 
(p10,b0,c0,c0,c0)  ok 
(p10,b0,c0,c0,d0)  ok 
(p10,b0,c0,c0,p01)  ok 
(p10,b0,c0,c0,q01)  ok 
(p10,b0,c0,d0,a0)  ok 
(p10,b0,c0,d0,b0)  ok 
(p10,b0,c0,d0,c0)  ok 
(p10,b0,c0,d0,d0)  ok 
(p10,b0,c0,d0,p01)  ok 
(p10,b0,c0,d0,q01)  ok 
(p10,b0,c0,p01,a1)  ok 
(p10,b0,c0,p01,b1)  ok 
(p10,b0,c0,p01,c1)  ok 
(p10,b0,c0,p01,d1)  ok 
(p10,b0,c0,p01,p10)  ok 
(p10,b0,c0,p01,q10)  ok 
(p10,b0,c0,q01,a1)  ok 
(p10,b0,c0,q01,b1)  ok 
(p10,b0,c0,q01,c1)  ok 
(p10,b0,c0,q01,d1)  ok 
(p10,b0,c0,q01,p10)  ok 
(p10,b0,c0,q01,q10)  ok 
(p10,b0,d0,a0,a0)  ok 
(p10,b0,d0,a0,b0)  ok 
(p10,b0,d0,a0,c0)  ok 
(p10,b0,d0,a0,d0)  ok 
(p10,b0,d0,a0,p01)  ok 
(p10,b0,d0,a0,q01)  ok 
(p10,b0,d0,b0,a0)  ok 
(p10,b0,d0,b0,b0)  ok 
(p10,b0,d0,b0,c0)  ok 
(p10,b0,d0,b0,d0)  ok 
(p10,b0,d0,b0,p01)  ok 
(p10,b0,d0,b0,q01)  ok 
(p10,b0,d0,c0,a0)  ok 
(p10,b0,d0,c0,b0)  ok 
(p10,b0,d0,c0,c0)  ok 
(p10,b0,d0,c0,d0)  ok 
(p10,b0,d0,c0,p01)  ok 
(p10,b0,d0,c0,q01)  ok 
(p10,b0,d0,d0,a0)  ok 
(p10,b0,d0,d0,b0)  ok 
(p10,b0,d0,d0,c0)  ok 
(p10,b0,d0,d0,d0)  ok 
(p10,b0,d0,d0,p01)  ok 
(p10,b0,d0,d0,q01)  ok 
(p10,b0,d0,p01,a1)  ok 
(p10,b0,d0,p01,b1)  ok 
(p10,b0,d0,p01,c1)  ok 
(p10,b0,d0,p01,d1)  ok 
(p10,b0,d0,p01,p10)  ok 
(p10,b0,d0,p01,q10)  ok 
(p10,b0,d0,q01,a1)  ok 
(p10,b0,d0,q01,b1)  ok 
(p10,b0,d0,q01,c1)  ok 
(p10,b0,d0,q01,d1)  ok 
(p10,b0,d0,q01,p10)  ok 
(p10,b0,d0,q01,q10)  ok 
(p10,b0,p01,a1,a1)  ok 
(p10,b0,p01,a1,b1)  ok 
(p10,b0,p01,a1,c1)  ok 
(p10,b0,p01,a1,d1)  ok 
(p10,b0,p01,a1,p10)  ok 
(p10,b0,p01,a1,q10)  ok 
(p10,b0,p01,b1,a1)  ok 
(p10,b0,p01,b1,b1)  ok 
(p10,b0,p01,b1,c1)  ok 
(p10,b0,p01,b1,d1)  ok 
(p10,b0,p01,b1,p10)  ok 
(p10,b0,p01,b1,q10)  ok 
(p10,b0,p01,c1,a1)  ok 
(p10,b0,p01,c1,b1)  ok 
(p10,b0,p01,c1,c1)  ok 
(p10,b0,p01,c1,d1)  ok 
(p10,b0,p01,c1,p10)  ok 
(p10,b0,p01,c1,q10)  ok 
(p10,b0,p01,d1,a1)  ok 
(p10,b0,p01,d1,b1)  ok 
(p10,b0,p01,d1,c1)  ok 
(p10,b0,p01,d1,d1)  ok 
(p10,b0,p01,d1,p10)  ok 
(p10,b0,p01,d1,q10)  ok 
(p10,b0,p01,p10,a0)  ok 
(p10,b0,p01,p10,b0)  ok 
(p10,b0,p01,p10,c0)  ok 
(p10,b0,p01,p10,d0)  ok 
(p10,b0,p01,p10,p01)  ok 
(p10,b0,p01,p10,q01)  ok 
(p10,b0,p01,q10,a0)  ok 
(p10,b0,p01,q10,b0)  ok 
(p10,b0,p01,q10,c0)  ok 
(p10,b0,p01,q10,d0)  ok 
(p10,b0,p01,q10,p01)  ok 
(p10,b0,p01,q10,q01)  ok 
(p10,b0,q01,a1,a1)  ok 
(p10,b0,q01,a1,b1)  ok 
(p10,b0,q01,a1,c1)  ok 
(p10,b0,q01,a1,d1)  ok 
(p10,b0,q01,a1,p10)  ok 
(p10,b0,q01,a1,q10)  ok 
(p10,b0,q01,b1,a1)  ok 
(p10,b0,q01,b1,b1)  ok 
(p10,b0,q01,b1,c1)  ok 
(p10,b0,q01,b1,d1)  ok 
(p10,b0,q01,b1,p10)  ok 
(p10,b0,q01,b1,q10)  ok 
(p10,b0,q01,c1,a1)  ok 
(p10,b0,q01,c1,b1)  ok 
(p10,b0,q01,c1,c1)  ok 
(p10,b0,q01,c1,d1)  ok 
(p10,b0,q01,c1,p10)  ok 
(p10,b0,q01,c1,q10)  ok 
(p10,b0,q01,d1,a1)  ok 
(p10,b0,q01,d1,b1)  ok 
(p10,b0,q01,d1,c1)  ok 
(p10,b0,q01,d1,d1)  ok 
(p10,b0,q01,d1,p10)  ok 
(p10,b0,q01,d1,q10)  ok 
(p10,b0,q01,p10,a0)  ok 
(p10,b0,q01,p10,b0)  ok 
(p10,b0,q01,p10,c0)  ok 
(p10,b0,q01,p10,d0)  ok 
(p10,b0,q01,p10,p01)  ok 
(p10,b0,q01,p10,q01)  ok 
(p10,b0,q01,q10,a0)  ok 
(p10,b0,q01,q10,b0)  ok 
(p10,b0,q01,q10,c0)  ok 
(p10,b0,q01,q10,d0)  ok 
(p10,b0,q01,q10,p01)  ok 
(p10,b0,q01,q10,q01)  ok 
(p10,c0,a0,a0,a0)  ok 
(p10,c0,a0,a0,b0)  ok 
(p10,c0,a0,a0,c0)  ok 
(p10,c0,a0,a0,d0)  ok 
(p10,c0,a0,a0,p01)  ok 
(p10,c0,a0,a0,q01)  ok 
(p10,c0,a0,b0,a0)  ok 
(p10,c0,a0,b0,b0)  ok 
(p10,c0,a0,b0,c0)  ok 
(p10,c0,a0,b0,d0)  ok 
(p10,c0,a0,b0,p01)  ok 
(p10,c0,a0,b0,q01)  ok 
(p10,c0,a0,c0,a0)  ok 
(p10,c0,a0,c0,b0)  ok 
(p10,c0,a0,c0,c0)  ok 
(p10,c0,a0,c0,d0)  ok 
(p10,c0,a0,c0,p01)  ok 
(p10,c0,a0,c0,q01)  ok 
(p10,c0,a0,d0,a0)  ok 
(p10,c0,a0,d0,b0)  ok 
(p10,c0,a0,d0,c0)  ok 
(p10,c0,a0,d0,d0)  ok 
(p10,c0,a0,d0,p01)  ok 
(p10,c0,a0,d0,q01)  ok 
(p10,c0,a0,p01,a1)  ok 
(p10,c0,a0,p01,b1)  ok 
(p10,c0,a0,p01,c1)  ok 
(p10,c0,a0,p01,d1)  ok 
(p10,c0,a0,p01,p10)  ok 
(p10,c0,a0,p01,q10)  ok 
(p10,c0,a0,q01,a1)  ok 
(p10,c0,a0,q01,b1)  ok 
(p10,c0,a0,q01,c1)  ok 
(p10,c0,a0,q01,d1)  ok 
(p10,c0,a0,q01,p10)  ok 
(p10,c0,a0,q01,q10)  ok 
(p10,c0,b0,a0,a0)  ok 
(p10,c0,b0,a0,b0)  ok 
(p10,c0,b0,a0,c0)  ok 
(p10,c0,b0,a0,d0)  ok 
(p10,c0,b0,a0,p01)  ok 
(p10,c0,b0,a0,q01)  ok 
(p10,c0,b0,b0,a0)  ok 
(p10,c0,b0,b0,b0)  ok 
(p10,c0,b0,b0,c0)  ok 
(p10,c0,b0,b0,d0)  ok 
(p10,c0,b0,b0,p01)  ok 
(p10,c0,b0,b0,q01)  ok 
(p10,c0,b0,c0,a0)  ok 
(p10,c0,b0,c0,b0)  ok 
(p10,c0,b0,c0,c0)  ok 
(p10,c0,b0,c0,d0)  ok 
(p10,c0,b0,c0,p01)  ok 
(p10,c0,b0,c0,q01)  ok 
(p10,c0,b0,d0,a0)  ok 
(p10,c0,b0,d0,b0)  ok 
(p10,c0,b0,d0,c0)  ok 
(p10,c0,b0,d0,d0)  ok 
(p10,c0,b0,d0,p01)  ok 
(p10,c0,b0,d0,q01)  ok 
(p10,c0,b0,p01,a1)  ok 
(p10,c0,b0,p01,b1)  ok 
(p10,c0,b0,p01,c1)  ok 
(p10,c0,b0,p01,d1)  ok 
(p10,c0,b0,p01,p10)  ok 
(p10,c0,b0,p01,q10)  ok 
(p10,c0,b0,q01,a1)  ok 
(p10,c0,b0,q01,b1)  ok 
(p10,c0,b0,q01,c1)  ok 
(p10,c0,b0,q01,d1)  ok 
(p10,c0,b0,q01,p10)  ok 
(p10,c0,b0,q01,q10)  ok 
(p10,c0,c0,a0,a0)  ok 
(p10,c0,c0,a0,b0)  ok 
(p10,c0,c0,a0,c0)  ok 
(p10,c0,c0,a0,d0)  ok 
(p10,c0,c0,a0,p01)  ok 
(p10,c0,c0,a0,q01)  ok 
(p10,c0,c0,b0,a0)  ok 
(p10,c0,c0,b0,b0)  ok 
(p10,c0,c0,b0,c0)  ok 
(p10,c0,c0,b0,d0)  ok 
(p10,c0,c0,b0,p01)  ok 
(p10,c0,c0,b0,q01)  ok 
(p10,c0,c0,c0,a0)  ok 
(p10,c0,c0,c0,b0)  ok 
(p10,c0,c0,c0,c0)  ok 
(p10,c0,c0,c0,d0)  ok 
(p10,c0,c0,c0,p01)  ok 
(p10,c0,c0,c0,q01)  ok 
(p10,c0,c0,d0,a0)  ok 
(p10,c0,c0,d0,b0)  ok 
(p10,c0,c0,d0,c0)  ok 
(p10,c0,c0,d0,d0)  ok 
(p10,c0,c0,d0,p01)  ok 
(p10,c0,c0,d0,q01)  ok 
(p10,c0,c0,p01,a1)  ok 
(p10,c0,c0,p01,b1)  ok 
(p10,c0,c0,p01,c1)  ok 
(p10,c0,c0,p01,d1)  ok 
(p10,c0,c0,p01,p10)  ok 
(p10,c0,c0,p01,q10)  ok 
(p10,c0,c0,q01,a1)  ok 
(p10,c0,c0,q01,b1)  ok 
(p10,c0,c0,q01,c1)  ok 
(p10,c0,c0,q01,d1)  ok 
(p10,c0,c0,q01,p10)  ok 
(p10,c0,c0,q01,q10)  ok 
(p10,c0,d0,a0,a0)  ok 
(p10,c0,d0,a0,b0)  ok 
(p10,c0,d0,a0,c0)  ok 
(p10,c0,d0,a0,d0)  ok 
(p10,c0,d0,a0,p01)  ok 
(p10,c0,d0,a0,q01)  ok 
(p10,c0,d0,b0,a0)  ok 
(p10,c0,d0,b0,b0)  ok 
(p10,c0,d0,b0,c0)  ok 
(p10,c0,d0,b0,d0)  ok 
(p10,c0,d0,b0,p01)  ok 
(p10,c0,d0,b0,q01)  ok 
(p10,c0,d0,c0,a0)  ok 
(p10,c0,d0,c0,b0)  ok 
(p10,c0,d0,c0,c0)  ok 
(p10,c0,d0,c0,d0)  ok 
(p10,c0,d0,c0,p01)  ok 
(p10,c0,d0,c0,q01)  ok 
(p10,c0,d0,d0,a0)  ok 
(p10,c0,d0,d0,b0)  ok 
(p10,c0,d0,d0,c0)  ok 
(p10,c0,d0,d0,d0)  ok 
(p10,c0,d0,d0,p01)  ok 
(p10,c0,d0,d0,q01)  ok 
(p10,c0,d0,p01,a1)  ok 
(p10,c0,d0,p01,b1)  ok 
(p10,c0,d0,p01,c1)  ok 
(p10,c0,d0,p01,d1)  ok 
(p10,c0,d0,p01,p10)  ok 
(p10,c0,d0,p01,q10)  ok 
(p10,c0,d0,q01,a1)  ok 
(p10,c0,d0,q01,b1)  ok 
(p10,c0,d0,q01,c1)  ok 
(p10,c0,d0,q01,d1)  ok 
(p10,c0,d0,q01,p10)  ok 
(p10,c0,d0,q01,q10)  ok 
(p10,c0,p01,a1,a1)  ok 
(p10,c0,p01,a1,b1)  ok 
(p10,c0,p01,a1,c1)  ok 
(p10,c0,p01,a1,d1)  ok 
(p10,c0,p01,a1,p10)  ok 
(p10,c0,p01,a1,q10)  ok 
(p10,c0,p01,b1,a1)  ok 
(p10,c0,p01,b1,b1)  ok 
(p10,c0,p01,b1,c1)  ok 
(p10,c0,p01,b1,d1)  ok 
(p10,c0,p01,b1,p10)  ok 
(p10,c0,p01,b1,q10)  ok 
(p10,c0,p01,c1,a1)  ok 
(p10,c0,p01,c1,b1)  ok 
(p10,c0,p01,c1,c1)  ok 
(p10,c0,p01,c1,d1)  ok 
(p10,c0,p01,c1,p10)  ok 
(p10,c0,p01,c1,q10)  ok 
(p10,c0,p01,d1,a1)  ok 
(p10,c0,p01,d1,b1)  ok 
(p10,c0,p01,d1,c1)  ok 
(p10,c0,p01,d1,d1)  ok 
(p10,c0,p01,d1,p10)  ok 
(p10,c0,p01,d1,q10)  ok 
(p10,c0,p01,p10,a0)  ok 
(p10,c0,p01,p10,b0)  ok 
(p10,c0,p01,p10,c0)  ok 
(p10,c0,p01,p10,d0)  ok 
(p10,c0,p01,p10,p01)  ok 
(p10,c0,p01,p10,q01)  ok 
(p10,c0,p01,q10,a0)  ok 
(p10,c0,p01,q10,b0)  ok 
(p10,c0,p01,q10,c0)  ok 
(p10,c0,p01,q10,d0)  ok 
(p10,c0,p01,q10,p01)  ok 
(p10,c0,p01,q10,q01)  ok 
(p10,c0,q01,a1,a1)  ok 
(p10,c0,q01,a1,b1)  ok 
(p10,c0,q01,a1,c1)  ok 
(p10,c0,q01,a1,d1)  ok 
(p10,c0,q01,a1,p10)  ok 
(p10,c0,q01,a1,q10)  ok 
(p10,c0,q01,b1,a1)  ok 
(p10,c0,q01,b1,b1)  ok 
(p10,c0,q01,b1,c1)  ok 
(p10,c0,q01,b1,d1)  ok 
(p10,c0,q01,b1,p10)  ok 
(p10,c0,q01,b1,q10)  ok 
(p10,c0,q01,c1,a1)  ok 
(p10,c0,q01,c1,b1)  ok 
(p10,c0,q01,c1,c1)  ok 
(p10,c0,q01,c1,d1)  ok 
(p10,c0,q01,c1,p10)  ok 
(p10,c0,q01,c1,q10)  ok 
(p10,c0,q01,d1,a1)  ok 
(p10,c0,q01,d1,b1)  ok 
(p10,c0,q01,d1,c1)  ok 
(p10,c0,q01,d1,d1)  ok 
(p10,c0,q01,d1,p10)  ok 
(p10,c0,q01,d1,q10)  ok 
(p10,c0,q01,p10,a0)  ok 
(p10,c0,q01,p10,b0)  ok 
(p10,c0,q01,p10,c0)  ok 
(p10,c0,q01,p10,d0)  ok 
(p10,c0,q01,p10,p01)  ok 
(p10,c0,q01,p10,q01)  ok 
(p10,c0,q01,q10,a0)  ok 
(p10,c0,q01,q10,b0)  ok 
(p10,c0,q01,q10,c0)  ok 
(p10,c0,q01,q10,d0)  ok 
(p10,c0,q01,q10,p01)  ok 
(p10,c0,q01,q10,q01)  ok 
(p10,d0,a0,a0,a0)  ok 
(p10,d0,a0,a0,b0)  ok 
(p10,d0,a0,a0,c0)  ok 
(p10,d0,a0,a0,d0)  ok 
(p10,d0,a0,a0,p01)  ok 
(p10,d0,a0,a0,q01)  ok 
(p10,d0,a0,b0,a0)  ok 
(p10,d0,a0,b0,b0)  ok 
(p10,d0,a0,b0,c0)  ok 
(p10,d0,a0,b0,d0)  ok 
(p10,d0,a0,b0,p01)  ok 
(p10,d0,a0,b0,q01)  ok 
(p10,d0,a0,c0,a0)  ok 
(p10,d0,a0,c0,b0)  ok 
(p10,d0,a0,c0,c0)  ok 
(p10,d0,a0,c0,d0)  ok 
(p10,d0,a0,c0,p01)  ok 
(p10,d0,a0,c0,q01)  ok 
(p10,d0,a0,d0,a0)  ok 
(p10,d0,a0,d0,b0)  ok 
(p10,d0,a0,d0,c0)  ok 
(p10,d0,a0,d0,d0)  ok 
(p10,d0,a0,d0,p01)  ok 
(p10,d0,a0,d0,q01)  ok 
(p10,d0,a0,p01,a1)  ok 
(p10,d0,a0,p01,b1)  ok 
(p10,d0,a0,p01,c1)  ok 
(p10,d0,a0,p01,d1)  ok 
(p10,d0,a0,p01,p10)  ok 
(p10,d0,a0,p01,q10)  ok 
(p10,d0,a0,q01,a1)  ok 
(p10,d0,a0,q01,b1)  ok 
(p10,d0,a0,q01,c1)  ok 
(p10,d0,a0,q01,d1)  ok 
(p10,d0,a0,q01,p10)  ok 
(p10,d0,a0,q01,q10)  ok 
(p10,d0,b0,a0,a0)  ok 
(p10,d0,b0,a0,b0)  ok 
(p10,d0,b0,a0,c0)  ok 
(p10,d0,b0,a0,d0)  ok 
(p10,d0,b0,a0,p01)  ok 
(p10,d0,b0,a0,q01)  ok 
(p10,d0,b0,b0,a0)  ok 
(p10,d0,b0,b0,b0)  ok 
(p10,d0,b0,b0,c0)  ok 
(p10,d0,b0,b0,d0)  ok 
(p10,d0,b0,b0,p01)  ok 
(p10,d0,b0,b0,q01)  ok 
(p10,d0,b0,c0,a0)  ok 
(p10,d0,b0,c0,b0)  ok 
(p10,d0,b0,c0,c0)  ok 
(p10,d0,b0,c0,d0)  ok 
(p10,d0,b0,c0,p01)  ok 
(p10,d0,b0,c0,q01)  ok 
(p10,d0,b0,d0,a0)  ok 
(p10,d0,b0,d0,b0)  ok 
(p10,d0,b0,d0,c0)  ok 
(p10,d0,b0,d0,d0)  ok 
(p10,d0,b0,d0,p01)  ok 
(p10,d0,b0,d0,q01)  ok 
(p10,d0,b0,p01,a1)  ok 
(p10,d0,b0,p01,b1)  ok 
(p10,d0,b0,p01,c1)  ok 
(p10,d0,b0,p01,d1)  ok 
(p10,d0,b0,p01,p10)  ok 
(p10,d0,b0,p01,q10)  ok 
(p10,d0,b0,q01,a1)  ok 
(p10,d0,b0,q01,b1)  ok 
(p10,d0,b0,q01,c1)  ok 
(p10,d0,b0,q01,d1)  ok 
(p10,d0,b0,q01,p10)  ok 
(p10,d0,b0,q01,q10)  ok 
(p10,d0,c0,a0,a0)  ok 
(p10,d0,c0,a0,b0)  ok 
(p10,d0,c0,a0,c0)  ok 
(p10,d0,c0,a0,d0)  ok 
(p10,d0,c0,a0,p01)  ok 
(p10,d0,c0,a0,q01)  ok 
(p10,d0,c0,b0,a0)  ok 
(p10,d0,c0,b0,b0)  ok 
(p10,d0,c0,b0,c0)  ok 
(p10,d0,c0,b0,d0)  ok 
(p10,d0,c0,b0,p01)  ok 
(p10,d0,c0,b0,q01)  ok 
(p10,d0,c0,c0,a0)  ok 
(p10,d0,c0,c0,b0)  ok 
(p10,d0,c0,c0,c0)  ok 
(p10,d0,c0,c0,d0)  ok 
(p10,d0,c0,c0,p01)  ok 
(p10,d0,c0,c0,q01)  ok 
(p10,d0,c0,d0,a0)  ok 
(p10,d0,c0,d0,b0)  ok 
(p10,d0,c0,d0,c0)  ok 
(p10,d0,c0,d0,d0)  ok 
(p10,d0,c0,d0,p01)  ok 
(p10,d0,c0,d0,q01)  ok 
(p10,d0,c0,p01,a1)  ok 
(p10,d0,c0,p01,b1)  ok 
(p10,d0,c0,p01,c1)  ok 
(p10,d0,c0,p01,d1)  ok 
(p10,d0,c0,p01,p10)  ok 
(p10,d0,c0,p01,q10)  ok 
(p10,d0,c0,q01,a1)  ok 
(p10,d0,c0,q01,b1)  ok 
(p10,d0,c0,q01,c1)  ok 
(p10,d0,c0,q01,d1)  ok 
(p10,d0,c0,q01,p10)  ok 
(p10,d0,c0,q01,q10)  ok 
(p10,d0,d0,a0,a0)  ok 
(p10,d0,d0,a0,b0)  ok 
(p10,d0,d0,a0,c0)  ok 
(p10,d0,d0,a0,d0)  ok 
(p10,d0,d0,a0,p01)  ok 
(p10,d0,d0,a0,q01)  ok 
(p10,d0,d0,b0,a0)  ok 
(p10,d0,d0,b0,b0)  ok 
(p10,d0,d0,b0,c0)  ok 
(p10,d0,d0,b0,d0)  ok 
(p10,d0,d0,b0,p01)  ok 
(p10,d0,d0,b0,q01)  ok 
(p10,d0,d0,c0,a0)  ok 
(p10,d0,d0,c0,b0)  ok 
(p10,d0,d0,c0,c0)  ok 
(p10,d0,d0,c0,d0)  ok 
(p10,d0,d0,c0,p01)  ok 
(p10,d0,d0,c0,q01)  ok 
(p10,d0,d0,d0,a0)  ok 
(p10,d0,d0,d0,b0)  ok 
(p10,d0,d0,d0,c0)  ok 
(p10,d0,d0,d0,d0)  ok 
(p10,d0,d0,d0,p01)  ok 
(p10,d0,d0,d0,q01)  ok 
(p10,d0,d0,p01,a1)  ok 
(p10,d0,d0,p01,b1)  ok 
(p10,d0,d0,p01,c1)  ok 
(p10,d0,d0,p01,d1)  ok 
(p10,d0,d0,p01,p10)  ok 
(p10,d0,d0,p01,q10)  ok 
(p10,d0,d0,q01,a1)  ok 
(p10,d0,d0,q01,b1)  ok 
(p10,d0,d0,q01,c1)  ok 
(p10,d0,d0,q01,d1)  ok 
(p10,d0,d0,q01,p10)  ok 
(p10,d0,d0,q01,q10)  ok 
(p10,d0,p01,a1,a1)  ok 
(p10,d0,p01,a1,b1)  ok 
(p10,d0,p01,a1,c1)  ok 
(p10,d0,p01,a1,d1)  ok 
(p10,d0,p01,a1,p10)  ok 
(p10,d0,p01,a1,q10)  ok 
(p10,d0,p01,b1,a1)  ok 
(p10,d0,p01,b1,b1)  ok 
(p10,d0,p01,b1,c1)  ok 
(p10,d0,p01,b1,d1)  ok 
(p10,d0,p01,b1,p10)  ok 
(p10,d0,p01,b1,q10)  ok 
(p10,d0,p01,c1,a1)  ok 
(p10,d0,p01,c1,b1)  ok 
(p10,d0,p01,c1,c1)  ok 
(p10,d0,p01,c1,d1)  ok 
(p10,d0,p01,c1,p10)  ok 
(p10,d0,p01,c1,q10)  ok 
(p10,d0,p01,d1,a1)  ok 
(p10,d0,p01,d1,b1)  ok 
(p10,d0,p01,d1,c1)  ok 
(p10,d0,p01,d1,d1)  ok 
(p10,d0,p01,d1,p10)  ok 
(p10,d0,p01,d1,q10)  ok 
(p10,d0,p01,p10,a0)  ok 
(p10,d0,p01,p10,b0)  ok 
(p10,d0,p01,p10,c0)  ok 
(p10,d0,p01,p10,d0)  ok 
(p10,d0,p01,p10,p01)  ok 
(p10,d0,p01,p10,q01)  ok 
(p10,d0,p01,q10,a0)  ok 
(p10,d0,p01,q10,b0)  ok 
(p10,d0,p01,q10,c0)  ok 
(p10,d0,p01,q10,d0)  ok 
(p10,d0,p01,q10,p01)  ok 
(p10,d0,p01,q10,q01)  ok 
(p10,d0,q01,a1,a1)  ok 
(p10,d0,q01,a1,b1)  ok 
(p10,d0,q01,a1,c1)  ok 
(p10,d0,q01,a1,d1)  ok 
(p10,d0,q01,a1,p10)  ok 
(p10,d0,q01,a1,q10)  ok 
(p10,d0,q01,b1,a1)  ok 
(p10,d0,q01,b1,b1)  ok 
(p10,d0,q01,b1,c1)  ok 
(p10,d0,q01,b1,d1)  ok 
(p10,d0,q01,b1,p10)  ok 
(p10,d0,q01,b1,q10)  ok 
(p10,d0,q01,c1,a1)  ok 
(p10,d0,q01,c1,b1)  ok 
(p10,d0,q01,c1,c1)  ok 
(p10,d0,q01,c1,d1)  ok 
(p10,d0,q01,c1,p10)  ok 
(p10,d0,q01,c1,q10)  ok 
(p10,d0,q01,d1,a1)  ok 
(p10,d0,q01,d1,b1)  ok 
(p10,d0,q01,d1,c1)  ok 
(p10,d0,q01,d1,d1)  ok 
(p10,d0,q01,d1,p10)  ok 
(p10,d0,q01,d1,q10)  ok 
(p10,d0,q01,p10,a0)  ok 
(p10,d0,q01,p10,b0)  ok 
(p10,d0,q01,p10,c0)  ok 
(p10,d0,q01,p10,d0)  ok 
(p10,d0,q01,p10,p01)  ok 
(p10,d0,q01,p10,q01)  ok 
(p10,d0,q01,q10,a0)  ok 
(p10,d0,q01,q10,b0)  ok 
(p10,d0,q01,q10,c0)  ok 
(p10,d0,q01,q10,d0)  ok 
(p10,d0,q01,q10,p01)  ok 
(p10,d0,q01,q10,q01)  ok 
(p10,p01,a1,a1,a1)  ok 
(p10,p01,a1,a1,b1)  ok 
(p10,p01,a1,a1,c1)  ok 
(p10,p01,a1,a1,d1)  ok 
(p10,p01,a1,a1,p10)  ok 
(p10,p01,a1,a1,q10)  ok 
(p10,p01,a1,b1,a1)  ok 
(p10,p01,a1,b1,b1)  ok 
(p10,p01,a1,b1,c1)  ok 
(p10,p01,a1,b1,d1)  ok 
(p10,p01,a1,b1,p10)  ok 
(p10,p01,a1,b1,q10)  ok 
(p10,p01,a1,c1,a1)  ok 
(p10,p01,a1,c1,b1)  ok 
(p10,p01,a1,c1,c1)  ok 
(p10,p01,a1,c1,d1)  ok 
(p10,p01,a1,c1,p10)  ok 
(p10,p01,a1,c1,q10)  ok 
(p10,p01,a1,d1,a1)  ok 
(p10,p01,a1,d1,b1)  ok 
(p10,p01,a1,d1,c1)  ok 
(p10,p01,a1,d1,d1)  ok 
(p10,p01,a1,d1,p10)  ok 
(p10,p01,a1,d1,q10)  ok 
(p10,p01,a1,p10,a0)  ok 
(p10,p01,a1,p10,b0)  ok 
(p10,p01,a1,p10,c0)  ok 
(p10,p01,a1,p10,d0)  ok 
(p10,p01,a1,p10,p01)  ok 
(p10,p01,a1,p10,q01)  ok 
(p10,p01,a1,q10,a0)  ok 
(p10,p01,a1,q10,b0)  ok 
(p10,p01,a1,q10,c0)  ok 
(p10,p01,a1,q10,d0)  ok 
(p10,p01,a1,q10,p01)  ok 
(p10,p01,a1,q10,q01)  ok 
(p10,p01,b1,a1,a1)  ok 
(p10,p01,b1,a1,b1)  ok 
(p10,p01,b1,a1,c1)  ok 
(p10,p01,b1,a1,d1)  ok 
(p10,p01,b1,a1,p10)  ok 
(p10,p01,b1,a1,q10)  ok 
(p10,p01,b1,b1,a1)  ok 
(p10,p01,b1,b1,b1)  ok 
(p10,p01,b1,b1,c1)  ok 
(p10,p01,b1,b1,d1)  ok 
(p10,p01,b1,b1,p10)  ok 
(p10,p01,b1,b1,q10)  ok 
(p10,p01,b1,c1,a1)  ok 
(p10,p01,b1,c1,b1)  ok 
(p10,p01,b1,c1,c1)  ok 
(p10,p01,b1,c1,d1)  ok 
(p10,p01,b1,c1,p10)  ok 
(p10,p01,b1,c1,q10)  ok 
(p10,p01,b1,d1,a1)  ok 
(p10,p01,b1,d1,b1)  ok 
(p10,p01,b1,d1,c1)  ok 
(p10,p01,b1,d1,d1)  ok 
(p10,p01,b1,d1,p10)  ok 
(p10,p01,b1,d1,q10)  ok 
(p10,p01,b1,p10,a0)  ok 
(p10,p01,b1,p10,b0)  ok 
(p10,p01,b1,p10,c0)  ok 
(p10,p01,b1,p10,d0)  ok 
(p10,p01,b1,p10,p01)  ok 
(p10,p01,b1,p10,q01)  ok 
(p10,p01,b1,q10,a0)  ok 
(p10,p01,b1,q10,b0)  ok 
(p10,p01,b1,q10,c0)  ok 
(p10,p01,b1,q10,d0)  ok 
(p10,p01,b1,q10,p01)  ok 
(p10,p01,b1,q10,q01)  ok 
(p10,p01,c1,a1,a1)  ok 
(p10,p01,c1,a1,b1)  ok 
(p10,p01,c1,a1,c1)  ok 
(p10,p01,c1,a1,d1)  ok 
(p10,p01,c1,a1,p10)  ok 
(p10,p01,c1,a1,q10)  ok 
(p10,p01,c1,b1,a1)  ok 
(p10,p01,c1,b1,b1)  ok 
(p10,p01,c1,b1,c1)  ok 
(p10,p01,c1,b1,d1)  ok 
(p10,p01,c1,b1,p10)  ok 
(p10,p01,c1,b1,q10)  ok 
(p10,p01,c1,c1,a1)  ok 
(p10,p01,c1,c1,b1)  ok 
(p10,p01,c1,c1,c1)  ok 
(p10,p01,c1,c1,d1)  ok 
(p10,p01,c1,c1,p10)  ok 
(p10,p01,c1,c1,q10)  ok 
(p10,p01,c1,d1,a1)  ok 
(p10,p01,c1,d1,b1)  ok 
(p10,p01,c1,d1,c1)  ok 
(p10,p01,c1,d1,d1)  ok 
(p10,p01,c1,d1,p10)  ok 
(p10,p01,c1,d1,q10)  ok 
(p10,p01,c1,p10,a0)  ok 
(p10,p01,c1,p10,b0)  ok 
(p10,p01,c1,p10,c0)  ok 
(p10,p01,c1,p10,d0)  ok 
(p10,p01,c1,p10,p01)  ok 
(p10,p01,c1,p10,q01)  ok 
(p10,p01,c1,q10,a0)  ok 
(p10,p01,c1,q10,b0)  ok 
(p10,p01,c1,q10,c0)  ok 
(p10,p01,c1,q10,d0)  ok 
(p10,p01,c1,q10,p01)  ok 
(p10,p01,c1,q10,q01)  ok 
(p10,p01,d1,a1,a1)  ok 
(p10,p01,d1,a1,b1)  ok 
(p10,p01,d1,a1,c1)  ok 
(p10,p01,d1,a1,d1)  ok 
(p10,p01,d1,a1,p10)  ok 
(p10,p01,d1,a1,q10)  ok 
(p10,p01,d1,b1,a1)  ok 
(p10,p01,d1,b1,b1)  ok 
(p10,p01,d1,b1,c1)  ok 
(p10,p01,d1,b1,d1)  ok 
(p10,p01,d1,b1,p10)  ok 
(p10,p01,d1,b1,q10)  ok 
(p10,p01,d1,c1,a1)  ok 
(p10,p01,d1,c1,b1)  ok 
(p10,p01,d1,c1,c1)  ok 
(p10,p01,d1,c1,d1)  ok 
(p10,p01,d1,c1,p10)  ok 
(p10,p01,d1,c1,q10)  ok 
(p10,p01,d1,d1,a1)  ok 
(p10,p01,d1,d1,b1)  ok 
(p10,p01,d1,d1,c1)  ok 
(p10,p01,d1,d1,d1)  ok 
(p10,p01,d1,d1,p10)  ok 
(p10,p01,d1,d1,q10)  ok 
(p10,p01,d1,p10,a0)  ok 
(p10,p01,d1,p10,b0)  ok 
(p10,p01,d1,p10,c0)  ok 
(p10,p01,d1,p10,d0)  ok 
(p10,p01,d1,p10,p01)  ok 
(p10,p01,d1,p10,q01)  ok 
(p10,p01,d1,q10,a0)  ok 
(p10,p01,d1,q10,b0)  ok 
(p10,p01,d1,q10,c0)  ok 
(p10,p01,d1,q10,d0)  ok 
(p10,p01,d1,q10,p01)  ok 
(p10,p01,d1,q10,q01)  ok 
(p10,p01,p10,a0,a0)  ok 
(p10,p01,p10,a0,b0)  ok 
(p10,p01,p10,a0,c0)  ok 
(p10,p01,p10,a0,d0)  ok 
(p10,p01,p10,a0,p01)  ok 
(p10,p01,p10,a0,q01)  ok 
(p10,p01,p10,b0,a0)  ok 
(p10,p01,p10,b0,b0)  ok 
(p10,p01,p10,b0,c0)  ok 
(p10,p01,p10,b0,d0)  ok 
(p10,p01,p10,b0,p01)  ok 
(p10,p01,p10,b0,q01)  ok 
(p10,p01,p10,c0,a0)  ok 
(p10,p01,p10,c0,b0)  ok 
(p10,p01,p10,c0,c0)  ok 
(p10,p01,p10,c0,d0)  ok 
(p10,p01,p10,c0,p01)  ok 
(p10,p01,p10,c0,q01)  ok 
(p10,p01,p10,d0,a0)  ok 
(p10,p01,p10,d0,b0)  ok 
(p10,p01,p10,d0,c0)  ok 
(p10,p01,p10,d0,d0)  ok 
(p10,p01,p10,d0,p01)  ok 
(p10,p01,p10,d0,q01)  ok 
(p10,p01,p10,p01,a1)  ok 
(p10,p01,p10,p01,b1)  ok 
(p10,p01,p10,p01,c1)  ok 
(p10,p01,p10,p01,d1)  ok 
(p10,p01,p10,p01,p10)  ok 
(p10,p01,p10,p01,q10)  ok 
(p10,p01,p10,q01,a1)  ok 
(p10,p01,p10,q01,b1)  ok 
(p10,p01,p10,q01,c1)  ok 
(p10,p01,p10,q01,d1)  ok 
(p10,p01,p10,q01,p10)  ok 
(p10,p01,p10,q01,q10)  ok 
(p10,p01,q10,a0,a0)  ok 
(p10,p01,q10,a0,b0)  ok 
(p10,p01,q10,a0,c0)  ok 
(p10,p01,q10,a0,d0)  ok 
(p10,p01,q10,a0,p01)  ok 
(p10,p01,q10,a0,q01)  ok 
(p10,p01,q10,b0,a0)  ok 
(p10,p01,q10,b0,b0)  ok 
(p10,p01,q10,b0,c0)  ok 
(p10,p01,q10,b0,d0)  ok 
(p10,p01,q10,b0,p01)  ok 
(p10,p01,q10,b0,q01)  ok 
(p10,p01,q10,c0,a0)  ok 
(p10,p01,q10,c0,b0)  ok 
(p10,p01,q10,c0,c0)  ok 
(p10,p01,q10,c0,d0)  ok 
(p10,p01,q10,c0,p01)  ok 
(p10,p01,q10,c0,q01)  ok 
(p10,p01,q10,d0,a0)  ok 
(p10,p01,q10,d0,b0)  ok 
(p10,p01,q10,d0,c0)  ok 
(p10,p01,q10,d0,d0)  ok 
(p10,p01,q10,d0,p01)  ok 
(p10,p01,q10,d0,q01)  ok 
(p10,p01,q10,p01,a1)  ok 
(p10,p01,q10,p01,b1)  ok 
(p10,p01,q10,p01,c1)  ok 
(p10,p01,q10,p01,d1)  ok 
(p10,p01,q10,p01,p10)  ok 
(p10,p01,q10,p01,q10)  ok 
(p10,p01,q10,q01,a1)  ok 
(p10,p01,q10,q01,b1)  ok 
(p10,p01,q10,q01,c1)  ok 
(p10,p01,q10,q01,d1)  ok 
(p10,p01,q10,q01,p10)  ok 
(p10,p01,q10,q01,q10)  ok 
(p10,q01,a1,a1,a1)  ok 
(p10,q01,a1,a1,b1)  ok 
(p10,q01,a1,a1,c1)  ok 
(p10,q01,a1,a1,d1)  ok 
(p10,q01,a1,a1,p10)  ok 
(p10,q01,a1,a1,q10)  ok 
(p10,q01,a1,b1,a1)  ok 
(p10,q01,a1,b1,b1)  ok 
(p10,q01,a1,b1,c1)  ok 
(p10,q01,a1,b1,d1)  ok 
(p10,q01,a1,b1,p10)  ok 
(p10,q01,a1,b1,q10)  ok 
(p10,q01,a1,c1,a1)  ok 
(p10,q01,a1,c1,b1)  ok 
(p10,q01,a1,c1,c1)  ok 
(p10,q01,a1,c1,d1)  ok 
(p10,q01,a1,c1,p10)  ok 
(p10,q01,a1,c1,q10)  ok 
(p10,q01,a1,d1,a1)  ok 
(p10,q01,a1,d1,b1)  ok 
(p10,q01,a1,d1,c1)  ok 
(p10,q01,a1,d1,d1)  ok 
(p10,q01,a1,d1,p10)  ok 
(p10,q01,a1,d1,q10)  ok 
(p10,q01,a1,p10,a0)  ok 
(p10,q01,a1,p10,b0)  ok 
(p10,q01,a1,p10,c0)  ok 
(p10,q01,a1,p10,d0)  ok 
(p10,q01,a1,p10,p01)  ok 
(p10,q01,a1,p10,q01)  ok 
(p10,q01,a1,q10,a0)  ok 
(p10,q01,a1,q10,b0)  ok 
(p10,q01,a1,q10,c0)  ok 
(p10,q01,a1,q10,d0)  ok 
(p10,q01,a1,q10,p01)  ok 
(p10,q01,a1,q10,q01)  ok 
(p10,q01,b1,a1,a1)  ok 
(p10,q01,b1,a1,b1)  ok 
(p10,q01,b1,a1,c1)  ok 
(p10,q01,b1,a1,d1)  ok 
(p10,q01,b1,a1,p10)  ok 
(p10,q01,b1,a1,q10)  ok 
(p10,q01,b1,b1,a1)  ok 
(p10,q01,b1,b1,b1)  ok 
(p10,q01,b1,b1,c1)  ok 
(p10,q01,b1,b1,d1)  ok 
(p10,q01,b1,b1,p10)  ok 
(p10,q01,b1,b1,q10)  ok 
(p10,q01,b1,c1,a1)  ok 
(p10,q01,b1,c1,b1)  ok 
(p10,q01,b1,c1,c1)  ok 
(p10,q01,b1,c1,d1)  ok 
(p10,q01,b1,c1,p10)  ok 
(p10,q01,b1,c1,q10)  ok 
(p10,q01,b1,d1,a1)  ok 
(p10,q01,b1,d1,b1)  ok 
(p10,q01,b1,d1,c1)  ok 
(p10,q01,b1,d1,d1)  ok 
(p10,q01,b1,d1,p10)  ok 
(p10,q01,b1,d1,q10)  ok 
(p10,q01,b1,p10,a0)  ok 
(p10,q01,b1,p10,b0)  ok 
(p10,q01,b1,p10,c0)  ok 
(p10,q01,b1,p10,d0)  ok 
(p10,q01,b1,p10,p01)  ok 
(p10,q01,b1,p10,q01)  ok 
(p10,q01,b1,q10,a0)  ok 
(p10,q01,b1,q10,b0)  ok 
(p10,q01,b1,q10,c0)  ok 
(p10,q01,b1,q10,d0)  ok 
(p10,q01,b1,q10,p01)  ok 
(p10,q01,b1,q10,q01)  ok 
(p10,q01,c1,a1,a1)  ok 
(p10,q01,c1,a1,b1)  ok 
(p10,q01,c1,a1,c1)  ok 
(p10,q01,c1,a1,d1)  ok 
(p10,q01,c1,a1,p10)  ok 
(p10,q01,c1,a1,q10)  ok 
(p10,q01,c1,b1,a1)  ok 
(p10,q01,c1,b1,b1)  ok 
(p10,q01,c1,b1,c1)  ok 
(p10,q01,c1,b1,d1)  ok 
(p10,q01,c1,b1,p10)  ok 
(p10,q01,c1,b1,q10)  ok 
(p10,q01,c1,c1,a1)  ok 
(p10,q01,c1,c1,b1)  ok 
(p10,q01,c1,c1,c1)  ok 
(p10,q01,c1,c1,d1)  ok 
(p10,q01,c1,c1,p10)  ok 
(p10,q01,c1,c1,q10)  ok 
(p10,q01,c1,d1,a1)  ok 
(p10,q01,c1,d1,b1)  ok 
(p10,q01,c1,d1,c1)  ok 
(p10,q01,c1,d1,d1)  ok 
(p10,q01,c1,d1,p10)  ok 
(p10,q01,c1,d1,q10)  ok 
(p10,q01,c1,p10,a0)  ok 
(p10,q01,c1,p10,b0)  ok 
(p10,q01,c1,p10,c0)  ok 
(p10,q01,c1,p10,d0)  ok 
(p10,q01,c1,p10,p01)  ok 
(p10,q01,c1,p10,q01)  ok 
(p10,q01,c1,q10,a0)  ok 
(p10,q01,c1,q10,b0)  ok 
(p10,q01,c1,q10,c0)  ok 
(p10,q01,c1,q10,d0)  ok 
(p10,q01,c1,q10,p01)  ok 
(p10,q01,c1,q10,q01)  ok 
(p10,q01,d1,a1,a1)  ok 
(p10,q01,d1,a1,b1)  ok 
(p10,q01,d1,a1,c1)  ok 
(p10,q01,d1,a1,d1)  ok 
(p10,q01,d1,a1,p10)  ok 
(p10,q01,d1,a1,q10)  ok 
(p10,q01,d1,b1,a1)  ok 
(p10,q01,d1,b1,b1)  ok 
(p10,q01,d1,b1,c1)  ok 
(p10,q01,d1,b1,d1)  ok 
(p10,q01,d1,b1,p10)  ok 
(p10,q01,d1,b1,q10)  ok 
(p10,q01,d1,c1,a1)  ok 
(p10,q01,d1,c1,b1)  ok 
(p10,q01,d1,c1,c1)  ok 
(p10,q01,d1,c1,d1)  ok 
(p10,q01,d1,c1,p10)  ok 
(p10,q01,d1,c1,q10)  ok 
(p10,q01,d1,d1,a1)  ok 
(p10,q01,d1,d1,b1)  ok 
(p10,q01,d1,d1,c1)  ok 
(p10,q01,d1,d1,d1)  ok 
(p10,q01,d1,d1,p10)  ok 
(p10,q01,d1,d1,q10)  ok 
(p10,q01,d1,p10,a0)  ok 
(p10,q01,d1,p10,b0)  ok 
(p10,q01,d1,p10,c0)  ok 
(p10,q01,d1,p10,d0)  ok 
(p10,q01,d1,p10,p01)  ok 
(p10,q01,d1,p10,q01)  ok 
(p10,q01,d1,q10,a0)  ok 
(p10,q01,d1,q10,b0)  ok 
(p10,q01,d1,q10,c0)  ok 
(p10,q01,d1,q10,d0)  ok 
(p10,q01,d1,q10,p01)  ok 
(p10,q01,d1,q10,q01)  ok 
(p10,q01,p10,a0,a0)  ok 
(p10,q01,p10,a0,b0)  ok 
(p10,q01,p10,a0,c0)  ok 
(p10,q01,p10,a0,d0)  ok 
(p10,q01,p10,a0,p01)  ok 
(p10,q01,p10,a0,q01)  ok 
(p10,q01,p10,b0,a0)  ok 
(p10,q01,p10,b0,b0)  ok 
(p10,q01,p10,b0,c0)  ok 
(p10,q01,p10,b0,d0)  ok 
(p10,q01,p10,b0,p01)  ok 
(p10,q01,p10,b0,q01)  ok 
(p10,q01,p10,c0,a0)  ok 
(p10,q01,p10,c0,b0)  ok 
(p10,q01,p10,c0,c0)  ok 
(p10,q01,p10,c0,d0)  ok 
(p10,q01,p10,c0,p01)  ok 
(p10,q01,p10,c0,q01)  ok 
(p10,q01,p10,d0,a0)  ok 
(p10,q01,p10,d0,b0)  ok 
(p10,q01,p10,d0,c0)  ok 
(p10,q01,p10,d0,d0)  ok 
(p10,q01,p10,d0,p01)  ok 
(p10,q01,p10,d0,q01)  ok 
(p10,q01,p10,p01,a1)  ok 
(p10,q01,p10,p01,b1)  ok 
(p10,q01,p10,p01,c1)  ok 
(p10,q01,p10,p01,d1)  ok 
(p10,q01,p10,p01,p10)  ok 
(p10,q01,p10,p01,q10)  ok 
(p10,q01,p10,q01,a1)  ok 
(p10,q01,p10,q01,b1)  ok 
(p10,q01,p10,q01,c1)  ok 
(p10,q01,p10,q01,d1)  ok 
(p10,q01,p10,q01,p10)  ok 
(p10,q01,p10,q01,q10)  ok 
(p10,q01,q10,a0,a0)  ok 
(p10,q01,q10,a0,b0)  ok 
(p10,q01,q10,a0,c0)  ok 
(p10,q01,q10,a0,d0)  ok 
(p10,q01,q10,a0,p01)  ok 
(p10,q01,q10,a0,q01)  ok 
(p10,q01,q10,b0,a0)  ok 
(p10,q01,q10,b0,b0)  ok 
(p10,q01,q10,b0,c0)  ok 
(p10,q01,q10,b0,d0)  ok 
(p10,q01,q10,b0,p01)  ok 
(p10,q01,q10,b0,q01)  ok 
(p10,q01,q10,c0,a0)  ok 
(p10,q01,q10,c0,b0)  ok 
(p10,q01,q10,c0,c0)  ok 
(p10,q01,q10,c0,d0)  ok 
(p10,q01,q10,c0,p01)  ok 
(p10,q01,q10,c0,q01)  ok 
(p10,q01,q10,d0,a0)  ok 
(p10,q01,q10,d0,b0)  ok 
(p10,q01,q10,d0,c0)  ok 
(p10,q01,q10,d0,d0)  ok 
(p10,q01,q10,d0,p01)  ok 
(p10,q01,q10,d0,q01)  ok 
(p10,q01,q10,p01,a1)  ok 
(p10,q01,q10,p01,b1)  ok 
(p10,q01,q10,p01,c1)  ok 
(p10,q01,q10,p01,d1)  ok 
(p10,q01,q10,p01,p10)  ok 
(p10,q01,q10,p01,q10)  ok 
(p10,q01,q10,q01,a1)  ok 
(p10,q01,q10,q01,b1)  ok 
(p10,q01,q10,q01,c1)  ok 
(p10,q01,q10,q01,d1)  ok 
(p10,q01,q10,q01,p10)  ok 
(p10,q01,q10,q01,q10)  ok 
(q10,a0,a0,a0,a0)  ok 
(q10,a0,a0,a0,b0)  ok 
(q10,a0,a0,a0,c0)  ok 
(q10,a0,a0,a0,d0)  ok 
(q10,a0,a0,a0,p01)  ok 
(q10,a0,a0,a0,q01)  ok 
(q10,a0,a0,b0,a0)  ok 
(q10,a0,a0,b0,b0)  ok 
(q10,a0,a0,b0,c0)  ok 
(q10,a0,a0,b0,d0)  ok 
(q10,a0,a0,b0,p01)  ok 
(q10,a0,a0,b0,q01)  ok 
(q10,a0,a0,c0,a0)  ok 
(q10,a0,a0,c0,b0)  ok 
(q10,a0,a0,c0,c0)  ok 
(q10,a0,a0,c0,d0)  ok 
(q10,a0,a0,c0,p01)  ok 
(q10,a0,a0,c0,q01)  ok 
(q10,a0,a0,d0,a0)  ok 
(q10,a0,a0,d0,b0)  ok 
(q10,a0,a0,d0,c0)  ok 
(q10,a0,a0,d0,d0)  ok 
(q10,a0,a0,d0,p01)  ok 
(q10,a0,a0,d0,q01)  ok 
(q10,a0,a0,p01,a1)  ok 
(q10,a0,a0,p01,b1)  ok 
(q10,a0,a0,p01,c1)  ok 
(q10,a0,a0,p01,d1)  ok 
(q10,a0,a0,p01,p10)  ok 
(q10,a0,a0,p01,q10)  ok 
(q10,a0,a0,q01,a1)  ok 
(q10,a0,a0,q01,b1)  ok 
(q10,a0,a0,q01,c1)  ok 
(q10,a0,a0,q01,d1)  ok 
(q10,a0,a0,q01,p10)  ok 
(q10,a0,a0,q01,q10)  ok 
(q10,a0,b0,a0,a0)  ok 
(q10,a0,b0,a0,b0)  ok 
(q10,a0,b0,a0,c0)  ok 
(q10,a0,b0,a0,d0)  ok 
(q10,a0,b0,a0,p01)  ok 
(q10,a0,b0,a0,q01)  ok 
(q10,a0,b0,b0,a0)  ok 
(q10,a0,b0,b0,b0)  ok 
(q10,a0,b0,b0,c0)  ok 
(q10,a0,b0,b0,d0)  ok 
(q10,a0,b0,b0,p01)  ok 
(q10,a0,b0,b0,q01)  ok 
(q10,a0,b0,c0,a0)  ok 
(q10,a0,b0,c0,b0)  ok 
(q10,a0,b0,c0,c0)  ok 
(q10,a0,b0,c0,d0)  ok 
(q10,a0,b0,c0,p01)  ok 
(q10,a0,b0,c0,q01)  ok 
(q10,a0,b0,d0,a0)  ok 
(q10,a0,b0,d0,b0)  ok 
(q10,a0,b0,d0,c0)  ok 
(q10,a0,b0,d0,d0)  ok 
(q10,a0,b0,d0,p01)  ok 
(q10,a0,b0,d0,q01)  ok 
(q10,a0,b0,p01,a1)  ok 
(q10,a0,b0,p01,b1)  ok 
(q10,a0,b0,p01,c1)  ok 
(q10,a0,b0,p01,d1)  ok 
(q10,a0,b0,p01,p10)  ok 
(q10,a0,b0,p01,q10)  ok 
(q10,a0,b0,q01,a1)  ok 
(q10,a0,b0,q01,b1)  ok 
(q10,a0,b0,q01,c1)  ok 
(q10,a0,b0,q01,d1)  ok 
(q10,a0,b0,q01,p10)  ok 
(q10,a0,b0,q01,q10)  ok 
(q10,a0,c0,a0,a0)  ok 
(q10,a0,c0,a0,b0)  ok 
(q10,a0,c0,a0,c0)  ok 
(q10,a0,c0,a0,d0)  ok 
(q10,a0,c0,a0,p01)  ok 
(q10,a0,c0,a0,q01)  ok 
(q10,a0,c0,b0,a0)  ok 
(q10,a0,c0,b0,b0)  ok 
(q10,a0,c0,b0,c0)  ok 
(q10,a0,c0,b0,d0)  ok 
(q10,a0,c0,b0,p01)  ok 
(q10,a0,c0,b0,q01)  ok 
(q10,a0,c0,c0,a0)  ok 
(q10,a0,c0,c0,b0)  ok 
(q10,a0,c0,c0,c0)  ok 
(q10,a0,c0,c0,d0)  ok 
(q10,a0,c0,c0,p01)  ok 
(q10,a0,c0,c0,q01)  ok 
(q10,a0,c0,d0,a0)  ok 
(q10,a0,c0,d0,b0)  ok 
(q10,a0,c0,d0,c0)  ok 
(q10,a0,c0,d0,d0)  ok 
(q10,a0,c0,d0,p01)  ok 
(q10,a0,c0,d0,q01)  ok 
(q10,a0,c0,p01,a1)  ok 
(q10,a0,c0,p01,b1)  ok 
(q10,a0,c0,p01,c1)  ok 
(q10,a0,c0,p01,d1)  ok 
(q10,a0,c0,p01,p10)  ok 
(q10,a0,c0,p01,q10)  ok 
(q10,a0,c0,q01,a1)  ok 
(q10,a0,c0,q01,b1)  ok 
(q10,a0,c0,q01,c1)  ok 
(q10,a0,c0,q01,d1)  ok 
(q10,a0,c0,q01,p10)  ok 
(q10,a0,c0,q01,q10)  ok 
(q10,a0,d0,a0,a0)  ok 
(q10,a0,d0,a0,b0)  ok 
(q10,a0,d0,a0,c0)  ok 
(q10,a0,d0,a0,d0)  ok 
(q10,a0,d0,a0,p01)  ok 
(q10,a0,d0,a0,q01)  ok 
(q10,a0,d0,b0,a0)  ok 
(q10,a0,d0,b0,b0)  ok 
(q10,a0,d0,b0,c0)  ok 
(q10,a0,d0,b0,d0)  ok 
(q10,a0,d0,b0,p01)  ok 
(q10,a0,d0,b0,q01)  ok 
(q10,a0,d0,c0,a0)  ok 
(q10,a0,d0,c0,b0)  ok 
(q10,a0,d0,c0,c0)  ok 
(q10,a0,d0,c0,d0)  ok 
(q10,a0,d0,c0,p01)  ok 
(q10,a0,d0,c0,q01)  ok 
(q10,a0,d0,d0,a0)  ok 
(q10,a0,d0,d0,b0)  ok 
(q10,a0,d0,d0,c0)  ok 
(q10,a0,d0,d0,d0)  ok 
(q10,a0,d0,d0,p01)  ok 
(q10,a0,d0,d0,q01)  ok 
(q10,a0,d0,p01,a1)  ok 
(q10,a0,d0,p01,b1)  ok 
(q10,a0,d0,p01,c1)  ok 
(q10,a0,d0,p01,d1)  ok 
(q10,a0,d0,p01,p10)  ok 
(q10,a0,d0,p01,q10)  ok 
(q10,a0,d0,q01,a1)  ok 
(q10,a0,d0,q01,b1)  ok 
(q10,a0,d0,q01,c1)  ok 
(q10,a0,d0,q01,d1)  ok 
(q10,a0,d0,q01,p10)  ok 
(q10,a0,d0,q01,q10)  ok 
(q10,a0,p01,a1,a1)  ok 
(q10,a0,p01,a1,b1)  ok 
(q10,a0,p01,a1,c1)  ok 
(q10,a0,p01,a1,d1)  ok 
(q10,a0,p01,a1,p10)  ok 
(q10,a0,p01,a1,q10)  ok 
(q10,a0,p01,b1,a1)  ok 
(q10,a0,p01,b1,b1)  ok 
(q10,a0,p01,b1,c1)  ok 
(q10,a0,p01,b1,d1)  ok 
(q10,a0,p01,b1,p10)  ok 
(q10,a0,p01,b1,q10)  ok 
(q10,a0,p01,c1,a1)  ok 
(q10,a0,p01,c1,b1)  ok 
(q10,a0,p01,c1,c1)  ok 
(q10,a0,p01,c1,d1)  ok 
(q10,a0,p01,c1,p10)  ok 
(q10,a0,p01,c1,q10)  ok 
(q10,a0,p01,d1,a1)  ok 
(q10,a0,p01,d1,b1)  ok 
(q10,a0,p01,d1,c1)  ok 
(q10,a0,p01,d1,d1)  ok 
(q10,a0,p01,d1,p10)  ok 
(q10,a0,p01,d1,q10)  ok 
(q10,a0,p01,p10,a0)  ok 
(q10,a0,p01,p10,b0)  ok 
(q10,a0,p01,p10,c0)  ok 
(q10,a0,p01,p10,d0)  ok 
(q10,a0,p01,p10,p01)  ok 
(q10,a0,p01,p10,q01)  ok 
(q10,a0,p01,q10,a0)  ok 
(q10,a0,p01,q10,b0)  ok 
(q10,a0,p01,q10,c0)  ok 
(q10,a0,p01,q10,d0)  ok 
(q10,a0,p01,q10,p01)  ok 
(q10,a0,p01,q10,q01)  ok 
(q10,a0,q01,a1,a1)  ok 
(q10,a0,q01,a1,b1)  ok 
(q10,a0,q01,a1,c1)  ok 
(q10,a0,q01,a1,d1)  ok 
(q10,a0,q01,a1,p10)  ok 
(q10,a0,q01,a1,q10)  ok 
(q10,a0,q01,b1,a1)  ok 
(q10,a0,q01,b1,b1)  ok 
(q10,a0,q01,b1,c1)  ok 
(q10,a0,q01,b1,d1)  ok 
(q10,a0,q01,b1,p10)  ok 
(q10,a0,q01,b1,q10)  ok 
(q10,a0,q01,c1,a1)  ok 
(q10,a0,q01,c1,b1)  ok 
(q10,a0,q01,c1,c1)  ok 
(q10,a0,q01,c1,d1)  ok 
(q10,a0,q01,c1,p10)  ok 
(q10,a0,q01,c1,q10)  ok 
(q10,a0,q01,d1,a1)  ok 
(q10,a0,q01,d1,b1)  ok 
(q10,a0,q01,d1,c1)  ok 
(q10,a0,q01,d1,d1)  ok 
(q10,a0,q01,d1,p10)  ok 
(q10,a0,q01,d1,q10)  ok 
(q10,a0,q01,p10,a0)  ok 
(q10,a0,q01,p10,b0)  ok 
(q10,a0,q01,p10,c0)  ok 
(q10,a0,q01,p10,d0)  ok 
(q10,a0,q01,p10,p01)  ok 
(q10,a0,q01,p10,q01)  ok 
(q10,a0,q01,q10,a0)  ok 
(q10,a0,q01,q10,b0)  ok 
(q10,a0,q01,q10,c0)  ok 
(q10,a0,q01,q10,d0)  ok 
(q10,a0,q01,q10,p01)  ok 
(q10,a0,q01,q10,q01)  ok 
(q10,b0,a0,a0,a0)  ok 
(q10,b0,a0,a0,b0)  ok 
(q10,b0,a0,a0,c0)  ok 
(q10,b0,a0,a0,d0)  ok 
(q10,b0,a0,a0,p01)  ok 
(q10,b0,a0,a0,q01)  ok 
(q10,b0,a0,b0,a0)  ok 
(q10,b0,a0,b0,b0)  ok 
(q10,b0,a0,b0,c0)  ok 
(q10,b0,a0,b0,d0)  ok 
(q10,b0,a0,b0,p01)  ok 
(q10,b0,a0,b0,q01)  ok 
(q10,b0,a0,c0,a0)  ok 
(q10,b0,a0,c0,b0)  ok 
(q10,b0,a0,c0,c0)  ok 
(q10,b0,a0,c0,d0)  ok 
(q10,b0,a0,c0,p01)  ok 
(q10,b0,a0,c0,q01)  ok 
(q10,b0,a0,d0,a0)  ok 
(q10,b0,a0,d0,b0)  ok 
(q10,b0,a0,d0,c0)  ok 
(q10,b0,a0,d0,d0)  ok 
(q10,b0,a0,d0,p01)  ok 
(q10,b0,a0,d0,q01)  ok 
(q10,b0,a0,p01,a1)  ok 
(q10,b0,a0,p01,b1)  ok 
(q10,b0,a0,p01,c1)  ok 
(q10,b0,a0,p01,d1)  ok 
(q10,b0,a0,p01,p10)  ok 
(q10,b0,a0,p01,q10)  ok 
(q10,b0,a0,q01,a1)  ok 
(q10,b0,a0,q01,b1)  ok 
(q10,b0,a0,q01,c1)  ok 
(q10,b0,a0,q01,d1)  ok 
(q10,b0,a0,q01,p10)  ok 
(q10,b0,a0,q01,q10)  ok 
(q10,b0,b0,a0,a0)  ok 
(q10,b0,b0,a0,b0)  ok 
(q10,b0,b0,a0,c0)  ok 
(q10,b0,b0,a0,d0)  ok 
(q10,b0,b0,a0,p01)  ok 
(q10,b0,b0,a0,q01)  ok 
(q10,b0,b0,b0,a0)  ok 
(q10,b0,b0,b0,b0)  ok 
(q10,b0,b0,b0,c0)  ok 
(q10,b0,b0,b0,d0)  ok 
(q10,b0,b0,b0,p01)  ok 
(q10,b0,b0,b0,q01)  ok 
(q10,b0,b0,c0,a0)  ok 
(q10,b0,b0,c0,b0)  ok 
(q10,b0,b0,c0,c0)  ok 
(q10,b0,b0,c0,d0)  ok 
(q10,b0,b0,c0,p01)  ok 
(q10,b0,b0,c0,q01)  ok 
(q10,b0,b0,d0,a0)  ok 
(q10,b0,b0,d0,b0)  ok 
(q10,b0,b0,d0,c0)  ok 
(q10,b0,b0,d0,d0)  ok 
(q10,b0,b0,d0,p01)  ok 
(q10,b0,b0,d0,q01)  ok 
(q10,b0,b0,p01,a1)  ok 
(q10,b0,b0,p01,b1)  ok 
(q10,b0,b0,p01,c1)  ok 
(q10,b0,b0,p01,d1)  ok 
(q10,b0,b0,p01,p10)  ok 
(q10,b0,b0,p01,q10)  ok 
(q10,b0,b0,q01,a1)  ok 
(q10,b0,b0,q01,b1)  ok 
(q10,b0,b0,q01,c1)  ok 
(q10,b0,b0,q01,d1)  ok 
(q10,b0,b0,q01,p10)  ok 
(q10,b0,b0,q01,q10)  ok 
(q10,b0,c0,a0,a0)  ok 
(q10,b0,c0,a0,b0)  ok 
(q10,b0,c0,a0,c0)  ok 
(q10,b0,c0,a0,d0)  ok 
(q10,b0,c0,a0,p01)  ok 
(q10,b0,c0,a0,q01)  ok 
(q10,b0,c0,b0,a0)  ok 
(q10,b0,c0,b0,b0)  ok 
(q10,b0,c0,b0,c0)  ok 
(q10,b0,c0,b0,d0)  ok 
(q10,b0,c0,b0,p01)  ok 
(q10,b0,c0,b0,q01)  ok 
(q10,b0,c0,c0,a0)  ok 
(q10,b0,c0,c0,b0)  ok 
(q10,b0,c0,c0,c0)  ok 
(q10,b0,c0,c0,d0)  ok 
(q10,b0,c0,c0,p01)  ok 
(q10,b0,c0,c0,q01)  ok 
(q10,b0,c0,d0,a0)  ok 
(q10,b0,c0,d0,b0)  ok 
(q10,b0,c0,d0,c0)  ok 
(q10,b0,c0,d0,d0)  ok 
(q10,b0,c0,d0,p01)  ok 
(q10,b0,c0,d0,q01)  ok 
(q10,b0,c0,p01,a1)  ok 
(q10,b0,c0,p01,b1)  ok 
(q10,b0,c0,p01,c1)  ok 
(q10,b0,c0,p01,d1)  ok 
(q10,b0,c0,p01,p10)  ok 
(q10,b0,c0,p01,q10)  ok 
(q10,b0,c0,q01,a1)  ok 
(q10,b0,c0,q01,b1)  ok 
(q10,b0,c0,q01,c1)  ok 
(q10,b0,c0,q01,d1)  ok 
(q10,b0,c0,q01,p10)  ok 
(q10,b0,c0,q01,q10)  ok 
(q10,b0,d0,a0,a0)  ok 
(q10,b0,d0,a0,b0)  ok 
(q10,b0,d0,a0,c0)  ok 
(q10,b0,d0,a0,d0)  ok 
(q10,b0,d0,a0,p01)  ok 
(q10,b0,d0,a0,q01)  ok 
(q10,b0,d0,b0,a0)  ok 
(q10,b0,d0,b0,b0)  ok 
(q10,b0,d0,b0,c0)  ok 
(q10,b0,d0,b0,d0)  ok 
(q10,b0,d0,b0,p01)  ok 
(q10,b0,d0,b0,q01)  ok 
(q10,b0,d0,c0,a0)  ok 
(q10,b0,d0,c0,b0)  ok 
(q10,b0,d0,c0,c0)  ok 
(q10,b0,d0,c0,d0)  ok 
(q10,b0,d0,c0,p01)  ok 
(q10,b0,d0,c0,q01)  ok 
(q10,b0,d0,d0,a0)  ok 
(q10,b0,d0,d0,b0)  ok 
(q10,b0,d0,d0,c0)  ok 
(q10,b0,d0,d0,d0)  ok 
(q10,b0,d0,d0,p01)  ok 
(q10,b0,d0,d0,q01)  ok 
(q10,b0,d0,p01,a1)  ok 
(q10,b0,d0,p01,b1)  ok 
(q10,b0,d0,p01,c1)  ok 
(q10,b0,d0,p01,d1)  ok 
(q10,b0,d0,p01,p10)  ok 
(q10,b0,d0,p01,q10)  ok 
(q10,b0,d0,q01,a1)  ok 
(q10,b0,d0,q01,b1)  ok 
(q10,b0,d0,q01,c1)  ok 
(q10,b0,d0,q01,d1)  ok 
(q10,b0,d0,q01,p10)  ok 
(q10,b0,d0,q01,q10)  ok 
(q10,b0,p01,a1,a1)  ok 
(q10,b0,p01,a1,b1)  ok 
(q10,b0,p01,a1,c1)  ok 
(q10,b0,p01,a1,d1)  ok 
(q10,b0,p01,a1,p10)  ok 
(q10,b0,p01,a1,q10)  ok 
(q10,b0,p01,b1,a1)  ok 
(q10,b0,p01,b1,b1)  ok 
(q10,b0,p01,b1,c1)  ok 
(q10,b0,p01,b1,d1)  ok 
(q10,b0,p01,b1,p10)  ok 
(q10,b0,p01,b1,q10)  ok 
(q10,b0,p01,c1,a1)  ok 
(q10,b0,p01,c1,b1)  ok 
(q10,b0,p01,c1,c1)  ok 
(q10,b0,p01,c1,d1)  ok 
(q10,b0,p01,c1,p10)  ok 
(q10,b0,p01,c1,q10)  ok 
(q10,b0,p01,d1,a1)  ok 
(q10,b0,p01,d1,b1)  ok 
(q10,b0,p01,d1,c1)  ok 
(q10,b0,p01,d1,d1)  ok 
(q10,b0,p01,d1,p10)  ok 
(q10,b0,p01,d1,q10)  ok 
(q10,b0,p01,p10,a0)  ok 
(q10,b0,p01,p10,b0)  ok 
(q10,b0,p01,p10,c0)  ok 
(q10,b0,p01,p10,d0)  ok 
(q10,b0,p01,p10,p01)  ok 
(q10,b0,p01,p10,q01)  ok 
(q10,b0,p01,q10,a0)  ok 
(q10,b0,p01,q10,b0)  ok 
(q10,b0,p01,q10,c0)  ok 
(q10,b0,p01,q10,d0)  ok 
(q10,b0,p01,q10,p01)  ok 
(q10,b0,p01,q10,q01)  ok 
(q10,b0,q01,a1,a1)  ok 
(q10,b0,q01,a1,b1)  ok 
(q10,b0,q01,a1,c1)  ok 
(q10,b0,q01,a1,d1)  ok 
(q10,b0,q01,a1,p10)  ok 
(q10,b0,q01,a1,q10)  ok 
(q10,b0,q01,b1,a1)  ok 
(q10,b0,q01,b1,b1)  ok 
(q10,b0,q01,b1,c1)  ok 
(q10,b0,q01,b1,d1)  ok 
(q10,b0,q01,b1,p10)  ok 
(q10,b0,q01,b1,q10)  ok 
(q10,b0,q01,c1,a1)  ok 
(q10,b0,q01,c1,b1)  ok 
(q10,b0,q01,c1,c1)  ok 
(q10,b0,q01,c1,d1)  ok 
(q10,b0,q01,c1,p10)  ok 
(q10,b0,q01,c1,q10)  ok 
(q10,b0,q01,d1,a1)  ok 
(q10,b0,q01,d1,b1)  ok 
(q10,b0,q01,d1,c1)  ok 
(q10,b0,q01,d1,d1)  ok 
(q10,b0,q01,d1,p10)  ok 
(q10,b0,q01,d1,q10)  ok 
(q10,b0,q01,p10,a0)  ok 
(q10,b0,q01,p10,b0)  ok 
(q10,b0,q01,p10,c0)  ok 
(q10,b0,q01,p10,d0)  ok 
(q10,b0,q01,p10,p01)  ok 
(q10,b0,q01,p10,q01)  ok 
(q10,b0,q01,q10,a0)  ok 
(q10,b0,q01,q10,b0)  ok 
(q10,b0,q01,q10,c0)  ok 
(q10,b0,q01,q10,d0)  ok 
(q10,b0,q01,q10,p01)  ok 
(q10,b0,q01,q10,q01)  ok 
(q10,c0,a0,a0,a0)  ok 
(q10,c0,a0,a0,b0)  ok 
(q10,c0,a0,a0,c0)  ok 
(q10,c0,a0,a0,d0)  ok 
(q10,c0,a0,a0,p01)  ok 
(q10,c0,a0,a0,q01)  ok 
(q10,c0,a0,b0,a0)  ok 
(q10,c0,a0,b0,b0)  ok 
(q10,c0,a0,b0,c0)  ok 
(q10,c0,a0,b0,d0)  ok 
(q10,c0,a0,b0,p01)  ok 
(q10,c0,a0,b0,q01)  ok 
(q10,c0,a0,c0,a0)  ok 
(q10,c0,a0,c0,b0)  ok 
(q10,c0,a0,c0,c0)  ok 
(q10,c0,a0,c0,d0)  ok 
(q10,c0,a0,c0,p01)  ok 
(q10,c0,a0,c0,q01)  ok 
(q10,c0,a0,d0,a0)  ok 
(q10,c0,a0,d0,b0)  ok 
(q10,c0,a0,d0,c0)  ok 
(q10,c0,a0,d0,d0)  ok 
(q10,c0,a0,d0,p01)  ok 
(q10,c0,a0,d0,q01)  ok 
(q10,c0,a0,p01,a1)  ok 
(q10,c0,a0,p01,b1)  ok 
(q10,c0,a0,p01,c1)  ok 
(q10,c0,a0,p01,d1)  ok 
(q10,c0,a0,p01,p10)  ok 
(q10,c0,a0,p01,q10)  ok 
(q10,c0,a0,q01,a1)  ok 
(q10,c0,a0,q01,b1)  ok 
(q10,c0,a0,q01,c1)  ok 
(q10,c0,a0,q01,d1)  ok 
(q10,c0,a0,q01,p10)  ok 
(q10,c0,a0,q01,q10)  ok 
(q10,c0,b0,a0,a0)  ok 
(q10,c0,b0,a0,b0)  ok 
(q10,c0,b0,a0,c0)  ok 
(q10,c0,b0,a0,d0)  ok 
(q10,c0,b0,a0,p01)  ok 
(q10,c0,b0,a0,q01)  ok 
(q10,c0,b0,b0,a0)  ok 
(q10,c0,b0,b0,b0)  ok 
(q10,c0,b0,b0,c0)  ok 
(q10,c0,b0,b0,d0)  ok 
(q10,c0,b0,b0,p01)  ok 
(q10,c0,b0,b0,q01)  ok 
(q10,c0,b0,c0,a0)  ok 
(q10,c0,b0,c0,b0)  ok 
(q10,c0,b0,c0,c0)  ok 
(q10,c0,b0,c0,d0)  ok 
(q10,c0,b0,c0,p01)  ok 
(q10,c0,b0,c0,q01)  ok 
(q10,c0,b0,d0,a0)  ok 
(q10,c0,b0,d0,b0)  ok 
(q10,c0,b0,d0,c0)  ok 
(q10,c0,b0,d0,d0)  ok 
(q10,c0,b0,d0,p01)  ok 
(q10,c0,b0,d0,q01)  ok 
(q10,c0,b0,p01,a1)  ok 
(q10,c0,b0,p01,b1)  ok 
(q10,c0,b0,p01,c1)  ok 
(q10,c0,b0,p01,d1)  ok 
(q10,c0,b0,p01,p10)  ok 
(q10,c0,b0,p01,q10)  ok 
(q10,c0,b0,q01,a1)  ok 
(q10,c0,b0,q01,b1)  ok 
(q10,c0,b0,q01,c1)  ok 
(q10,c0,b0,q01,d1)  ok 
(q10,c0,b0,q01,p10)  ok 
(q10,c0,b0,q01,q10)  ok 
(q10,c0,c0,a0,a0)  ok 
(q10,c0,c0,a0,b0)  ok 
(q10,c0,c0,a0,c0)  ok 
(q10,c0,c0,a0,d0)  ok 
(q10,c0,c0,a0,p01)  ok 
(q10,c0,c0,a0,q01)  ok 
(q10,c0,c0,b0,a0)  ok 
(q10,c0,c0,b0,b0)  ok 
(q10,c0,c0,b0,c0)  ok 
(q10,c0,c0,b0,d0)  ok 
(q10,c0,c0,b0,p01)  ok 
(q10,c0,c0,b0,q01)  ok 
(q10,c0,c0,c0,a0)  ok 
(q10,c0,c0,c0,b0)  ok 
(q10,c0,c0,c0,c0)  ok 
(q10,c0,c0,c0,d0)  ok 
(q10,c0,c0,c0,p01)  ok 
(q10,c0,c0,c0,q01)  ok 
(q10,c0,c0,d0,a0)  ok 
(q10,c0,c0,d0,b0)  ok 
(q10,c0,c0,d0,c0)  ok 
(q10,c0,c0,d0,d0)  ok 
(q10,c0,c0,d0,p01)  ok 
(q10,c0,c0,d0,q01)  ok 
(q10,c0,c0,p01,a1)  ok 
(q10,c0,c0,p01,b1)  ok 
(q10,c0,c0,p01,c1)  ok 
(q10,c0,c0,p01,d1)  ok 
(q10,c0,c0,p01,p10)  ok 
(q10,c0,c0,p01,q10)  ok 
(q10,c0,c0,q01,a1)  ok 
(q10,c0,c0,q01,b1)  ok 
(q10,c0,c0,q01,c1)  ok 
(q10,c0,c0,q01,d1)  ok 
(q10,c0,c0,q01,p10)  ok 
(q10,c0,c0,q01,q10)  ok 
(q10,c0,d0,a0,a0)  ok 
(q10,c0,d0,a0,b0)  ok 
(q10,c0,d0,a0,c0)  ok 
(q10,c0,d0,a0,d0)  ok 
(q10,c0,d0,a0,p01)  ok 
(q10,c0,d0,a0,q01)  ok 
(q10,c0,d0,b0,a0)  ok 
(q10,c0,d0,b0,b0)  ok 
(q10,c0,d0,b0,c0)  ok 
(q10,c0,d0,b0,d0)  ok 
(q10,c0,d0,b0,p01)  ok 
(q10,c0,d0,b0,q01)  ok 
(q10,c0,d0,c0,a0)  ok 
(q10,c0,d0,c0,b0)  ok 
(q10,c0,d0,c0,c0)  ok 
(q10,c0,d0,c0,d0)  ok 
(q10,c0,d0,c0,p01)  ok 
(q10,c0,d0,c0,q01)  ok 
(q10,c0,d0,d0,a0)  ok 
(q10,c0,d0,d0,b0)  ok 
(q10,c0,d0,d0,c0)  ok 
(q10,c0,d0,d0,d0)  ok 
(q10,c0,d0,d0,p01)  ok 
(q10,c0,d0,d0,q01)  ok 
(q10,c0,d0,p01,a1)  ok 
(q10,c0,d0,p01,b1)  ok 
(q10,c0,d0,p01,c1)  ok 
(q10,c0,d0,p01,d1)  ok 
(q10,c0,d0,p01,p10)  ok 
(q10,c0,d0,p01,q10)  ok 
(q10,c0,d0,q01,a1)  ok 
(q10,c0,d0,q01,b1)  ok 
(q10,c0,d0,q01,c1)  ok 
(q10,c0,d0,q01,d1)  ok 
(q10,c0,d0,q01,p10)  ok 
(q10,c0,d0,q01,q10)  ok 
(q10,c0,p01,a1,a1)  ok 
(q10,c0,p01,a1,b1)  ok 
(q10,c0,p01,a1,c1)  ok 
(q10,c0,p01,a1,d1)  ok 
(q10,c0,p01,a1,p10)  ok 
(q10,c0,p01,a1,q10)  ok 
(q10,c0,p01,b1,a1)  ok 
(q10,c0,p01,b1,b1)  ok 
(q10,c0,p01,b1,c1)  ok 
(q10,c0,p01,b1,d1)  ok 
(q10,c0,p01,b1,p10)  ok 
(q10,c0,p01,b1,q10)  ok 
(q10,c0,p01,c1,a1)  ok 
(q10,c0,p01,c1,b1)  ok 
(q10,c0,p01,c1,c1)  ok 
(q10,c0,p01,c1,d1)  ok 
(q10,c0,p01,c1,p10)  ok 
(q10,c0,p01,c1,q10)  ok 
(q10,c0,p01,d1,a1)  ok 
(q10,c0,p01,d1,b1)  ok 
(q10,c0,p01,d1,c1)  ok 
(q10,c0,p01,d1,d1)  ok 
(q10,c0,p01,d1,p10)  ok 
(q10,c0,p01,d1,q10)  ok 
(q10,c0,p01,p10,a0)  ok 
(q10,c0,p01,p10,b0)  ok 
(q10,c0,p01,p10,c0)  ok 
(q10,c0,p01,p10,d0)  ok 
(q10,c0,p01,p10,p01)  ok 
(q10,c0,p01,p10,q01)  ok 
(q10,c0,p01,q10,a0)  ok 
(q10,c0,p01,q10,b0)  ok 
(q10,c0,p01,q10,c0)  ok 
(q10,c0,p01,q10,d0)  ok 
(q10,c0,p01,q10,p01)  ok 
(q10,c0,p01,q10,q01)  ok 
(q10,c0,q01,a1,a1)  ok 
(q10,c0,q01,a1,b1)  ok 
(q10,c0,q01,a1,c1)  ok 
(q10,c0,q01,a1,d1)  ok 
(q10,c0,q01,a1,p10)  ok 
(q10,c0,q01,a1,q10)  ok 
(q10,c0,q01,b1,a1)  ok 
(q10,c0,q01,b1,b1)  ok 
(q10,c0,q01,b1,c1)  ok 
(q10,c0,q01,b1,d1)  ok 
(q10,c0,q01,b1,p10)  ok 
(q10,c0,q01,b1,q10)  ok 
(q10,c0,q01,c1,a1)  ok 
(q10,c0,q01,c1,b1)  ok 
(q10,c0,q01,c1,c1)  ok 
(q10,c0,q01,c1,d1)  ok 
(q10,c0,q01,c1,p10)  ok 
(q10,c0,q01,c1,q10)  ok 
(q10,c0,q01,d1,a1)  ok 
(q10,c0,q01,d1,b1)  ok 
(q10,c0,q01,d1,c1)  ok 
(q10,c0,q01,d1,d1)  ok 
(q10,c0,q01,d1,p10)  ok 
(q10,c0,q01,d1,q10)  ok 
(q10,c0,q01,p10,a0)  ok 
(q10,c0,q01,p10,b0)  ok 
(q10,c0,q01,p10,c0)  ok 
(q10,c0,q01,p10,d0)  ok 
(q10,c0,q01,p10,p01)  ok 
(q10,c0,q01,p10,q01)  ok 
(q10,c0,q01,q10,a0)  ok 
(q10,c0,q01,q10,b0)  ok 
(q10,c0,q01,q10,c0)  ok 
(q10,c0,q01,q10,d0)  ok 
(q10,c0,q01,q10,p01)  ok 
(q10,c0,q01,q10,q01)  ok 
(q10,d0,a0,a0,a0)  ok 
(q10,d0,a0,a0,b0)  ok 
(q10,d0,a0,a0,c0)  ok 
(q10,d0,a0,a0,d0)  ok 
(q10,d0,a0,a0,p01)  ok 
(q10,d0,a0,a0,q01)  ok 
(q10,d0,a0,b0,a0)  ok 
(q10,d0,a0,b0,b0)  ok 
(q10,d0,a0,b0,c0)  ok 
(q10,d0,a0,b0,d0)  ok 
(q10,d0,a0,b0,p01)  ok 
(q10,d0,a0,b0,q01)  ok 
(q10,d0,a0,c0,a0)  ok 
(q10,d0,a0,c0,b0)  ok 
(q10,d0,a0,c0,c0)  ok 
(q10,d0,a0,c0,d0)  ok 
(q10,d0,a0,c0,p01)  ok 
(q10,d0,a0,c0,q01)  ok 
(q10,d0,a0,d0,a0)  ok 
(q10,d0,a0,d0,b0)  ok 
(q10,d0,a0,d0,c0)  ok 
(q10,d0,a0,d0,d0)  ok 
(q10,d0,a0,d0,p01)  ok 
(q10,d0,a0,d0,q01)  ok 
(q10,d0,a0,p01,a1)  ok 
(q10,d0,a0,p01,b1)  ok 
(q10,d0,a0,p01,c1)  ok 
(q10,d0,a0,p01,d1)  ok 
(q10,d0,a0,p01,p10)  ok 
(q10,d0,a0,p01,q10)  ok 
(q10,d0,a0,q01,a1)  ok 
(q10,d0,a0,q01,b1)  ok 
(q10,d0,a0,q01,c1)  ok 
(q10,d0,a0,q01,d1)  ok 
(q10,d0,a0,q01,p10)  ok 
(q10,d0,a0,q01,q10)  ok 
(q10,d0,b0,a0,a0)  ok 
(q10,d0,b0,a0,b0)  ok 
(q10,d0,b0,a0,c0)  ok 
(q10,d0,b0,a0,d0)  ok 
(q10,d0,b0,a0,p01)  ok 
(q10,d0,b0,a0,q01)  ok 
(q10,d0,b0,b0,a0)  ok 
(q10,d0,b0,b0,b0)  ok 
(q10,d0,b0,b0,c0)  ok 
(q10,d0,b0,b0,d0)  ok 
(q10,d0,b0,b0,p01)  ok 
(q10,d0,b0,b0,q01)  ok 
(q10,d0,b0,c0,a0)  ok 
(q10,d0,b0,c0,b0)  ok 
(q10,d0,b0,c0,c0)  ok 
(q10,d0,b0,c0,d0)  ok 
(q10,d0,b0,c0,p01)  ok 
(q10,d0,b0,c0,q01)  ok 
(q10,d0,b0,d0,a0)  ok 
(q10,d0,b0,d0,b0)  ok 
(q10,d0,b0,d0,c0)  ok 
(q10,d0,b0,d0,d0)  ok 
(q10,d0,b0,d0,p01)  ok 
(q10,d0,b0,d0,q01)  ok 
(q10,d0,b0,p01,a1)  ok 
(q10,d0,b0,p01,b1)  ok 
(q10,d0,b0,p01,c1)  ok 
(q10,d0,b0,p01,d1)  ok 
(q10,d0,b0,p01,p10)  ok 
(q10,d0,b0,p01,q10)  ok 
(q10,d0,b0,q01,a1)  ok 
(q10,d0,b0,q01,b1)  ok 
(q10,d0,b0,q01,c1)  ok 
(q10,d0,b0,q01,d1)  ok 
(q10,d0,b0,q01,p10)  ok 
(q10,d0,b0,q01,q10)  ok 
(q10,d0,c0,a0,a0)  ok 
(q10,d0,c0,a0,b0)  ok 
(q10,d0,c0,a0,c0)  ok 
(q10,d0,c0,a0,d0)  ok 
(q10,d0,c0,a0,p01)  ok 
(q10,d0,c0,a0,q01)  ok 
(q10,d0,c0,b0,a0)  ok 
(q10,d0,c0,b0,b0)  ok 
(q10,d0,c0,b0,c0)  ok 
(q10,d0,c0,b0,d0)  ok 
(q10,d0,c0,b0,p01)  ok 
(q10,d0,c0,b0,q01)  ok 
(q10,d0,c0,c0,a0)  ok 
(q10,d0,c0,c0,b0)  ok 
(q10,d0,c0,c0,c0)  ok 
(q10,d0,c0,c0,d0)  ok 
(q10,d0,c0,c0,p01)  ok 
(q10,d0,c0,c0,q01)  ok 
(q10,d0,c0,d0,a0)  ok 
(q10,d0,c0,d0,b0)  ok 
(q10,d0,c0,d0,c0)  ok 
(q10,d0,c0,d0,d0)  ok 
(q10,d0,c0,d0,p01)  ok 
(q10,d0,c0,d0,q01)  ok 
(q10,d0,c0,p01,a1)  ok 
(q10,d0,c0,p01,b1)  ok 
(q10,d0,c0,p01,c1)  ok 
(q10,d0,c0,p01,d1)  ok 
(q10,d0,c0,p01,p10)  ok 
(q10,d0,c0,p01,q10)  ok 
(q10,d0,c0,q01,a1)  ok 
(q10,d0,c0,q01,b1)  ok 
(q10,d0,c0,q01,c1)  ok 
(q10,d0,c0,q01,d1)  ok 
(q10,d0,c0,q01,p10)  ok 
(q10,d0,c0,q01,q10)  ok 
(q10,d0,d0,a0,a0)  ok 
(q10,d0,d0,a0,b0)  ok 
(q10,d0,d0,a0,c0)  ok 
(q10,d0,d0,a0,d0)  ok 
(q10,d0,d0,a0,p01)  ok 
(q10,d0,d0,a0,q01)  ok 
(q10,d0,d0,b0,a0)  ok 
(q10,d0,d0,b0,b0)  ok 
(q10,d0,d0,b0,c0)  ok 
(q10,d0,d0,b0,d0)  ok 
(q10,d0,d0,b0,p01)  ok 
(q10,d0,d0,b0,q01)  ok 
(q10,d0,d0,c0,a0)  ok 
(q10,d0,d0,c0,b0)  ok 
(q10,d0,d0,c0,c0)  ok 
(q10,d0,d0,c0,d0)  ok 
(q10,d0,d0,c0,p01)  ok 
(q10,d0,d0,c0,q01)  ok 
(q10,d0,d0,d0,a0)  ok 
(q10,d0,d0,d0,b0)  ok 
(q10,d0,d0,d0,c0)  ok 
(q10,d0,d0,d0,d0)  ok 
(q10,d0,d0,d0,p01)  ok 
(q10,d0,d0,d0,q01)  ok 
(q10,d0,d0,p01,a1)  ok 
(q10,d0,d0,p01,b1)  ok 
(q10,d0,d0,p01,c1)  ok 
(q10,d0,d0,p01,d1)  ok 
(q10,d0,d0,p01,p10)  ok 
(q10,d0,d0,p01,q10)  ok 
(q10,d0,d0,q01,a1)  ok 
(q10,d0,d0,q01,b1)  ok 
(q10,d0,d0,q01,c1)  ok 
(q10,d0,d0,q01,d1)  ok 
(q10,d0,d0,q01,p10)  ok 
(q10,d0,d0,q01,q10)  ok 
(q10,d0,p01,a1,a1)  ok 
(q10,d0,p01,a1,b1)  ok 
(q10,d0,p01,a1,c1)  ok 
(q10,d0,p01,a1,d1)  ok 
(q10,d0,p01,a1,p10)  ok 
(q10,d0,p01,a1,q10)  ok 
(q10,d0,p01,b1,a1)  ok 
(q10,d0,p01,b1,b1)  ok 
(q10,d0,p01,b1,c1)  ok 
(q10,d0,p01,b1,d1)  ok 
(q10,d0,p01,b1,p10)  ok 
(q10,d0,p01,b1,q10)  ok 
(q10,d0,p01,c1,a1)  ok 
(q10,d0,p01,c1,b1)  ok 
(q10,d0,p01,c1,c1)  ok 
(q10,d0,p01,c1,d1)  ok 
(q10,d0,p01,c1,p10)  ok 
(q10,d0,p01,c1,q10)  ok 
(q10,d0,p01,d1,a1)  ok 
(q10,d0,p01,d1,b1)  ok 
(q10,d0,p01,d1,c1)  ok 
(q10,d0,p01,d1,d1)  ok 
(q10,d0,p01,d1,p10)  ok 
(q10,d0,p01,d1,q10)  ok 
(q10,d0,p01,p10,a0)  ok 
(q10,d0,p01,p10,b0)  ok 
(q10,d0,p01,p10,c0)  ok 
(q10,d0,p01,p10,d0)  ok 
(q10,d0,p01,p10,p01)  ok 
(q10,d0,p01,p10,q01)  ok 
(q10,d0,p01,q10,a0)  ok 
(q10,d0,p01,q10,b0)  ok 
(q10,d0,p01,q10,c0)  ok 
(q10,d0,p01,q10,d0)  ok 
(q10,d0,p01,q10,p01)  ok 
(q10,d0,p01,q10,q01)  ok 
(q10,d0,q01,a1,a1)  ok 
(q10,d0,q01,a1,b1)  ok 
(q10,d0,q01,a1,c1)  ok 
(q10,d0,q01,a1,d1)  ok 
(q10,d0,q01,a1,p10)  ok 
(q10,d0,q01,a1,q10)  ok 
(q10,d0,q01,b1,a1)  ok 
(q10,d0,q01,b1,b1)  ok 
(q10,d0,q01,b1,c1)  ok 
(q10,d0,q01,b1,d1)  ok 
(q10,d0,q01,b1,p10)  ok 
(q10,d0,q01,b1,q10)  ok 
(q10,d0,q01,c1,a1)  ok 
(q10,d0,q01,c1,b1)  ok 
(q10,d0,q01,c1,c1)  ok 
(q10,d0,q01,c1,d1)  ok 
(q10,d0,q01,c1,p10)  ok 
(q10,d0,q01,c1,q10)  ok 
(q10,d0,q01,d1,a1)  ok 
(q10,d0,q01,d1,b1)  ok 
(q10,d0,q01,d1,c1)  ok 
(q10,d0,q01,d1,d1)  ok 
(q10,d0,q01,d1,p10)  ok 
(q10,d0,q01,d1,q10)  ok 
(q10,d0,q01,p10,a0)  ok 
(q10,d0,q01,p10,b0)  ok 
(q10,d0,q01,p10,c0)  ok 
(q10,d0,q01,p10,d0)  ok 
(q10,d0,q01,p10,p01)  ok 
(q10,d0,q01,p10,q01)  ok 
(q10,d0,q01,q10,a0)  ok 
(q10,d0,q01,q10,b0)  ok 
(q10,d0,q01,q10,c0)  ok 
(q10,d0,q01,q10,d0)  ok 
(q10,d0,q01,q10,p01)  ok 
(q10,d0,q01,q10,q01)  ok 
(q10,p01,a1,a1,a1)  ok 
(q10,p01,a1,a1,b1)  ok 
(q10,p01,a1,a1,c1)  ok 
(q10,p01,a1,a1,d1)  ok 
(q10,p01,a1,a1,p10)  ok 
(q10,p01,a1,a1,q10)  ok 
(q10,p01,a1,b1,a1)  ok 
(q10,p01,a1,b1,b1)  ok 
(q10,p01,a1,b1,c1)  ok 
(q10,p01,a1,b1,d1)  ok 
(q10,p01,a1,b1,p10)  ok 
(q10,p01,a1,b1,q10)  ok 
(q10,p01,a1,c1,a1)  ok 
(q10,p01,a1,c1,b1)  ok 
(q10,p01,a1,c1,c1)  ok 
(q10,p01,a1,c1,d1)  ok 
(q10,p01,a1,c1,p10)  ok 
(q10,p01,a1,c1,q10)  ok 
(q10,p01,a1,d1,a1)  ok 
(q10,p01,a1,d1,b1)  ok 
(q10,p01,a1,d1,c1)  ok 
(q10,p01,a1,d1,d1)  ok 
(q10,p01,a1,d1,p10)  ok 
(q10,p01,a1,d1,q10)  ok 
(q10,p01,a1,p10,a0)  ok 
(q10,p01,a1,p10,b0)  ok 
(q10,p01,a1,p10,c0)  ok 
(q10,p01,a1,p10,d0)  ok 
(q10,p01,a1,p10,p01)  ok 
(q10,p01,a1,p10,q01)  ok 
(q10,p01,a1,q10,a0)  ok 
(q10,p01,a1,q10,b0)  ok 
(q10,p01,a1,q10,c0)  ok 
(q10,p01,a1,q10,d0)  ok 
(q10,p01,a1,q10,p01)  ok 
(q10,p01,a1,q10,q01)  ok 
(q10,p01,b1,a1,a1)  ok 
(q10,p01,b1,a1,b1)  ok 
(q10,p01,b1,a1,c1)  ok 
(q10,p01,b1,a1,d1)  ok 
(q10,p01,b1,a1,p10)  ok 
(q10,p01,b1,a1,q10)  ok 
(q10,p01,b1,b1,a1)  ok 
(q10,p01,b1,b1,b1)  ok 
(q10,p01,b1,b1,c1)  ok 
(q10,p01,b1,b1,d1)  ok 
(q10,p01,b1,b1,p10)  ok 
(q10,p01,b1,b1,q10)  ok 
(q10,p01,b1,c1,a1)  ok 
(q10,p01,b1,c1,b1)  ok 
(q10,p01,b1,c1,c1)  ok 
(q10,p01,b1,c1,d1)  ok 
(q10,p01,b1,c1,p10)  ok 
(q10,p01,b1,c1,q10)  ok 
(q10,p01,b1,d1,a1)  ok 
(q10,p01,b1,d1,b1)  ok 
(q10,p01,b1,d1,c1)  ok 
(q10,p01,b1,d1,d1)  ok 
(q10,p01,b1,d1,p10)  ok 
(q10,p01,b1,d1,q10)  ok 
(q10,p01,b1,p10,a0)  ok 
(q10,p01,b1,p10,b0)  ok 
(q10,p01,b1,p10,c0)  ok 
(q10,p01,b1,p10,d0)  ok 
(q10,p01,b1,p10,p01)  ok 
(q10,p01,b1,p10,q01)  ok 
(q10,p01,b1,q10,a0)  ok 
(q10,p01,b1,q10,b0)  ok 
(q10,p01,b1,q10,c0)  ok 
(q10,p01,b1,q10,d0)  ok 
(q10,p01,b1,q10,p01)  ok 
(q10,p01,b1,q10,q01)  ok 
(q10,p01,c1,a1,a1)  ok 
(q10,p01,c1,a1,b1)  ok 
(q10,p01,c1,a1,c1)  ok 
(q10,p01,c1,a1,d1)  ok 
(q10,p01,c1,a1,p10)  ok 
(q10,p01,c1,a1,q10)  ok 
(q10,p01,c1,b1,a1)  ok 
(q10,p01,c1,b1,b1)  ok 
(q10,p01,c1,b1,c1)  ok 
(q10,p01,c1,b1,d1)  ok 
(q10,p01,c1,b1,p10)  ok 
(q10,p01,c1,b1,q10)  ok 
(q10,p01,c1,c1,a1)  ok 
(q10,p01,c1,c1,b1)  ok 
(q10,p01,c1,c1,c1)  ok 
(q10,p01,c1,c1,d1)  ok 
(q10,p01,c1,c1,p10)  ok 
(q10,p01,c1,c1,q10)  ok 
(q10,p01,c1,d1,a1)  ok 
(q10,p01,c1,d1,b1)  ok 
(q10,p01,c1,d1,c1)  ok 
(q10,p01,c1,d1,d1)  ok 
(q10,p01,c1,d1,p10)  ok 
(q10,p01,c1,d1,q10)  ok 
(q10,p01,c1,p10,a0)  ok 
(q10,p01,c1,p10,b0)  ok 
(q10,p01,c1,p10,c0)  ok 
(q10,p01,c1,p10,d0)  ok 
(q10,p01,c1,p10,p01)  ok 
(q10,p01,c1,p10,q01)  ok 
(q10,p01,c1,q10,a0)  ok 
(q10,p01,c1,q10,b0)  ok 
(q10,p01,c1,q10,c0)  ok 
(q10,p01,c1,q10,d0)  ok 
(q10,p01,c1,q10,p01)  ok 
(q10,p01,c1,q10,q01)  ok 
(q10,p01,d1,a1,a1)  ok 
(q10,p01,d1,a1,b1)  ok 
(q10,p01,d1,a1,c1)  ok 
(q10,p01,d1,a1,d1)  ok 
(q10,p01,d1,a1,p10)  ok 
(q10,p01,d1,a1,q10)  ok 
(q10,p01,d1,b1,a1)  ok 
(q10,p01,d1,b1,b1)  ok 
(q10,p01,d1,b1,c1)  ok 
(q10,p01,d1,b1,d1)  ok 
(q10,p01,d1,b1,p10)  ok 
(q10,p01,d1,b1,q10)  ok 
(q10,p01,d1,c1,a1)  ok 
(q10,p01,d1,c1,b1)  ok 
(q10,p01,d1,c1,c1)  ok 
(q10,p01,d1,c1,d1)  ok 
(q10,p01,d1,c1,p10)  ok 
(q10,p01,d1,c1,q10)  ok 
(q10,p01,d1,d1,a1)  ok 
(q10,p01,d1,d1,b1)  ok 
(q10,p01,d1,d1,c1)  ok 
(q10,p01,d1,d1,d1)  ok 
(q10,p01,d1,d1,p10)  ok 
(q10,p01,d1,d1,q10)  ok 
(q10,p01,d1,p10,a0)  ok 
(q10,p01,d1,p10,b0)  ok 
(q10,p01,d1,p10,c0)  ok 
(q10,p01,d1,p10,d0)  ok 
(q10,p01,d1,p10,p01)  ok 
(q10,p01,d1,p10,q01)  ok 
(q10,p01,d1,q10,a0)  ok 
(q10,p01,d1,q10,b0)  ok 
(q10,p01,d1,q10,c0)  ok 
(q10,p01,d1,q10,d0)  ok 
(q10,p01,d1,q10,p01)  ok 
(q10,p01,d1,q10,q01)  ok 
(q10,p01,p10,a0,a0)  ok 
(q10,p01,p10,a0,b0)  ok 
(q10,p01,p10,a0,c0)  ok 
(q10,p01,p10,a0,d0)  ok 
(q10,p01,p10,a0,p01)  ok 
(q10,p01,p10,a0,q01)  ok 
(q10,p01,p10,b0,a0)  ok 
(q10,p01,p10,b0,b0)  ok 
(q10,p01,p10,b0,c0)  ok 
(q10,p01,p10,b0,d0)  ok 
(q10,p01,p10,b0,p01)  ok 
(q10,p01,p10,b0,q01)  ok 
(q10,p01,p10,c0,a0)  ok 
(q10,p01,p10,c0,b0)  ok 
(q10,p01,p10,c0,c0)  ok 
(q10,p01,p10,c0,d0)  ok 
(q10,p01,p10,c0,p01)  ok 
(q10,p01,p10,c0,q01)  ok 
(q10,p01,p10,d0,a0)  ok 
(q10,p01,p10,d0,b0)  ok 
(q10,p01,p10,d0,c0)  ok 
(q10,p01,p10,d0,d0)  ok 
(q10,p01,p10,d0,p01)  ok 
(q10,p01,p10,d0,q01)  ok 
(q10,p01,p10,p01,a1)  ok 
(q10,p01,p10,p01,b1)  ok 
(q10,p01,p10,p01,c1)  ok 
(q10,p01,p10,p01,d1)  ok 
(q10,p01,p10,p01,p10)  ok 
(q10,p01,p10,p01,q10)  ok 
(q10,p01,p10,q01,a1)  ok 
(q10,p01,p10,q01,b1)  ok 
(q10,p01,p10,q01,c1)  ok 
(q10,p01,p10,q01,d1)  ok 
(q10,p01,p10,q01,p10)  ok 
(q10,p01,p10,q01,q10)  ok 
(q10,p01,q10,a0,a0)  ok 
(q10,p01,q10,a0,b0)  ok 
(q10,p01,q10,a0,c0)  ok 
(q10,p01,q10,a0,d0)  ok 
(q10,p01,q10,a0,p01)  ok 
(q10,p01,q10,a0,q01)  ok 
(q10,p01,q10,b0,a0)  ok 
(q10,p01,q10,b0,b0)  ok 
(q10,p01,q10,b0,c0)  ok 
(q10,p01,q10,b0,d0)  ok 
(q10,p01,q10,b0,p01)  ok 
(q10,p01,q10,b0,q01)  ok 
(q10,p01,q10,c0,a0)  ok 
(q10,p01,q10,c0,b0)  ok 
(q10,p01,q10,c0,c0)  ok 
(q10,p01,q10,c0,d0)  ok 
(q10,p01,q10,c0,p01)  ok 
(q10,p01,q10,c0,q01)  ok 
(q10,p01,q10,d0,a0)  ok 
(q10,p01,q10,d0,b0)  ok 
(q10,p01,q10,d0,c0)  ok 
(q10,p01,q10,d0,d0)  ok 
(q10,p01,q10,d0,p01)  ok 
(q10,p01,q10,d0,q01)  ok 
(q10,p01,q10,p01,a1)  ok 
(q10,p01,q10,p01,b1)  ok 
(q10,p01,q10,p01,c1)  ok 
(q10,p01,q10,p01,d1)  ok 
(q10,p01,q10,p01,p10)  ok 
(q10,p01,q10,p01,q10)  ok 
(q10,p01,q10,q01,a1)  ok 
(q10,p01,q10,q01,b1)  ok 
(q10,p01,q10,q01,c1)  ok 
(q10,p01,q10,q01,d1)  ok 
(q10,p01,q10,q01,p10)  ok 
(q10,p01,q10,q01,q10)  ok 
(q10,q01,a1,a1,a1)  ok 
(q10,q01,a1,a1,b1)  ok 
(q10,q01,a1,a1,c1)  ok 
(q10,q01,a1,a1,d1)  ok 
(q10,q01,a1,a1,p10)  ok 
(q10,q01,a1,a1,q10)  ok 
(q10,q01,a1,b1,a1)  ok 
(q10,q01,a1,b1,b1)  ok 
(q10,q01,a1,b1,c1)  ok 
(q10,q01,a1,b1,d1)  ok 
(q10,q01,a1,b1,p10)  ok 
(q10,q01,a1,b1,q10)  ok 
(q10,q01,a1,c1,a1)  ok 
(q10,q01,a1,c1,b1)  ok 
(q10,q01,a1,c1,c1)  ok 
(q10,q01,a1,c1,d1)  ok 
(q10,q01,a1,c1,p10)  ok 
(q10,q01,a1,c1,q10)  ok 
(q10,q01,a1,d1,a1)  ok 
(q10,q01,a1,d1,b1)  ok 
(q10,q01,a1,d1,c1)  ok 
(q10,q01,a1,d1,d1)  ok 
(q10,q01,a1,d1,p10)  ok 
(q10,q01,a1,d1,q10)  ok 
(q10,q01,a1,p10,a0)  ok 
(q10,q01,a1,p10,b0)  ok 
(q10,q01,a1,p10,c0)  ok 
(q10,q01,a1,p10,d0)  ok 
(q10,q01,a1,p10,p01)  ok 
(q10,q01,a1,p10,q01)  ok 
(q10,q01,a1,q10,a0)  ok 
(q10,q01,a1,q10,b0)  ok 
(q10,q01,a1,q10,c0)  ok 
(q10,q01,a1,q10,d0)  ok 
(q10,q01,a1,q10,p01)  ok 
(q10,q01,a1,q10,q01)  ok 
(q10,q01,b1,a1,a1)  ok 
(q10,q01,b1,a1,b1)  ok 
(q10,q01,b1,a1,c1)  ok 
(q10,q01,b1,a1,d1)  ok 
(q10,q01,b1,a1,p10)  ok 
(q10,q01,b1,a1,q10)  ok 
(q10,q01,b1,b1,a1)  ok 
(q10,q01,b1,b1,b1)  ok 
(q10,q01,b1,b1,c1)  ok 
(q10,q01,b1,b1,d1)  ok 
(q10,q01,b1,b1,p10)  ok 
(q10,q01,b1,b1,q10)  ok 
(q10,q01,b1,c1,a1)  ok 
(q10,q01,b1,c1,b1)  ok 
(q10,q01,b1,c1,c1)  ok 
(q10,q01,b1,c1,d1)  ok 
(q10,q01,b1,c1,p10)  ok 
(q10,q01,b1,c1,q10)  ok 
(q10,q01,b1,d1,a1)  ok 
(q10,q01,b1,d1,b1)  ok 
(q10,q01,b1,d1,c1)  ok 
(q10,q01,b1,d1,d1)  ok 
(q10,q01,b1,d1,p10)  ok 
(q10,q01,b1,d1,q10)  ok 
(q10,q01,b1,p10,a0)  ok 
(q10,q01,b1,p10,b0)  ok 
(q10,q01,b1,p10,c0)  ok 
(q10,q01,b1,p10,d0)  ok 
(q10,q01,b1,p10,p01)  ok 
(q10,q01,b1,p10,q01)  ok 
(q10,q01,b1,q10,a0)  ok 
(q10,q01,b1,q10,b0)  ok 
(q10,q01,b1,q10,c0)  ok 
(q10,q01,b1,q10,d0)  ok 
(q10,q01,b1,q10,p01)  ok 
(q10,q01,b1,q10,q01)  ok 
(q10,q01,c1,a1,a1)  ok 
(q10,q01,c1,a1,b1)  ok 
(q10,q01,c1,a1,c1)  ok 
(q10,q01,c1,a1,d1)  ok 
(q10,q01,c1,a1,p10)  ok 
(q10,q01,c1,a1,q10)  ok 
(q10,q01,c1,b1,a1)  ok 
(q10,q01,c1,b1,b1)  ok 
(q10,q01,c1,b1,c1)  ok 
(q10,q01,c1,b1,d1)  ok 
(q10,q01,c1,b1,p10)  ok 
(q10,q01,c1,b1,q10)  ok 
(q10,q01,c1,c1,a1)  ok 
(q10,q01,c1,c1,b1)  ok 
(q10,q01,c1,c1,c1)  ok 
(q10,q01,c1,c1,d1)  ok 
(q10,q01,c1,c1,p10)  ok 
(q10,q01,c1,c1,q10)  ok 
(q10,q01,c1,d1,a1)  ok 
(q10,q01,c1,d1,b1)  ok 
(q10,q01,c1,d1,c1)  ok 
(q10,q01,c1,d1,d1)  ok 
(q10,q01,c1,d1,p10)  ok 
(q10,q01,c1,d1,q10)  ok 
(q10,q01,c1,p10,a0)  ok 
(q10,q01,c1,p10,b0)  ok 
(q10,q01,c1,p10,c0)  ok 
(q10,q01,c1,p10,d0)  ok 
(q10,q01,c1,p10,p01)  ok 
(q10,q01,c1,p10,q01)  ok 
(q10,q01,c1,q10,a0)  ok 
(q10,q01,c1,q10,b0)  ok 
(q10,q01,c1,q10,c0)  ok 
(q10,q01,c1,q10,d0)  ok 
(q10,q01,c1,q10,p01)  ok 
(q10,q01,c1,q10,q01)  ok 
(q10,q01,d1,a1,a1)  ok 
(q10,q01,d1,a1,b1)  ok 
(q10,q01,d1,a1,c1)  ok 
(q10,q01,d1,a1,d1)  ok 
(q10,q01,d1,a1,p10)  ok 
(q10,q01,d1,a1,q10)  ok 
(q10,q01,d1,b1,a1)  ok 
(q10,q01,d1,b1,b1)  ok 
(q10,q01,d1,b1,c1)  ok 
(q10,q01,d1,b1,d1)  ok 
(q10,q01,d1,b1,p10)  ok 
(q10,q01,d1,b1,q10)  ok 
(q10,q01,d1,c1,a1)  ok 
(q10,q01,d1,c1,b1)  ok 
(q10,q01,d1,c1,c1)  ok 
(q10,q01,d1,c1,d1)  ok 
(q10,q01,d1,c1,p10)  ok 
(q10,q01,d1,c1,q10)  ok 
(q10,q01,d1,d1,a1)  ok 
(q10,q01,d1,d1,b1)  ok 
(q10,q01,d1,d1,c1)  ok 
(q10,q01,d1,d1,d1)  ok 
(q10,q01,d1,d1,p10)  ok 
(q10,q01,d1,d1,q10)  ok 
(q10,q01,d1,p10,a0)  ok 
(q10,q01,d1,p10,b0)  ok 
(q10,q01,d1,p10,c0)  ok 
(q10,q01,d1,p10,d0)  ok 
(q10,q01,d1,p10,p01)  ok 
(q10,q01,d1,p10,q01)  ok 
(q10,q01,d1,q10,a0)  ok 
(q10,q01,d1,q10,b0)  ok 
(q10,q01,d1,q10,c0)  ok 
(q10,q01,d1,q10,d0)  ok 
(q10,q01,d1,q10,p01)  ok 
(q10,q01,d1,q10,q01)  ok 
(q10,q01,p10,a0,a0)  ok 
(q10,q01,p10,a0,b0)  ok 
(q10,q01,p10,a0,c0)  ok 
(q10,q01,p10,a0,d0)  ok 
(q10,q01,p10,a0,p01)  ok 
(q10,q01,p10,a0,q01)  ok 
(q10,q01,p10,b0,a0)  ok 
(q10,q01,p10,b0,b0)  ok 
(q10,q01,p10,b0,c0)  ok 
(q10,q01,p10,b0,d0)  ok 
(q10,q01,p10,b0,p01)  ok 
(q10,q01,p10,b0,q01)  ok 
(q10,q01,p10,c0,a0)  ok 
(q10,q01,p10,c0,b0)  ok 
(q10,q01,p10,c0,c0)  ok 
(q10,q01,p10,c0,d0)  ok 
(q10,q01,p10,c0,p01)  ok 
(q10,q01,p10,c0,q01)  ok 
(q10,q01,p10,d0,a0)  ok 
(q10,q01,p10,d0,b0)  ok 
(q10,q01,p10,d0,c0)  ok 
(q10,q01,p10,d0,d0)  ok 
(q10,q01,p10,d0,p01)  ok 
(q10,q01,p10,d0,q01)  ok 
(q10,q01,p10,p01,a1)  ok 
(q10,q01,p10,p01,b1)  ok 
(q10,q01,p10,p01,c1)  ok 
(q10,q01,p10,p01,d1)  ok 
(q10,q01,p10,p01,p10)  ok 
(q10,q01,p10,p01,q10)  ok 
(q10,q01,p10,q01,a1)  ok 
(q10,q01,p10,q01,b1)  ok 
(q10,q01,p10,q01,c1)  ok 
(q10,q01,p10,q01,d1)  ok 
(q10,q01,p10,q01,p10)  ok 
(q10,q01,p10,q01,q10)  ok 
(q10,q01,q10,a0,a0)  ok 
(q10,q01,q10,a0,b0)  ok 
(q10,q01,q10,a0,c0)  ok 
(q10,q01,q10,a0,d0)  ok 
(q10,q01,q10,a0,p01)  ok 
(q10,q01,q10,a0,q01)  ok 
(q10,q01,q10,b0,a0)  ok 
(q10,q01,q10,b0,b0)  ok 
(q10,q01,q10,b0,c0)  ok 
(q10,q01,q10,b0,d0)  ok 
(q10,q01,q10,b0,p01)  ok 
(q10,q01,q10,b0,q01)  ok 
(q10,q01,q10,c0,a0)  ok 
(q10,q01,q10,c0,b0)  ok 
(q10,q01,q10,c0,c0)  ok 
(q10,q01,q10,c0,d0)  ok 
(q10,q01,q10,c0,p01)  ok 
(q10,q01,q10,c0,q01)  ok 
(q10,q01,q10,d0,a0)  ok 
(q10,q01,q10,d0,b0)  ok 
(q10,q01,q10,d0,c0)  ok 
(q10,q01,q10,d0,d0)  ok 
(q10,q01,q10,d0,p01)  ok 
(q10,q01,q10,d0,q01)  ok 
(q10,q01,q10,p01,a1)  ok 
(q10,q01,q10,p01,b1)  ok 
(q10,q01,q10,p01,c1)  ok 
(q10,q01,q10,p01,d1)  ok 
(q10,q01,q10,p01,p10)  ok 
(q10,q01,q10,p01,q10)  ok 
(q10,q01,q10,q01,a1)  ok 
(q10,q01,q10,q01,b1)  ok 
(q10,q01,q10,q01,c1)  ok 
(q10,q01,q10,q01,d1)  ok 
(q10,q01,q10,q01,p10)  ok 
(q10,q01,q10,q01,q10)  ok 
Finished testing the A_infinity relations for the algebra on all 18576 sequences of lengths 3 to 5. Got 0 error(s).
Testing the A_infinity relations for the functor on all sequences of lengths 2 to 5...
(a0,a0)  ok 
(a0,b0)  ok 
(a0,c0)  ok 
(a0,d0)  ok 
(a0,p01)  ok 
(a0,q01)  ok 
(b0,a0)  ok 
(b0,b0)  ok 
(b0,c0)  ok 
(b0,d0)  ok 
(b0,p01)  ok 
(b0,q01)  ok 
(c0,a0)  ok 
(c0,b0)  ok 
(c0,c0)  ok 
(c0,d0)  ok 
(c0,p01)  ok 
(c0,q01)  ok 
(d0,a0)  ok 
(d0,b0)  ok 
(d0,c0)  ok 
(d0,d0)  ok 
(d0,p01)  ok 
(d0,q01)  ok 
(p01,a1)  ok 
(p01,b1)  ok 
(p01,c1)  ok 
(p01,d1)  ok 
(p01,p10)  ok 
(p01,q10)  ok 
(q01,a1)  ok 
(q01,b1)  ok 
(q01,c1)  ok 
(q01,d1)  ok 
(q01,p10)  ok 
(q01,q10)  ok 
(a1,a1)  ok 
(a1,b1)  ok 
(a1,c1)  ok 
(a1,d1)  ok 
(a1,p10)  ok 
(a1,q10)  ok 
(b1,a1)  ok 
(b1,b1)  ok 
(b1,c1)  ok 
(b1,d1)  ok 
(b1,p10)  ok 
(b1,q10)  ok 
(c1,a1)  ok 
(c1,b1)  ok 
(c1,c1)  ok 
(c1,d1)  ok 
(c1,p10)  ok 
(c1,q10)  ok 
(d1,a1)  ok 
(d1,b1)  ok 
(d1,c1)  ok 
(d1,d1)  ok 
(d1,p10)  ok 
(d1,q10)  ok 
(p10,a0)  ok 
(p10,b0)  ok 
(p10,c0)  ok 
(p10,d0)  ok 
(p10,p01)  ok 
(p10,q01)  ok 
(q10,a0)  ok 
(q10,b0)  ok 
(q10,c0)  ok 
(q10,d0)  ok 
(q10,p01)  ok 
(q10,q01)  ok 
(a0,a0,a0)  ok 
(a0,a0,b0)  ok 
(a0,a0,c0)  ok 
(a0,a0,d0)  ok 
(a0,a0,p01)  ok 
(a0,a0,q01)  ok 
(a0,b0,a0)  ok 
(a0,b0,b0)  ok 
(a0,b0,c0)  ok 
(a0,b0,d0)  ok 
(a0,b0,p01)  ok 
(a0,b0,q01)  ok 
(a0,c0,a0)  ok 
(a0,c0,b0)  ok 
(a0,c0,c0)  ok 
(a0,c0,d0)  ok 
(a0,c0,p01)  ok 
(a0,c0,q01)  ok 
(a0,d0,a0)  ok 
(a0,d0,b0)  ok 
(a0,d0,c0)  ok 
(a0,d0,d0)  ok 
(a0,d0,p01)  ok 
(a0,d0,q01)  ok 
(a0,p01,a1)  ok 
(a0,p01,b1)  ok 
(a0,p01,c1)  ok 
(a0,p01,d1)  ok 
(a0,p01,p10)  ok 
(a0,p01,q10)  ok 
(a0,q01,a1)  ok 
(a0,q01,b1)  ok 
(a0,q01,c1)  ok 
(a0,q01,d1)  ok 
(a0,q01,p10)  ok 
(a0,q01,q10)  ok 
(b0,a0,a0)  ok 
(b0,a0,b0)  ok 
(b0,a0,c0)  ok 
(b0,a0,d0)  ok 
(b0,a0,p01)  ok 
(b0,a0,q01)  ok 
(b0,b0,a0)  ok 
(b0,b0,b0)  ok 
(b0,b0,c0)  ok 
(b0,b0,d0)  ok 
(b0,b0,p01)  ok 
(b0,b0,q01)  ok 
(b0,c0,a0)  ok 
(b0,c0,b0)  ok 
(b0,c0,c0)  ok 
(b0,c0,d0)  ok 
(b0,c0,p01)  ok 
(b0,c0,q01)  ok 
(b0,d0,a0)  ok 
(b0,d0,b0)  ok 
(b0,d0,c0)  ok 
(b0,d0,d0)  ok 
(b0,d0,p01)  ok 
(b0,d0,q01)  ok 
(b0,p01,a1)  ok 
(b0,p01,b1)  ok 
(b0,p01,c1)  ok 
(b0,p01,d1)  ok 
(b0,p01,p10)  ok 
(b0,p01,q10)  ok 
(b0,q01,a1)  ok 
(b0,q01,b1)  ok 
(b0,q01,c1)  ok 
(b0,q01,d1)  ok 
(b0,q01,p10)  ok 
(b0,q01,q10)  ok 
(c0,a0,a0)  ok 
(c0,a0,b0)  ok 
(c0,a0,c0)  ok 
(c0,a0,d0)  ok 
(c0,a0,p01)  ok 
(c0,a0,q01)  ok 
(c0,b0,a0)  ok 
(c0,b0,b0)  ok 
(c0,b0,c0)  ok 
(c0,b0,d0)  ok 
(c0,b0,p01)  ok 
(c0,b0,q01)  ok 
(c0,c0,a0)  ok 
(c0,c0,b0)  ok 
(c0,c0,c0)  ok 
(c0,c0,d0)  ok 
(c0,c0,p01)  ok 
(c0,c0,q01)  ok 
(c0,d0,a0)  ok 
(c0,d0,b0)  ok 
(c0,d0,c0)  ok 
(c0,d0,d0)  ok 
(c0,d0,p01)  ok 
(c0,d0,q01)  ok 
(c0,p01,a1)  ok 
(c0,p01,b1)  ok 
(c0,p01,c1)  ok 
(c0,p01,d1)  ok 
(c0,p01,p10)  ok 
(c0,p01,q10)  ok 
(c0,q01,a1)  ok 
(c0,q01,b1)  ok 
(c0,q01,c1)  ok 
(c0,q01,d1)  ok 
(c0,q01,p10)  ok 
(c0,q01,q10)  ok 
(d0,a0,a0)  ok 
(d0,a0,b0)  ok 
(d0,a0,c0)  ok 
(d0,a0,d0)  ok 
(d0,a0,p01)  ok 
(d0,a0,q01)  ok 
(d0,b0,a0)  ok 
(d0,b0,b0)  ok 
(d0,b0,c0)  ok 
(d0,b0,d0)  ok 
(d0,b0,p01)  ok 
(d0,b0,q01)  ok 
(d0,c0,a0)  ok 
(d0,c0,b0)  ok 
(d0,c0,c0)  ok 
(d0,c0,d0)  ok 
(d0,c0,p01)  ok 
(d0,c0,q01)  ok 
(d0,d0,a0)  ok 
(d0,d0,b0)  ok 
(d0,d0,c0)  ok 
(d0,d0,d0)  ok 
(d0,d0,p01)  ok 
(d0,d0,q01)  ok 
(d0,p01,a1)  ok 
(d0,p01,b1)  ok 
(d0,p01,c1)  ok 
(d0,p01,d1)  ok 
(d0,p01,p10)  ok 
(d0,p01,q10)  ok 
(d0,q01,a1)  ok 
(d0,q01,b1)  ok 
(d0,q01,c1)  ok 
(d0,q01,d1)  ok 
(d0,q01,p10)  ok 
(d0,q01,q10)  ok 
(p01,a1,a1)  ok 
(p01,a1,b1)  ok 
(p01,a1,c1)  ok 
(p01,a1,d1)  ok 
(p01,a1,p10)  ok 
(p01,a1,q10)  ok 
(p01,b1,a1)  ok 
(p01,b1,b1)  ok 
(p01,b1,c1)  ok 
(p01,b1,d1)  ok 
(p01,b1,p10)  ok 
(p01,b1,q10)  ok 
(p01,c1,a1)  ok 
(p01,c1,b1)  ok 
(p01,c1,c1)  ok 
(p01,c1,d1)  ok 
(p01,c1,p10)  ok 
(p01,c1,q10)  ok 
(p01,d1,a1)  ok 
(p01,d1,b1)  ok 
(p01,d1,c1)  ok 
(p01,d1,d1)  ok 
(p01,d1,p10)  ok 
(p01,d1,q10)  ok 
(p01,p10,a0)  ok 
(p01,p10,b0)  ok 
(p01,p10,c0)  ok 
(p01,p10,d0)  ok 
(p01,p10,p01)  ok 
(p01,p10,q01)  ok 
(p01,q10,a0)  ok 
(p01,q10,b0)  ok 
(p01,q10,c0)  ok 
(p01,q10,d0)  ok 
(p01,q10,p01)  ok 
(p01,q10,q01)  ok 
(q01,a1,a1)  ok 
(q01,a1,b1)  ok 
(q01,a1,c1)  ok 
(q01,a1,d1)  ok 
(q01,a1,p10)  ok 
(q01,a1,q10)  ok 
(q01,b1,a1)  ok 
(q01,b1,b1)  ok 
(q01,b1,c1)  ok 
(q01,b1,d1)  ok 
(q01,b1,p10)  ok 
(q01,b1,q10)  ok 
(q01,c1,a1)  ok 
(q01,c1,b1)  ok 
(q01,c1,c1)  ok 
(q01,c1,d1)  ok 
(q01,c1,p10)  ok 
(q01,c1,q10)  ok 
(q01,d1,a1)  ok 
(q01,d1,b1)  ok 
(q01,d1,c1)  ok 
(q01,d1,d1)  ok 
(q01,d1,p10)  ok 
(q01,d1,q10)  ok 
(q01,p10,a0)  ok 
(q01,p10,b0)  ok 
(q01,p10,c0)  ok 
(q01,p10,d0)  ok 
(q01,p10,p01)  ok 
(q01,p10,q01)  ok 
(q01,q10,a0)  ok 
(q01,q10,b0)  ok 
(q01,q10,c0)  ok 
(q01,q10,d0)  ok 
(q01,q10,p01)  ok 
(q01,q10,q01)  ok 
(a1,a1,a1)  ok 
(a1,a1,b1)  ok 
(a1,a1,c1)  ok 
(a1,a1,d1)  ok 
(a1,a1,p10)  ok 
(a1,a1,q10)  ok 
(a1,b1,a1)  ok 
(a1,b1,b1)  ok 
(a1,b1,c1)  ok 
(a1,b1,d1)  ok 
(a1,b1,p10)  ok 
(a1,b1,q10)  ok 
(a1,c1,a1)  ok 
(a1,c1,b1)  ok 
(a1,c1,c1)  ok 
(a1,c1,d1)  ok 
(a1,c1,p10)  ok 
(a1,c1,q10)  ok 
(a1,d1,a1)  ok 
(a1,d1,b1)  ok 
(a1,d1,c1)  ok 
(a1,d1,d1)  ok 
(a1,d1,p10)  ok 
(a1,d1,q10)  ok 
(a1,p10,a0)  ok 
(a1,p10,b0)  ok 
(a1,p10,c0)  ok 
(a1,p10,d0)  ok 
(a1,p10,p01)  ok 
(a1,p10,q01)  ok 
(a1,q10,a0)  ok 
(a1,q10,b0)  ok 
(a1,q10,c0)  ok 
(a1,q10,d0)  ok 
(a1,q10,p01)  ok 
(a1,q10,q01)  ok 
(b1,a1,a1)  ok 
(b1,a1,b1)  ok 
(b1,a1,c1)  ok 
(b1,a1,d1)  ok 
(b1,a1,p10)  ok 
(b1,a1,q10)  ok 
(b1,b1,a1)  ok 
(b1,b1,b1)  ok 
(b1,b1,c1)  ok 
(b1,b1,d1)  ok 
(b1,b1,p10)  ok 
(b1,b1,q10)  ok 
(b1,c1,a1)  ok 
(b1,c1,b1)  ok 
(b1,c1,c1)  ok 
(b1,c1,d1)  ok 
(b1,c1,p10)  ok 
(b1,c1,q10)  ok 
(b1,d1,a1)  ok 
(b1,d1,b1)  ok 
(b1,d1,c1)  ok 
(b1,d1,d1)  ok 
(b1,d1,p10)  ok 
(b1,d1,q10)  ok 
(b1,p10,a0)  ok 
(b1,p10,b0)  ok 
(b1,p10,c0)  ok 
(b1,p10,d0)  ok 
(b1,p10,p01)  ok 
(b1,p10,q01)  ok 
(b1,q10,a0)  ok 
(b1,q10,b0)  ok 
(b1,q10,c0)  ok 
(b1,q10,d0)  ok 
(b1,q10,p01)  ok 
(b1,q10,q01)  ok 
(c1,a1,a1)  ok 
(c1,a1,b1)  ok 
(c1,a1,c1)  ok 
(c1,a1,d1)  ok 
(c1,a1,p10)  ok 
(c1,a1,q10)  ok 
(c1,b1,a1)  ok 
(c1,b1,b1)  ok 
(c1,b1,c1)  ok 
(c1,b1,d1)  ok 
(c1,b1,p10)  ok 
(c1,b1,q10)  ok 
(c1,c1,a1)  ok 
(c1,c1,b1)  ok 
(c1,c1,c1)  ok 
(c1,c1,d1)  ok 
(c1,c1,p10)  ok 
(c1,c1,q10)  ok 
(c1,d1,a1)  ok 
(c1,d1,b1)  ok 
(c1,d1,c1)  ok 
(c1,d1,d1)  ok 
(c1,d1,p10)  ok 
(c1,d1,q10)  ok 
(c1,p10,a0)  ok 
(c1,p10,b0)  ok 
(c1,p10,c0)  ok 
(c1,p10,d0)  ok 
(c1,p10,p01)  ok 
(c1,p10,q01)  ok 
(c1,q10,a0)  ok 
(c1,q10,b0)  ok 
(c1,q10,c0)  ok 
(c1,q10,d0)  ok 
(c1,q10,p01)  ok 
(c1,q10,q01)  ok 
(d1,a1,a1)  ok 
(d1,a1,b1)  ok 
(d1,a1,c1)  ok 
(d1,a1,d1)  ok 
(d1,a1,p10)  ok 
(d1,a1,q10)  ok 
(d1,b1,a1)  ok 
(d1,b1,b1)  ok 
(d1,b1,c1)  ok 
(d1,b1,d1)  ok 
(d1,b1,p10)  ok 
(d1,b1,q10)  ok 
(d1,c1,a1)  ok 
(d1,c1,b1)  ok 
(d1,c1,c1)  ok 
(d1,c1,d1)  ok 
(d1,c1,p10)  ok 
(d1,c1,q10)  ok 
(d1,d1,a1)  ok 
(d1,d1,b1)  ok 
(d1,d1,c1)  ok 
(d1,d1,d1)  ok 
(d1,d1,p10)  ok 
(d1,d1,q10)  ok 
(d1,p10,a0)  ok 
(d1,p10,b0)  ok 
(d1,p10,c0)  ok 
(d1,p10,d0)  ok 
(d1,p10,p01)  ok 
(d1,p10,q01)  ok 
(d1,q10,a0)  ok 
(d1,q10,b0)  ok 
(d1,q10,c0)  ok 
(d1,q10,d0)  ok 
(d1,q10,p01)  ok 
(d1,q10,q01)  ok 
(p10,a0,a0)  ok 
(p10,a0,b0)  ok 
(p10,a0,c0)  ok 
(p10,a0,d0)  ok 
(p10,a0,p01)  ok 
(p10,a0,q01)  ok 
(p10,b0,a0)  ok 
(p10,b0,b0)  ok 
(p10,b0,c0)  ok 
(p10,b0,d0)  ok 
(p10,b0,p01)  ok 
(p10,b0,q01)  ok 
(p10,c0,a0)  ok 
(p10,c0,b0)  ok 
(p10,c0,c0)  ok 
(p10,c0,d0)  ok 
(p10,c0,p01)  ok 
(p10,c0,q01)  ok 
(p10,d0,a0)  ok 
(p10,d0,b0)  ok 
(p10,d0,c0)  ok 
(p10,d0,d0)  ok 
(p10,d0,p01)  ok 
(p10,d0,q01)  ok 
(p10,p01,a1)  ok 
(p10,p01,b1)  ok 
(p10,p01,c1)  ok 
(p10,p01,d1)  ok 
(p10,p01,p10)  ok 
(p10,p01,q10)  ok 
(p10,q01,a1)  ok 
(p10,q01,b1)  ok 
(p10,q01,c1)  ok 
(p10,q01,d1)  ok 
(p10,q01,p10)  ok 
(p10,q01,q10)  ok 
(q10,a0,a0)  ok 
(q10,a0,b0)  ok 
(q10,a0,c0)  ok 
(q10,a0,d0)  ok 
(q10,a0,p01)  ok 
(q10,a0,q01)  ok 
(q10,b0,a0)  ok 
(q10,b0,b0)  ok 
(q10,b0,c0)  ok 
(q10,b0,d0)  ok 
(q10,b0,p01)  ok 
(q10,b0,q01)  ok 
(q10,c0,a0)  ok 
(q10,c0,b0)  ok 
(q10,c0,c0)  ok 
(q10,c0,d0)  ok 
(q10,c0,p01)  ok 
(q10,c0,q01)  ok 
(q10,d0,a0)  ok 
(q10,d0,b0)  ok 
(q10,d0,c0)  ok 
(q10,d0,d0)  ok 
(q10,d0,p01)  ok 
(q10,d0,q01)  ok 
(q10,p01,a1)  ok 
(q10,p01,b1)  ok 
(q10,p01,c1)  ok 
(q10,p01,d1)  ok 
(q10,p01,p10)  ok 
(q10,p01,q10)  ok 
(q10,q01,a1)  ok 
(q10,q01,b1)  ok 
(q10,q01,c1)  ok 
(q10,q01,d1)  ok 
(q10,q01,p10)  ok 
(q10,q01,q10)  ok 
(a0,a0,a0,a0)  ok 
(a0,a0,a0,b0)  ok 
(a0,a0,a0,c0)  ok 
(a0,a0,a0,d0)  ok 
(a0,a0,a0,p01)  ok 
(a0,a0,a0,q01)  ok 
(a0,a0,b0,a0)  ok 
(a0,a0,b0,b0)  ok 
(a0,a0,b0,c0)  ok 
(a0,a0,b0,d0)  ok 
(a0,a0,b0,p01)  ok 
(a0,a0,b0,q01)  ok 
(a0,a0,c0,a0)  ok 
(a0,a0,c0,b0)  ok 
(a0,a0,c0,c0)  ok 
(a0,a0,c0,d0)  ok 
(a0,a0,c0,p01)  ok 
(a0,a0,c0,q01)  ok 
(a0,a0,d0,a0)  ok 
(a0,a0,d0,b0)  ok 
(a0,a0,d0,c0)  ok 
(a0,a0,d0,d0)  ok 
(a0,a0,d0,p01)  ok 
(a0,a0,d0,q01)  ok 
(a0,a0,p01,a1)  ok 
(a0,a0,p01,b1)  ok 
(a0,a0,p01,c1)  ok 
(a0,a0,p01,d1)  ok 
(a0,a0,p01,p10)  ok 
(a0,a0,p01,q10)  ok 
(a0,a0,q01,a1)  ok 
(a0,a0,q01,b1)  ok 
(a0,a0,q01,c1)  ok 
(a0,a0,q01,d1)  ok 
(a0,a0,q01,p10)  ok 
(a0,a0,q01,q10)  ok 
(a0,b0,a0,a0)  ok 
(a0,b0,a0,b0)  ok 
(a0,b0,a0,c0)  ok 
(a0,b0,a0,d0)  ok 
(a0,b0,a0,p01)  ok 
(a0,b0,a0,q01)  ok 
(a0,b0,b0,a0)  ok 
(a0,b0,b0,b0)  ok 
(a0,b0,b0,c0)  ok 
(a0,b0,b0,d0)  ok 
(a0,b0,b0,p01)  ok 
(a0,b0,b0,q01)  ok 
(a0,b0,c0,a0)  ok 
(a0,b0,c0,b0)  ok 
(a0,b0,c0,c0)  ok 
(a0,b0,c0,d0)  ok 
(a0,b0,c0,p01)  ok 
(a0,b0,c0,q01)  ok 
(a0,b0,d0,a0)  ok 
(a0,b0,d0,b0)  ok 
(a0,b0,d0,c0)  ok 
(a0,b0,d0,d0)  ok 
(a0,b0,d0,p01)  ok 
(a0,b0,d0,q01)  ok 
(a0,b0,p01,a1)  ok 
(a0,b0,p01,b1)  ok 
(a0,b0,p01,c1)  ok 
(a0,b0,p01,d1)  ok 
(a0,b0,p01,p10)  ok 
(a0,b0,p01,q10)  ok 
(a0,b0,q01,a1)  ok 
(a0,b0,q01,b1)  ok 
(a0,b0,q01,c1)  ok 
(a0,b0,q01,d1)  ok 
(a0,b0,q01,p10)  ok 
(a0,b0,q01,q10)  ok 
(a0,c0,a0,a0)  ok 
(a0,c0,a0,b0)  ok 
(a0,c0,a0,c0)  ok 
(a0,c0,a0,d0)  ok 
(a0,c0,a0,p01)  ok 
(a0,c0,a0,q01)  ok 
(a0,c0,b0,a0)  ok 
(a0,c0,b0,b0)  ok 
(a0,c0,b0,c0)  ok 
(a0,c0,b0,d0)  ok 
(a0,c0,b0,p01)  ok 
(a0,c0,b0,q01)  ok 
(a0,c0,c0,a0)  ok 
(a0,c0,c0,b0)  ok 
(a0,c0,c0,c0)  ok 
(a0,c0,c0,d0)  ok 
(a0,c0,c0,p01)  ok 
(a0,c0,c0,q01)  ok 
(a0,c0,d0,a0)  ok 
(a0,c0,d0,b0)  ok 
(a0,c0,d0,c0)  ok 
(a0,c0,d0,d0)  ok 
(a0,c0,d0,p01)  ok 
(a0,c0,d0,q01)  ok 
(a0,c0,p01,a1)  ok 
(a0,c0,p01,b1)  ok 
(a0,c0,p01,c1)  ok 
(a0,c0,p01,d1)  ok 
(a0,c0,p01,p10)  ok 
(a0,c0,p01,q10)  ok 
(a0,c0,q01,a1)  ok 
(a0,c0,q01,b1)  ok 
(a0,c0,q01,c1)  ok 
(a0,c0,q01,d1)  ok 
(a0,c0,q01,p10)  ok 
(a0,c0,q01,q10)  ok 
(a0,d0,a0,a0)  ok 
(a0,d0,a0,b0)  ok 
(a0,d0,a0,c0)  ok 
(a0,d0,a0,d0)  ok 
(a0,d0,a0,p01)  ok 
(a0,d0,a0,q01)  ok 
(a0,d0,b0,a0)  ok 
(a0,d0,b0,b0)  ok 
(a0,d0,b0,c0)  ok 
(a0,d0,b0,d0)  ok 
(a0,d0,b0,p01)  ok 
(a0,d0,b0,q01)  ok 
(a0,d0,c0,a0)  ok 
(a0,d0,c0,b0)  ok 
(a0,d0,c0,c0)  ok 
(a0,d0,c0,d0)  ok 
(a0,d0,c0,p01)  ok 
(a0,d0,c0,q01)  ok 
(a0,d0,d0,a0)  ok 
(a0,d0,d0,b0)  ok 
(a0,d0,d0,c0)  ok 
(a0,d0,d0,d0)  ok 
(a0,d0,d0,p01)  ok 
(a0,d0,d0,q01)  ok 
(a0,d0,p01,a1)  ok 
(a0,d0,p01,b1)  ok 
(a0,d0,p01,c1)  ok 
(a0,d0,p01,d1)  ok 
(a0,d0,p01,p10)  ok 
(a0,d0,p01,q10)  ok 
(a0,d0,q01,a1)  ok 
(a0,d0,q01,b1)  ok 
(a0,d0,q01,c1)  ok 
(a0,d0,q01,d1)  ok 
(a0,d0,q01,p10)  ok 
(a0,d0,q01,q10)  ok 
(a0,p01,a1,a1)  ok 
(a0,p01,a1,b1)  ok 
(a0,p01,a1,c1)  ok 
(a0,p01,a1,d1)  ok 
(a0,p01,a1,p10)  ok 
(a0,p01,a1,q10)  ok 
(a0,p01,b1,a1)  ok 
(a0,p01,b1,b1)  ok 
(a0,p01,b1,c1)  ok 
(a0,p01,b1,d1)  ok 
(a0,p01,b1,p10)  ok 
(a0,p01,b1,q10)  ok 
(a0,p01,c1,a1)  ok 
(a0,p01,c1,b1)  ok 
(a0,p01,c1,c1)  ok 
(a0,p01,c1,d1)  ok 
(a0,p01,c1,p10)  ok 
(a0,p01,c1,q10)  ok 
(a0,p01,d1,a1)  ok 
(a0,p01,d1,b1)  ok 
(a0,p01,d1,c1)  ok 
(a0,p01,d1,d1)  ok 
(a0,p01,d1,p10)  ok 
(a0,p01,d1,q10)  ok 
(a0,p01,p10,a0)  ok 
(a0,p01,p10,b0)  ok 
(a0,p01,p10,c0)  ok 
(a0,p01,p10,d0)  ok 
(a0,p01,p10,p01)  ok 
(a0,p01,p10,q01)  ok 
(a0,p01,q10,a0)  ok 
(a0,p01,q10,b0)  ok 
(a0,p01,q10,c0)  ok 
(a0,p01,q10,d0)  ok 
(a0,p01,q10,p01)  ok 
(a0,p01,q10,q01)  ok 
(a0,q01,a1,a1)  ok 
(a0,q01,a1,b1)  ok 
(a0,q01,a1,c1)  ok 
(a0,q01,a1,d1)  ok 
(a0,q01,a1,p10)  ok 
(a0,q01,a1,q10)  ok 
(a0,q01,b1,a1)  ok 
(a0,q01,b1,b1)  ok 
(a0,q01,b1,c1)  ok 
(a0,q01,b1,d1)  ok 
(a0,q01,b1,p10)  ok 
(a0,q01,b1,q10)  ok 
(a0,q01,c1,a1)  ok 
(a0,q01,c1,b1)  ok 
(a0,q01,c1,c1)  ok 
(a0,q01,c1,d1)  ok 
(a0,q01,c1,p10)  ok 
(a0,q01,c1,q10)  ok 
(a0,q01,d1,a1)  ok 
(a0,q01,d1,b1)  ok 
(a0,q01,d1,c1)  ok 
(a0,q01,d1,d1)  ok 
(a0,q01,d1,p10)  ok 
(a0,q01,d1,q10)  ok 
(a0,q01,p10,a0)  ok 
(a0,q01,p10,b0)  ok 
(a0,q01,p10,c0)  ok 
(a0,q01,p10,d0)  ok 
(a0,q01,p10,p01)  ok 
(a0,q01,p10,q01)  ok 
(a0,q01,q10,a0)  ok 
(a0,q01,q10,b0)  ok 
(a0,q01,q10,c0)  ok 
(a0,q01,q10,d0)  ok 
(a0,q01,q10,p01)  ok 
(a0,q01,q10,q01)  ok 
(b0,a0,a0,a0)  ok 
(b0,a0,a0,b0)  ok 
(b0,a0,a0,c0)  ok 
(b0,a0,a0,d0)  ok 
(b0,a0,a0,p01)  ok 
(b0,a0,a0,q01)  ok 
(b0,a0,b0,a0)  ok 
(b0,a0,b0,b0)  ok 
(b0,a0,b0,c0)  ok 
(b0,a0,b0,d0)  ok 
(b0,a0,b0,p01)  ok 
(b0,a0,b0,q01)  ok 
(b0,a0,c0,a0)  ok 
(b0,a0,c0,b0)  ok 
(b0,a0,c0,c0)  ok 
(b0,a0,c0,d0)  ok 
(b0,a0,c0,p01)  ok 
(b0,a0,c0,q01)  ok 
(b0,a0,d0,a0)  ok 
(b0,a0,d0,b0)  ok 
(b0,a0,d0,c0)  ok 
(b0,a0,d0,d0)  ok 
(b0,a0,d0,p01)  ok 
(b0,a0,d0,q01)  ok 
(b0,a0,p01,a1)  ok 
(b0,a0,p01,b1)  ok 
(b0,a0,p01,c1)  ok 
(b0,a0,p01,d1)  ok 
(b0,a0,p01,p10)  ok 
(b0,a0,p01,q10)  ok 
(b0,a0,q01,a1)  ok 
(b0,a0,q01,b1)  ok 
(b0,a0,q01,c1)  ok 
(b0,a0,q01,d1)  ok 
(b0,a0,q01,p10)  ok 
(b0,a0,q01,q10)  ok 
(b0,b0,a0,a0)  ok 
(b0,b0,a0,b0)  ok 
(b0,b0,a0,c0)  ok 
(b0,b0,a0,d0)  ok 
(b0,b0,a0,p01)  ok 
(b0,b0,a0,q01)  ok 
(b0,b0,b0,a0)  ok 
(b0,b0,b0,b0)  ok 
(b0,b0,b0,c0)  ok 
(b0,b0,b0,d0)  ok 
(b0,b0,b0,p01)  ok 
(b0,b0,b0,q01)  ok 
(b0,b0,c0,a0)  ok 
(b0,b0,c0,b0)  ok 
(b0,b0,c0,c0)  ok 
(b0,b0,c0,d0)  ok 
(b0,b0,c0,p01)  ok 
(b0,b0,c0,q01)  ok 
(b0,b0,d0,a0)  ok 
(b0,b0,d0,b0)  ok 
(b0,b0,d0,c0)  ok 
(b0,b0,d0,d0)  ok 
(b0,b0,d0,p01)  ok 
(b0,b0,d0,q01)  ok 
(b0,b0,p01,a1)  ok 
(b0,b0,p01,b1)  ok 
(b0,b0,p01,c1)  ok 
(b0,b0,p01,d1)  ok 
(b0,b0,p01,p10)  ok 
(b0,b0,p01,q10)  ok 
(b0,b0,q01,a1)  ok 
(b0,b0,q01,b1)  ok 
(b0,b0,q01,c1)  ok 
(b0,b0,q01,d1)  ok 
(b0,b0,q01,p10)  ok 
(b0,b0,q01,q10)  ok 
(b0,c0,a0,a0)  ok 
(b0,c0,a0,b0)  ok 
(b0,c0,a0,c0)  ok 
(b0,c0,a0,d0)  ok 
(b0,c0,a0,p01)  ok 
(b0,c0,a0,q01)  ok 
(b0,c0,b0,a0)  ok 
(b0,c0,b0,b0)  ok 
(b0,c0,b0,c0)  ok 
(b0,c0,b0,d0)  ok 
(b0,c0,b0,p01)  ok 
(b0,c0,b0,q01)  ok 
(b0,c0,c0,a0)  ok 
(b0,c0,c0,b0)  ok 
(b0,c0,c0,c0)  ok 
(b0,c0,c0,d0)  ok 
(b0,c0,c0,p01)  ok 
(b0,c0,c0,q01)  ok 
(b0,c0,d0,a0)  ok 
(b0,c0,d0,b0)  ok 
(b0,c0,d0,c0)  ok 
(b0,c0,d0,d0)  ok 
(b0,c0,d0,p01)  ok 
(b0,c0,d0,q01)  ok 
(b0,c0,p01,a1)  ok 
(b0,c0,p01,b1)  ok 
(b0,c0,p01,c1)  ok 
(b0,c0,p01,d1)  ok 
(b0,c0,p01,p10)  ok 
(b0,c0,p01,q10)  ok 
(b0,c0,q01,a1)  ok 
(b0,c0,q01,b1)  ok 
(b0,c0,q01,c1)  ok 
(b0,c0,q01,d1)  ok 
(b0,c0,q01,p10)  ok 
(b0,c0,q01,q10)  ok 
(b0,d0,a0,a0)  ok 
(b0,d0,a0,b0)  ok 
(b0,d0,a0,c0)  ok 
(b0,d0,a0,d0)  ok 
(b0,d0,a0,p01)  ok 
(b0,d0,a0,q01)  ok 
(b0,d0,b0,a0)  ok 
(b0,d0,b0,b0)  ok 
(b0,d0,b0,c0)  ok 
(b0,d0,b0,d0)  ok 
(b0,d0,b0,p01)  ok 
(b0,d0,b0,q01)  ok 
(b0,d0,c0,a0)  ok 
(b0,d0,c0,b0)  ok 
(b0,d0,c0,c0)  ok 
(b0,d0,c0,d0)  ok 
(b0,d0,c0,p01)  ok 
(b0,d0,c0,q01)  ok 
(b0,d0,d0,a0)  ok 
(b0,d0,d0,b0)  ok 
(b0,d0,d0,c0)  ok 
(b0,d0,d0,d0)  ok 
(b0,d0,d0,p01)  ok 
(b0,d0,d0,q01)  ok 
(b0,d0,p01,a1)  ok 
(b0,d0,p01,b1)  ok 
(b0,d0,p01,c1)  ok 
(b0,d0,p01,d1)  ok 
(b0,d0,p01,p10)  ok 
(b0,d0,p01,q10)  ok 
(b0,d0,q01,a1)  ok 
(b0,d0,q01,b1)  ok 
(b0,d0,q01,c1)  ok 
(b0,d0,q01,d1)  ok 
(b0,d0,q01,p10)  ok 
(b0,d0,q01,q10)  ok 
(b0,p01,a1,a1)  ok 
(b0,p01,a1,b1)  ok 
(b0,p01,a1,c1)  ok 
(b0,p01,a1,d1)  ok 
(b0,p01,a1,p10)  ok 
(b0,p01,a1,q10)  ok 
(b0,p01,b1,a1)  ok 
(b0,p01,b1,b1)  ok 
(b0,p01,b1,c1)  ok 
(b0,p01,b1,d1)  ok 
(b0,p01,b1,p10)  ok 
(b0,p01,b1,q10)  ok 
(b0,p01,c1,a1)  ok 
(b0,p01,c1,b1)  ok 
(b0,p01,c1,c1)  ok 
(b0,p01,c1,d1)  ok 
(b0,p01,c1,p10)  ok 
(b0,p01,c1,q10)  ok 
(b0,p01,d1,a1)  ok 
(b0,p01,d1,b1)  ok 
(b0,p01,d1,c1)  ok 
(b0,p01,d1,d1)  ok 
(b0,p01,d1,p10)  ok 
(b0,p01,d1,q10)  ok 
(b0,p01,p10,a0)  ok 
(b0,p01,p10,b0)  ok 
(b0,p01,p10,c0)  ok 
(b0,p01,p10,d0)  ok 
(b0,p01,p10,p01)  ok 
(b0,p01,p10,q01)  ok 
(b0,p01,q10,a0)  ok 
(b0,p01,q10,b0)  ok 
(b0,p01,q10,c0)  ok 
(b0,p01,q10,d0)  ok 
(b0,p01,q10,p01)  ok 
(b0,p01,q10,q01)  ok 
(b0,q01,a1,a1)  ok 
(b0,q01,a1,b1)  ok 
(b0,q01,a1,c1)  ok 
(b0,q01,a1,d1)  ok 
(b0,q01,a1,p10)  ok 
(b0,q01,a1,q10)  ok 
(b0,q01,b1,a1)  ok 
(b0,q01,b1,b1)  ok 
(b0,q01,b1,c1)  ok 
(b0,q01,b1,d1)  ok 
(b0,q01,b1,p10)  ok 
(b0,q01,b1,q10)  ok 
(b0,q01,c1,a1)  ok 
(b0,q01,c1,b1)  ok 
(b0,q01,c1,c1)  ok 
(b0,q01,c1,d1)  ok 
(b0,q01,c1,p10)  ok 
(b0,q01,c1,q10)  ok 
(b0,q01,d1,a1)  ok 
(b0,q01,d1,b1)  ok 
(b0,q01,d1,c1)  ok 
(b0,q01,d1,d1)  ok 
(b0,q01,d1,p10)  ok 
(b0,q01,d1,q10)  ok 
(b0,q01,p10,a0)  ok 
(b0,q01,p10,b0)  ok 
(b0,q01,p10,c0)  ok 
(b0,q01,p10,d0)  ok 
(b0,q01,p10,p01)  ok 
(b0,q01,p10,q01)  ok 
(b0,q01,q10,a0)  ok 
(b0,q01,q10,b0)  ok 
(b0,q01,q10,c0)  ok 
(b0,q01,q10,d0)  ok 
(b0,q01,q10,p01)  ok 
(b0,q01,q10,q01)  ok 
(c0,a0,a0,a0)  ok 
(c0,a0,a0,b0)  ok 
(c0,a0,a0,c0)  ok 
(c0,a0,a0,d0)  ok 
(c0,a0,a0,p01)  ok 
(c0,a0,a0,q01)  ok 
(c0,a0,b0,a0)  ok 
(c0,a0,b0,b0)  ok 
(c0,a0,b0,c0)  ok 
(c0,a0,b0,d0)  ok 
(c0,a0,b0,p01)  ok 
(c0,a0,b0,q01)  ok 
(c0,a0,c0,a0)  ok 
(c0,a0,c0,b0)  ok 
(c0,a0,c0,c0)  ok 
(c0,a0,c0,d0)  ok 
(c0,a0,c0,p01)  ok 
(c0,a0,c0,q01)  ok 
(c0,a0,d0,a0)  ok 
(c0,a0,d0,b0)  ok 
(c0,a0,d0,c0)  ok 
(c0,a0,d0,d0)  ok 
(c0,a0,d0,p01)  ok 
(c0,a0,d0,q01)  ok 
(c0,a0,p01,a1)  ok 
(c0,a0,p01,b1)  ok 
(c0,a0,p01,c1)  ok 
(c0,a0,p01,d1)  ok 
(c0,a0,p01,p10)  ok 
(c0,a0,p01,q10)  ok 
(c0,a0,q01,a1)  ok 
(c0,a0,q01,b1)  ok 
(c0,a0,q01,c1)  ok 
(c0,a0,q01,d1)  ok 
(c0,a0,q01,p10)  ok 
(c0,a0,q01,q10)  ok 
(c0,b0,a0,a0)  ok 
(c0,b0,a0,b0)  ok 
(c0,b0,a0,c0)  ok 
(c0,b0,a0,d0)  ok 
(c0,b0,a0,p01)  ok 
(c0,b0,a0,q01)  ok 
(c0,b0,b0,a0)  ok 
(c0,b0,b0,b0)  ok 
(c0,b0,b0,c0)  ok 
(c0,b0,b0,d0)  ok 
(c0,b0,b0,p01)  ok 
(c0,b0,b0,q01)  ok 
(c0,b0,c0,a0)  ok 
(c0,b0,c0,b0)  ok 
(c0,b0,c0,c0)  ok 
(c0,b0,c0,d0)  ok 
(c0,b0,c0,p01)  ok 
(c0,b0,c0,q01)  ok 
(c0,b0,d0,a0)  ok 
(c0,b0,d0,b0)  ok 
(c0,b0,d0,c0)  ok 
(c0,b0,d0,d0)  ok 
(c0,b0,d0,p01)  ok 
(c0,b0,d0,q01)  ok 
(c0,b0,p01,a1)  ok 
(c0,b0,p01,b1)  ok 
(c0,b0,p01,c1)  ok 
(c0,b0,p01,d1)  ok 
(c0,b0,p01,p10)  ok 
(c0,b0,p01,q10)  ok 
(c0,b0,q01,a1)  ok 
(c0,b0,q01,b1)  ok 
(c0,b0,q01,c1)  ok 
(c0,b0,q01,d1)  ok 
(c0,b0,q01,p10)  ok 
(c0,b0,q01,q10)  ok 
(c0,c0,a0,a0)  ok 
(c0,c0,a0,b0)  ok 
(c0,c0,a0,c0)  ok 
(c0,c0,a0,d0)  ok 
(c0,c0,a0,p01)  ok 
(c0,c0,a0,q01)  ok 
(c0,c0,b0,a0)  ok 
(c0,c0,b0,b0)  ok 
(c0,c0,b0,c0)  ok 
(c0,c0,b0,d0)  ok 
(c0,c0,b0,p01)  ok 
(c0,c0,b0,q01)  ok 
(c0,c0,c0,a0)  ok 
(c0,c0,c0,b0)  ok 
(c0,c0,c0,c0)  ok 
(c0,c0,c0,d0)  ok 
(c0,c0,c0,p01)  ok 
(c0,c0,c0,q01)  ok 
(c0,c0,d0,a0)  ok 
(c0,c0,d0,b0)  ok 
(c0,c0,d0,c0)  ok 
(c0,c0,d0,d0)  ok 
(c0,c0,d0,p01)  ok 
(c0,c0,d0,q01)  ok 
(c0,c0,p01,a1)  ok 
(c0,c0,p01,b1)  ok 
(c0,c0,p01,c1)  ok 
(c0,c0,p01,d1)  ok 
(c0,c0,p01,p10)  ok 
(c0,c0,p01,q10)  ok 
(c0,c0,q01,a1)  ok 
(c0,c0,q01,b1)  ok 
(c0,c0,q01,c1)  ok 
(c0,c0,q01,d1)  ok 
(c0,c0,q01,p10)  ok 
(c0,c0,q01,q10)  ok 
(c0,d0,a0,a0)  ok 
(c0,d0,a0,b0)  ok 
(c0,d0,a0,c0)  ok 
(c0,d0,a0,d0)  ok 
(c0,d0,a0,p01)  ok 
(c0,d0,a0,q01)  ok 
(c0,d0,b0,a0)  ok 
(c0,d0,b0,b0)  ok 
(c0,d0,b0,c0)  ok 
(c0,d0,b0,d0)  ok 
(c0,d0,b0,p01)  ok 
(c0,d0,b0,q01)  ok 
(c0,d0,c0,a0)  ok 
(c0,d0,c0,b0)  ok 
(c0,d0,c0,c0)  ok 
(c0,d0,c0,d0)  ok 
(c0,d0,c0,p01)  ok 
(c0,d0,c0,q01)  ok 
(c0,d0,d0,a0)  ok 
(c0,d0,d0,b0)  ok 
(c0,d0,d0,c0)  ok 
(c0,d0,d0,d0)  ok 
(c0,d0,d0,p01)  ok 
(c0,d0,d0,q01)  ok 
(c0,d0,p01,a1)  ok 
(c0,d0,p01,b1)  ok 
(c0,d0,p01,c1)  ok 
(c0,d0,p01,d1)  ok 
(c0,d0,p01,p10)  ok 
(c0,d0,p01,q10)  ok 
(c0,d0,q01,a1)  ok 
(c0,d0,q01,b1)  ok 
(c0,d0,q01,c1)  ok 
(c0,d0,q01,d1)  ok 
(c0,d0,q01,p10)  ok 
(c0,d0,q01,q10)  ok 
(c0,p01,a1,a1)  ok 
(c0,p01,a1,b1)  ok 
(c0,p01,a1,c1)  ok 
(c0,p01,a1,d1)  ok 
(c0,p01,a1,p10)  ok 
(c0,p01,a1,q10)  ok 
(c0,p01,b1,a1)  ok 
(c0,p01,b1,b1)  ok 
(c0,p01,b1,c1)  ok 
(c0,p01,b1,d1)  ok 
(c0,p01,b1,p10)  ok 
(c0,p01,b1,q10)  ok 
(c0,p01,c1,a1)  ok 
(c0,p01,c1,b1)  ok 
(c0,p01,c1,c1)  ok 
(c0,p01,c1,d1)  ok 
(c0,p01,c1,p10)  ok 
(c0,p01,c1,q10)  ok 
(c0,p01,d1,a1)  ok 
(c0,p01,d1,b1)  ok 
(c0,p01,d1,c1)  ok 
(c0,p01,d1,d1)  ok 
(c0,p01,d1,p10)  ok 
(c0,p01,d1,q10)  ok 
(c0,p01,p10,a0)  ok 
(c0,p01,p10,b0)  ok 
(c0,p01,p10,c0)  ok 
(c0,p01,p10,d0)  ok 
(c0,p01,p10,p01)  ok 
(c0,p01,p10,q01)  ok 
(c0,p01,q10,a0)  ok 
(c0,p01,q10,b0)  ok 
(c0,p01,q10,c0)  ok 
(c0,p01,q10,d0)  ok 
(c0,p01,q10,p01)  ok 
(c0,p01,q10,q01)  ok 
(c0,q01,a1,a1)  ok 
(c0,q01,a1,b1)  ok 
(c0,q01,a1,c1)  ok 
(c0,q01,a1,d1)  ok 
(c0,q01,a1,p10)  ok 
(c0,q01,a1,q10)  ok 
(c0,q01,b1,a1)  ok 
(c0,q01,b1,b1)  ok 
(c0,q01,b1,c1)  ok 
(c0,q01,b1,d1)  ok 
(c0,q01,b1,p10)  ok 
(c0,q01,b1,q10)  ok 
(c0,q01,c1,a1)  ok 
(c0,q01,c1,b1)  ok 
(c0,q01,c1,c1)  ok 
(c0,q01,c1,d1)  ok 
(c0,q01,c1,p10)  ok 
(c0,q01,c1,q10)  ok 
(c0,q01,d1,a1)  ok 
(c0,q01,d1,b1)  ok 
(c0,q01,d1,c1)  ok 
(c0,q01,d1,d1)  ok 
(c0,q01,d1,p10)  ok 
(c0,q01,d1,q10)  ok 
(c0,q01,p10,a0)  ok 
(c0,q01,p10,b0)  ok 
(c0,q01,p10,c0)  ok 
(c0,q01,p10,d0)  ok 
(c0,q01,p10,p01)  ok 
(c0,q01,p10,q01)  ok 
(c0,q01,q10,a0)  ok 
(c0,q01,q10,b0)  ok 
(c0,q01,q10,c0)  ok 
(c0,q01,q10,d0)  ok 
(c0,q01,q10,p01)  ok 
(c0,q01,q10,q01)  ok 
(d0,a0,a0,a0)  ok 
(d0,a0,a0,b0)  ok 
(d0,a0,a0,c0)  ok 
(d0,a0,a0,d0)  ok 
(d0,a0,a0,p01)  ok 
(d0,a0,a0,q01)  ok 
(d0,a0,b0,a0)  ok 
(d0,a0,b0,b0)  ok 
(d0,a0,b0,c0)  ok 
(d0,a0,b0,d0)  ok 
(d0,a0,b0,p01)  ok 
(d0,a0,b0,q01)  ok 
(d0,a0,c0,a0)  ok 
(d0,a0,c0,b0)  ok 
(d0,a0,c0,c0)  ok 
(d0,a0,c0,d0)  ok 
(d0,a0,c0,p01)  ok 
(d0,a0,c0,q01)  ok 
(d0,a0,d0,a0)  ok 
(d0,a0,d0,b0)  ok 
(d0,a0,d0,c0)  ok 
(d0,a0,d0,d0)  ok 
(d0,a0,d0,p01)  ok 
(d0,a0,d0,q01)  ok 
(d0,a0,p01,a1)  ok 
(d0,a0,p01,b1)  ok 
(d0,a0,p01,c1)  ok 
(d0,a0,p01,d1)  ok 
(d0,a0,p01,p10)  ok 
(d0,a0,p01,q10)  ok 
(d0,a0,q01,a1)  ok 
(d0,a0,q01,b1)  ok 
(d0,a0,q01,c1)  ok 
(d0,a0,q01,d1)  ok 
(d0,a0,q01,p10)  ok 
(d0,a0,q01,q10)  ok 
(d0,b0,a0,a0)  ok 
(d0,b0,a0,b0)  ok 
(d0,b0,a0,c0)  ok 
(d0,b0,a0,d0)  ok 
(d0,b0,a0,p01)  ok 
(d0,b0,a0,q01)  ok 
(d0,b0,b0,a0)  ok 
(d0,b0,b0,b0)  ok 
(d0,b0,b0,c0)  ok 
(d0,b0,b0,d0)  ok 
(d0,b0,b0,p01)  ok 
(d0,b0,b0,q01)  ok 
(d0,b0,c0,a0)  ok 
(d0,b0,c0,b0)  ok 
(d0,b0,c0,c0)  ok 
(d0,b0,c0,d0)  ok 
(d0,b0,c0,p01)  ok 
(d0,b0,c0,q01)  ok 
(d0,b0,d0,a0)  ok 
(d0,b0,d0,b0)  ok 
(d0,b0,d0,c0)  ok 
(d0,b0,d0,d0)  ok 
(d0,b0,d0,p01)  ok 
(d0,b0,d0,q01)  ok 
(d0,b0,p01,a1)  ok 
(d0,b0,p01,b1)  ok 
(d0,b0,p01,c1)  ok 
(d0,b0,p01,d1)  ok 
(d0,b0,p01,p10)  ok 
(d0,b0,p01,q10)  ok 
(d0,b0,q01,a1)  ok 
(d0,b0,q01,b1)  ok 
(d0,b0,q01,c1)  ok 
(d0,b0,q01,d1)  ok 
(d0,b0,q01,p10)  ok 
(d0,b0,q01,q10)  ok 
(d0,c0,a0,a0)  ok 
(d0,c0,a0,b0)  ok 
(d0,c0,a0,c0)  ok 
(d0,c0,a0,d0)  ok 
(d0,c0,a0,p01)  ok 
(d0,c0,a0,q01)  ok 
(d0,c0,b0,a0)  ok 
(d0,c0,b0,b0)  ok 
(d0,c0,b0,c0)  ok 
(d0,c0,b0,d0)  ok 
(d0,c0,b0,p01)  ok 
(d0,c0,b0,q01)  ok 
(d0,c0,c0,a0)  ok 
(d0,c0,c0,b0)  ok 
(d0,c0,c0,c0)  ok 
(d0,c0,c0,d0)  ok 
(d0,c0,c0,p01)  ok 
(d0,c0,c0,q01)  ok 
(d0,c0,d0,a0)  ok 
(d0,c0,d0,b0)  ok 
(d0,c0,d0,c0)  ok 
(d0,c0,d0,d0)  ok 
(d0,c0,d0,p01)  ok 
(d0,c0,d0,q01)  ok 
(d0,c0,p01,a1)  ok 
(d0,c0,p01,b1)  ok 
(d0,c0,p01,c1)  ok 
(d0,c0,p01,d1)  ok 
(d0,c0,p01,p10)  ok 
(d0,c0,p01,q10)  ok 
(d0,c0,q01,a1)  ok 
(d0,c0,q01,b1)  ok 
(d0,c0,q01,c1)  ok 
(d0,c0,q01,d1)  ok 
(d0,c0,q01,p10)  ok 
(d0,c0,q01,q10)  ok 
(d0,d0,a0,a0)  ok 
(d0,d0,a0,b0)  ok 
(d0,d0,a0,c0)  ok 
(d0,d0,a0,d0)  ok 
(d0,d0,a0,p01)  ok 
(d0,d0,a0,q01)  ok 
(d0,d0,b0,a0)  ok 
(d0,d0,b0,b0)  ok 
(d0,d0,b0,c0)  ok 
(d0,d0,b0,d0)  ok 
(d0,d0,b0,p01)  ok 
(d0,d0,b0,q01)  ok 
(d0,d0,c0,a0)  ok 
(d0,d0,c0,b0)  ok 
(d0,d0,c0,c0)  ok 
(d0,d0,c0,d0)  ok 
(d0,d0,c0,p01)  ok 
(d0,d0,c0,q01)  ok 
(d0,d0,d0,a0)  ok 
(d0,d0,d0,b0)  ok 
(d0,d0,d0,c0)  ok 
(d0,d0,d0,d0)  ok 
(d0,d0,d0,p01)  ok 
(d0,d0,d0,q01)  ok 
(d0,d0,p01,a1)  ok 
(d0,d0,p01,b1)  ok 
(d0,d0,p01,c1)  ok 
(d0,d0,p01,d1)  ok 
(d0,d0,p01,p10)  ok 
(d0,d0,p01,q10)  ok 
(d0,d0,q01,a1)  ok 
(d0,d0,q01,b1)  ok 
(d0,d0,q01,c1)  ok 
(d0,d0,q01,d1)  ok 
(d0,d0,q01,p10)  ok 
(d0,d0,q01,q10)  ok 
(d0,p01,a1,a1)  ok 
(d0,p01,a1,b1)  ok 
(d0,p01,a1,c1)  ok 
(d0,p01,a1,d1)  ok 
(d0,p01,a1,p10)  ok 
(d0,p01,a1,q10)  ok 
(d0,p01,b1,a1)  ok 
(d0,p01,b1,b1)  ok 
(d0,p01,b1,c1)  ok 
(d0,p01,b1,d1)  ok 
(d0,p01,b1,p10)  ok 
(d0,p01,b1,q10)  ok 
(d0,p01,c1,a1)  ok 
(d0,p01,c1,b1)  ok 
(d0,p01,c1,c1)  ok 
(d0,p01,c1,d1)  ok 
(d0,p01,c1,p10)  ok 
(d0,p01,c1,q10)  ok 
(d0,p01,d1,a1)  ok 
(d0,p01,d1,b1)  ok 
(d0,p01,d1,c1)  ok 
(d0,p01,d1,d1)  ok 
(d0,p01,d1,p10)  ok 
(d0,p01,d1,q10)  ok 
(d0,p01,p10,a0)  ok 
(d0,p01,p10,b0)  ok 
(d0,p01,p10,c0)  ok 
(d0,p01,p10,d0)  ok 
(d0,p01,p10,p01)  ok 
(d0,p01,p10,q01)  ok 
(d0,p01,q10,a0)  ok 
(d0,p01,q10,b0)  ok 
(d0,p01,q10,c0)  ok 
(d0,p01,q10,d0)  ok 
(d0,p01,q10,p01)  ok 
(d0,p01,q10,q01)  ok 
(d0,q01,a1,a1)  ok 
(d0,q01,a1,b1)  ok 
(d0,q01,a1,c1)  ok 
(d0,q01,a1,d1)  ok 
(d0,q01,a1,p10)  ok 
(d0,q01,a1,q10)  ok 
(d0,q01,b1,a1)  ok 
(d0,q01,b1,b1)  ok 
(d0,q01,b1,c1)  ok 
(d0,q01,b1,d1)  ok 
(d0,q01,b1,p10)  ok 
(d0,q01,b1,q10)  ok 
(d0,q01,c1,a1)  ok 
(d0,q01,c1,b1)  ok 
(d0,q01,c1,c1)  ok 
(d0,q01,c1,d1)  ok 
(d0,q01,c1,p10)  ok 
(d0,q01,c1,q10)  ok 
(d0,q01,d1,a1)  ok 
(d0,q01,d1,b1)  ok 
(d0,q01,d1,c1)  ok 
(d0,q01,d1,d1)  ok 
(d0,q01,d1,p10)  ok 
(d0,q01,d1,q10)  ok 
(d0,q01,p10,a0)  ok 
(d0,q01,p10,b0)  ok 
(d0,q01,p10,c0)  ok 
(d0,q01,p10,d0)  ok 
(d0,q01,p10,p01)  ok 
(d0,q01,p10,q01)  ok 
(d0,q01,q10,a0)  ok 
(d0,q01,q10,b0)  ok 
(d0,q01,q10,c0)  ok 
(d0,q01,q10,d0)  ok 
(d0,q01,q10,p01)  ok 
(d0,q01,q10,q01)  ok 
(p01,a1,a1,a1)  ok 
(p01,a1,a1,b1)  ok 
(p01,a1,a1,c1)  ok 
(p01,a1,a1,d1)  ok 
(p01,a1,a1,p10)  ok 
(p01,a1,a1,q10)  ok 
(p01,a1,b1,a1)  ok 
(p01,a1,b1,b1)  ok 
(p01,a1,b1,c1)  ok 
(p01,a1,b1,d1)  ok 
(p01,a1,b1,p10)  ok 
(p01,a1,b1,q10)  ok 
(p01,a1,c1,a1)  ok 
(p01,a1,c1,b1)  ok 
(p01,a1,c1,c1)  ok 
(p01,a1,c1,d1)  ok 
(p01,a1,c1,p10)  ok 
(p01,a1,c1,q10)  ok 
(p01,a1,d1,a1)  ok 
(p01,a1,d1,b1)  ok 
(p01,a1,d1,c1)  ok 
(p01,a1,d1,d1)  ok 
(p01,a1,d1,p10)  ok 
(p01,a1,d1,q10)  ok 
(p01,a1,p10,a0)  ok 
(p01,a1,p10,b0)  ok 
(p01,a1,p10,c0)  ok 
(p01,a1,p10,d0)  ok 
(p01,a1,p10,p01)  ok 
(p01,a1,p10,q01)  ok 
(p01,a1,q10,a0)  ok 
(p01,a1,q10,b0)  ok 
(p01,a1,q10,c0)  ok 
(p01,a1,q10,d0)  ok 
(p01,a1,q10,p01)  ok 
(p01,a1,q10,q01)  ok 
(p01,b1,a1,a1)  ok 
(p01,b1,a1,b1)  ok 
(p01,b1,a1,c1)  ok 
(p01,b1,a1,d1)  ok 
(p01,b1,a1,p10)  ok 
(p01,b1,a1,q10)  ok 
(p01,b1,b1,a1)  ok 
(p01,b1,b1,b1)  ok 
(p01,b1,b1,c1)  ok 
(p01,b1,b1,d1)  ok 
(p01,b1,b1,p10)  ok 
(p01,b1,b1,q10)  ok 
(p01,b1,c1,a1)  ok 
(p01,b1,c1,b1)  ok 
(p01,b1,c1,c1)  ok 
(p01,b1,c1,d1)  ok 
(p01,b1,c1,p10)  ok 
(p01,b1,c1,q10)  ok 
(p01,b1,d1,a1)  ok 
(p01,b1,d1,b1)  ok 
(p01,b1,d1,c1)  ok 
(p01,b1,d1,d1)  ok 
(p01,b1,d1,p10)  ok 
(p01,b1,d1,q10)  ok 
(p01,b1,p10,a0)  ok 
(p01,b1,p10,b0)  ok 
(p01,b1,p10,c0)  ok 
(p01,b1,p10,d0)  ok 
(p01,b1,p10,p01)  ok 
(p01,b1,p10,q01)  ok 
(p01,b1,q10,a0)  ok 
(p01,b1,q10,b0)  ok 
(p01,b1,q10,c0)  ok 
(p01,b1,q10,d0)  ok 
(p01,b1,q10,p01)  ok 
(p01,b1,q10,q01)  ok 
(p01,c1,a1,a1)  ok 
(p01,c1,a1,b1)  ok 
(p01,c1,a1,c1)  ok 
(p01,c1,a1,d1)  ok 
(p01,c1,a1,p10)  ok 
(p01,c1,a1,q10)  ok 
(p01,c1,b1,a1)  ok 
(p01,c1,b1,b1)  ok 
(p01,c1,b1,c1)  ok 
(p01,c1,b1,d1)  ok 
(p01,c1,b1,p10)  ok 
(p01,c1,b1,q10)  ok 
(p01,c1,c1,a1)  ok 
(p01,c1,c1,b1)  ok 
(p01,c1,c1,c1)  ok 
(p01,c1,c1,d1)  ok 
(p01,c1,c1,p10)  ok 
(p01,c1,c1,q10)  ok 
(p01,c1,d1,a1)  ok 
(p01,c1,d1,b1)  ok 
(p01,c1,d1,c1)  ok 
(p01,c1,d1,d1)  ok 
(p01,c1,d1,p10)  ok 
(p01,c1,d1,q10)  ok 
(p01,c1,p10,a0)  ok 
(p01,c1,p10,b0)  ok 
(p01,c1,p10,c0)  ok 
(p01,c1,p10,d0)  ok 
(p01,c1,p10,p01)  ok 
(p01,c1,p10,q01)  ok 
(p01,c1,q10,a0)  ok 
(p01,c1,q10,b0)  ok 
(p01,c1,q10,c0)  ok 
(p01,c1,q10,d0)  ok 
(p01,c1,q10,p01)  ok 
(p01,c1,q10,q01)  ok 
(p01,d1,a1,a1)  ok 
(p01,d1,a1,b1)  ok 
(p01,d1,a1,c1)  ok 
(p01,d1,a1,d1)  ok 
(p01,d1,a1,p10)  ok 
(p01,d1,a1,q10)  ok 
(p01,d1,b1,a1)  ok 
(p01,d1,b1,b1)  ok 
(p01,d1,b1,c1)  ok 
(p01,d1,b1,d1)  ok 
(p01,d1,b1,p10)  ok 
(p01,d1,b1,q10)  ok 
(p01,d1,c1,a1)  ok 
(p01,d1,c1,b1)  ok 
(p01,d1,c1,c1)  ok 
(p01,d1,c1,d1)  ok 
(p01,d1,c1,p10)  ok 
(p01,d1,c1,q10)  ok 
(p01,d1,d1,a1)  ok 
(p01,d1,d1,b1)  ok 
(p01,d1,d1,c1)  ok 
(p01,d1,d1,d1)  ok 
(p01,d1,d1,p10)  ok 
(p01,d1,d1,q10)  ok 
(p01,d1,p10,a0)  ok 
(p01,d1,p10,b0)  ok 
(p01,d1,p10,c0)  ok 
(p01,d1,p10,d0)  ok 
(p01,d1,p10,p01)  ok 
(p01,d1,p10,q01)  ok 
(p01,d1,q10,a0)  ok 
(p01,d1,q10,b0)  ok 
(p01,d1,q10,c0)  ok 
(p01,d1,q10,d0)  ok 
(p01,d1,q10,p01)  ok 
(p01,d1,q10,q01)  ok 
(p01,p10,a0,a0)  ok 
(p01,p10,a0,b0)  ok 
(p01,p10,a0,c0)  ok 
(p01,p10,a0,d0)  ok 
(p01,p10,a0,p01)  ok 
(p01,p10,a0,q01)  ok 
(p01,p10,b0,a0)  ok 
(p01,p10,b0,b0)  ok 
(p01,p10,b0,c0)  ok 
(p01,p10,b0,d0)  ok 
(p01,p10,b0,p01)  ok 
(p01,p10,b0,q01)  ok 
(p01,p10,c0,a0)  ok 
(p01,p10,c0,b0)  ok 
(p01,p10,c0,c0)  ok 
(p01,p10,c0,d0)  ok 
(p01,p10,c0,p01)  ok 
(p01,p10,c0,q01)  ok 
(p01,p10,d0,a0)  ok 
(p01,p10,d0,b0)  ok 
(p01,p10,d0,c0)  ok 
(p01,p10,d0,d0)  ok 
(p01,p10,d0,p01)  ok 
(p01,p10,d0,q01)  ok 
(p01,p10,p01,a1)  ok 
(p01,p10,p01,b1)  ok 
(p01,p10,p01,c1)  ok 
(p01,p10,p01,d1)  ok 
(p01,p10,p01,p10)  ok 
(p01,p10,p01,q10)  ok 
(p01,p10,q01,a1)  ok 
(p01,p10,q01,b1)  ok 
(p01,p10,q01,c1)  ok 
(p01,p10,q01,d1)  ok 
(p01,p10,q01,p10)  ok 
(p01,p10,q01,q10)  ok 
(p01,q10,a0,a0)  ok 
(p01,q10,a0,b0)  ok 
(p01,q10,a0,c0)  ok 
(p01,q10,a0,d0)  ok 
(p01,q10,a0,p01)  ok 
(p01,q10,a0,q01)  ok 
(p01,q10,b0,a0)  ok 
(p01,q10,b0,b0)  ok 
(p01,q10,b0,c0)  ok 
(p01,q10,b0,d0)  ok 
(p01,q10,b0,p01)  ok 
(p01,q10,b0,q01)  ok 
(p01,q10,c0,a0)  ok 
(p01,q10,c0,b0)  ok 
(p01,q10,c0,c0)  ok 
(p01,q10,c0,d0)  ok 
(p01,q10,c0,p01)  ok 
(p01,q10,c0,q01)  ok 
(p01,q10,d0,a0)  ok 
(p01,q10,d0,b0)  ok 
(p01,q10,d0,c0)  ok 
(p01,q10,d0,d0)  ok 
(p01,q10,d0,p01)  ok 
(p01,q10,d0,q01)  ok 
(p01,q10,p01,a1)  ok 
(p01,q10,p01,b1)  ok 
(p01,q10,p01,c1)  ok 
(p01,q10,p01,d1)  ok 
(p01,q10,p01,p10)  ok 
(p01,q10,p01,q10)  ok 
(p01,q10,q01,a1)  ok 
(p01,q10,q01,b1)  ok 
(p01,q10,q01,c1)  ok 
(p01,q10,q01,d1)  ok 
(p01,q10,q01,p10)  ok 
(p01,q10,q01,q10)  ok 
(q01,a1,a1,a1)  ok 
(q01,a1,a1,b1)  ok 
(q01,a1,a1,c1)  ok 
(q01,a1,a1,d1)  ok 
(q01,a1,a1,p10)  ok 
(q01,a1,a1,q10)  ok 
(q01,a1,b1,a1)  ok 
(q01,a1,b1,b1)  ok 
(q01,a1,b1,c1)  ok 
(q01,a1,b1,d1)  ok 
(q01,a1,b1,p10)  ok 
(q01,a1,b1,q10)  ok 
(q01,a1,c1,a1)  ok 
(q01,a1,c1,b1)  ok 
(q01,a1,c1,c1)  ok 
(q01,a1,c1,d1)  ok 
(q01,a1,c1,p10)  ok 
(q01,a1,c1,q10)  ok 
(q01,a1,d1,a1)  ok 
(q01,a1,d1,b1)  ok 
(q01,a1,d1,c1)  ok 
(q01,a1,d1,d1)  ok 
(q01,a1,d1,p10)  ok 
(q01,a1,d1,q10)  ok 
(q01,a1,p10,a0)  ok 
(q01,a1,p10,b0)  ok 
(q01,a1,p10,c0)  ok 
(q01,a1,p10,d0)  ok 
(q01,a1,p10,p01)  ok 
(q01,a1,p10,q01)  ok 
(q01,a1,q10,a0)  ok 
(q01,a1,q10,b0)  ok 
(q01,a1,q10,c0)  ok 
(q01,a1,q10,d0)  ok 
(q01,a1,q10,p01)  ok 
(q01,a1,q10,q01)  ok 
(q01,b1,a1,a1)  ok 
(q01,b1,a1,b1)  ok 
(q01,b1,a1,c1)  ok 
(q01,b1,a1,d1)  ok 
(q01,b1,a1,p10)  ok 
(q01,b1,a1,q10)  ok 
(q01,b1,b1,a1)  ok 
(q01,b1,b1,b1)  ok 
(q01,b1,b1,c1)  ok 
(q01,b1,b1,d1)  ok 
(q01,b1,b1,p10)  ok 
(q01,b1,b1,q10)  ok 
(q01,b1,c1,a1)  ok 
(q01,b1,c1,b1)  ok 
(q01,b1,c1,c1)  ok 
(q01,b1,c1,d1)  ok 
(q01,b1,c1,p10)  ok 
(q01,b1,c1,q10)  ok 
(q01,b1,d1,a1)  ok 
(q01,b1,d1,b1)  ok 
(q01,b1,d1,c1)  ok 
(q01,b1,d1,d1)  ok 
(q01,b1,d1,p10)  ok 
(q01,b1,d1,q10)  ok 
(q01,b1,p10,a0)  ok 
(q01,b1,p10,b0)  ok 
(q01,b1,p10,c0)  ok 
(q01,b1,p10,d0)  ok 
(q01,b1,p10,p01)  ok 
(q01,b1,p10,q01)  ok 
(q01,b1,q10,a0)  ok 
(q01,b1,q10,b0)  ok 
(q01,b1,q10,c0)  ok 
(q01,b1,q10,d0)  ok 
(q01,b1,q10,p01)  ok 
(q01,b1,q10,q01)  ok 
(q01,c1,a1,a1)  ok 
(q01,c1,a1,b1)  ok 
(q01,c1,a1,c1)  ok 
(q01,c1,a1,d1)  ok 
(q01,c1,a1,p10)  ok 
(q01,c1,a1,q10)  ok 
(q01,c1,b1,a1)  ok 
(q01,c1,b1,b1)  ok 
(q01,c1,b1,c1)  ok 
(q01,c1,b1,d1)  ok 
(q01,c1,b1,p10)  ok 
(q01,c1,b1,q10)  ok 
(q01,c1,c1,a1)  ok 
(q01,c1,c1,b1)  ok 
(q01,c1,c1,c1)  ok 
(q01,c1,c1,d1)  ok 
(q01,c1,c1,p10)  ok 
(q01,c1,c1,q10)  ok 
(q01,c1,d1,a1)  ok 
(q01,c1,d1,b1)  ok 
(q01,c1,d1,c1)  ok 
(q01,c1,d1,d1)  ok 
(q01,c1,d1,p10)  ok 
(q01,c1,d1,q10)  ok 
(q01,c1,p10,a0)  ok 
(q01,c1,p10,b0)  ok 
(q01,c1,p10,c0)  ok 
(q01,c1,p10,d0)  ok 
(q01,c1,p10,p01)  ok 
(q01,c1,p10,q01)  ok 
(q01,c1,q10,a0)  ok 
(q01,c1,q10,b0)  ok 
(q01,c1,q10,c0)  ok 
(q01,c1,q10,d0)  ok 
(q01,c1,q10,p01)  ok 
(q01,c1,q10,q01)  ok 
(q01,d1,a1,a1)  ok 
(q01,d1,a1,b1)  ok 
(q01,d1,a1,c1)  ok 
(q01,d1,a1,d1)  ok 
(q01,d1,a1,p10)  ok 
(q01,d1,a1,q10)  ok 
(q01,d1,b1,a1)  ok 
(q01,d1,b1,b1)  ok 
(q01,d1,b1,c1)  ok 
(q01,d1,b1,d1)  ok 
(q01,d1,b1,p10)  ok 
(q01,d1,b1,q10)  ok 
(q01,d1,c1,a1)  ok 
(q01,d1,c1,b1)  ok 
(q01,d1,c1,c1)  ok 
(q01,d1,c1,d1)  ok 
(q01,d1,c1,p10)  ok 
(q01,d1,c1,q10)  ok 
(q01,d1,d1,a1)  ok 
(q01,d1,d1,b1)  ok 
(q01,d1,d1,c1)  ok 
(q01,d1,d1,d1)  ok 
(q01,d1,d1,p10)  ok 
(q01,d1,d1,q10)  ok 
(q01,d1,p10,a0)  ok 
(q01,d1,p10,b0)  ok 
(q01,d1,p10,c0)  ok 
(q01,d1,p10,d0)  ok 
(q01,d1,p10,p01)  ok 
(q01,d1,p10,q01)  ok 
(q01,d1,q10,a0)  ok 
(q01,d1,q10,b0)  ok 
(q01,d1,q10,c0)  ok 
(q01,d1,q10,d0)  ok 
(q01,d1,q10,p01)  ok 
(q01,d1,q10,q01)  ok 
(q01,p10,a0,a0)  ok 
(q01,p10,a0,b0)  ok 
(q01,p10,a0,c0)  ok 
(q01,p10,a0,d0)  ok 
(q01,p10,a0,p01)  ok 
(q01,p10,a0,q01)  ok 
(q01,p10,b0,a0)  ok 
(q01,p10,b0,b0)  ok 
(q01,p10,b0,c0)  ok 
(q01,p10,b0,d0)  ok 
(q01,p10,b0,p01)  ok 
(q01,p10,b0,q01)  ok 
(q01,p10,c0,a0)  ok 
(q01,p10,c0,b0)  ok 
(q01,p10,c0,c0)  ok 
(q01,p10,c0,d0)  ok 
(q01,p10,c0,p01)  ok 
(q01,p10,c0,q01)  ok 
(q01,p10,d0,a0)  ok 
(q01,p10,d0,b0)  ok 
(q01,p10,d0,c0)  ok 
(q01,p10,d0,d0)  ok 
(q01,p10,d0,p01)  ok 
(q01,p10,d0,q01)  ok 
(q01,p10,p01,a1)  ok 
(q01,p10,p01,b1)  ok 
(q01,p10,p01,c1)  ok 
(q01,p10,p01,d1)  ok 
(q01,p10,p01,p10)  ok 
(q01,p10,p01,q10)  ok 
(q01,p10,q01,a1)  ok 
(q01,p10,q01,b1)  ok 
(q01,p10,q01,c1)  ok 
(q01,p10,q01,d1)  ok 
(q01,p10,q01,p10)  ok 
(q01,p10,q01,q10)  ok 
(q01,q10,a0,a0)  ok 
(q01,q10,a0,b0)  ok 
(q01,q10,a0,c0)  ok 
(q01,q10,a0,d0)  ok 
(q01,q10,a0,p01)  ok 
(q01,q10,a0,q01)  ok 
(q01,q10,b0,a0)  ok 
(q01,q10,b0,b0)  ok 
(q01,q10,b0,c0)  ok 
(q01,q10,b0,d0)  ok 
(q01,q10,b0,p01)  ok 
(q01,q10,b0,q01)  ok 
(q01,q10,c0,a0)  ok 
(q01,q10,c0,b0)  ok 
(q01,q10,c0,c0)  ok 
(q01,q10,c0,d0)  ok 
(q01,q10,c0,p01)  ok 
(q01,q10,c0,q01)  ok 
(q01,q10,d0,a0)  ok 
(q01,q10,d0,b0)  ok 
(q01,q10,d0,c0)  ok 
(q01,q10,d0,d0)  ok 
(q01,q10,d0,p01)  ok 
(q01,q10,d0,q01)  ok 
(q01,q10,p01,a1)  ok 
(q01,q10,p01,b1)  ok 
(q01,q10,p01,c1)  ok 
(q01,q10,p01,d1)  ok 
(q01,q10,p01,p10)  ok 
(q01,q10,p01,q10)  ok 
(q01,q10,q01,a1)  ok 
(q01,q10,q01,b1)  ok 
(q01,q10,q01,c1)  ok 
(q01,q10,q01,d1)  ok 
(q01,q10,q01,p10)  ok 
(q01,q10,q01,q10)  ok 
(a1,a1,a1,a1)  ok 
(a1,a1,a1,b1)  ok 
(a1,a1,a1,c1)  ok 
(a1,a1,a1,d1)  ok 
(a1,a1,a1,p10)  ok 
(a1,a1,a1,q10)  ok 
(a1,a1,b1,a1)  ok 
(a1,a1,b1,b1)  ok 
(a1,a1,b1,c1)  ok 
(a1,a1,b1,d1)  ok 
(a1,a1,b1,p10)  ok 
(a1,a1,b1,q10)  ok 
(a1,a1,c1,a1)  ok 
(a1,a1,c1,b1)  ok 
(a1,a1,c1,c1)  ok 
(a1,a1,c1,d1)  ok 
(a1,a1,c1,p10)  ok 
(a1,a1,c1,q10)  ok 
(a1,a1,d1,a1)  ok 
(a1,a1,d1,b1)  ok 
(a1,a1,d1,c1)  ok 
(a1,a1,d1,d1)  ok 
(a1,a1,d1,p10)  ok 
(a1,a1,d1,q10)  ok 
(a1,a1,p10,a0)  ok 
(a1,a1,p10,b0)  ok 
(a1,a1,p10,c0)  ok 
(a1,a1,p10,d0)  ok 
(a1,a1,p10,p01)  ok 
(a1,a1,p10,q01)  ok 
(a1,a1,q10,a0)  ok 
(a1,a1,q10,b0)  ok 
(a1,a1,q10,c0)  ok 
(a1,a1,q10,d0)  ok 
(a1,a1,q10,p01)  ok 
(a1,a1,q10,q01)  ok 
(a1,b1,a1,a1)  ok 
(a1,b1,a1,b1)  ok 
(a1,b1,a1,c1)  ok 
(a1,b1,a1,d1)  ok 
(a1,b1,a1,p10)  ok 
(a1,b1,a1,q10)  ok 
(a1,b1,b1,a1)  ok 
(a1,b1,b1,b1)  ok 
(a1,b1,b1,c1)  ok 
(a1,b1,b1,d1)  ok 
(a1,b1,b1,p10)  ok 
(a1,b1,b1,q10)  ok 
(a1,b1,c1,a1)  ok 
(a1,b1,c1,b1)  ok 
(a1,b1,c1,c1)  ok 
(a1,b1,c1,d1)  ok 
(a1,b1,c1,p10)  ok 
(a1,b1,c1,q10)  ok 
(a1,b1,d1,a1)  ok 
(a1,b1,d1,b1)  ok 
(a1,b1,d1,c1)  ok 
(a1,b1,d1,d1)  ok 
(a1,b1,d1,p10)  ok 
(a1,b1,d1,q10)  ok 
(a1,b1,p10,a0)  ok 
(a1,b1,p10,b0)  ok 
(a1,b1,p10,c0)  ok 
(a1,b1,p10,d0)  ok 
(a1,b1,p10,p01)  ok 
(a1,b1,p10,q01)  ok 
(a1,b1,q10,a0)  ok 
(a1,b1,q10,b0)  ok 
(a1,b1,q10,c0)  ok 
(a1,b1,q10,d0)  ok 
(a1,b1,q10,p01)  ok 
(a1,b1,q10,q01)  ok 
(a1,c1,a1,a1)  ok 
(a1,c1,a1,b1)  ok 
(a1,c1,a1,c1)  ok 
(a1,c1,a1,d1)  ok 
(a1,c1,a1,p10)  ok 
(a1,c1,a1,q10)  ok 
(a1,c1,b1,a1)  ok 
(a1,c1,b1,b1)  ok 
(a1,c1,b1,c1)  ok 
(a1,c1,b1,d1)  ok 
(a1,c1,b1,p10)  ok 
(a1,c1,b1,q10)  ok 
(a1,c1,c1,a1)  ok 
(a1,c1,c1,b1)  ok 
(a1,c1,c1,c1)  ok 
(a1,c1,c1,d1)  ok 
(a1,c1,c1,p10)  ok 
(a1,c1,c1,q10)  ok 
(a1,c1,d1,a1)  ok 
(a1,c1,d1,b1)  ok 
(a1,c1,d1,c1)  ok 
(a1,c1,d1,d1)  ok 
(a1,c1,d1,p10)  ok 
(a1,c1,d1,q10)  ok 
(a1,c1,p10,a0)  ok 
(a1,c1,p10,b0)  ok 
(a1,c1,p10,c0)  ok 
(a1,c1,p10,d0)  ok 
(a1,c1,p10,p01)  ok 
(a1,c1,p10,q01)  ok 
(a1,c1,q10,a0)  ok 
(a1,c1,q10,b0)  ok 
(a1,c1,q10,c0)  ok 
(a1,c1,q10,d0)  ok 
(a1,c1,q10,p01)  ok 
(a1,c1,q10,q01)  ok 
(a1,d1,a1,a1)  ok 
(a1,d1,a1,b1)  ok 
(a1,d1,a1,c1)  ok 
(a1,d1,a1,d1)  ok 
(a1,d1,a1,p10)  ok 
(a1,d1,a1,q10)  ok 
(a1,d1,b1,a1)  ok 
(a1,d1,b1,b1)  ok 
(a1,d1,b1,c1)  ok 
(a1,d1,b1,d1)  ok 
(a1,d1,b1,p10)  ok 
(a1,d1,b1,q10)  ok 
(a1,d1,c1,a1)  ok 
(a1,d1,c1,b1)  ok 
(a1,d1,c1,c1)  ok 
(a1,d1,c1,d1)  ok 
(a1,d1,c1,p10)  ok 
(a1,d1,c1,q10)  ok 
(a1,d1,d1,a1)  ok 
(a1,d1,d1,b1)  ok 
(a1,d1,d1,c1)  ok 
(a1,d1,d1,d1)  ok 
(a1,d1,d1,p10)  ok 
(a1,d1,d1,q10)  ok 
(a1,d1,p10,a0)  ok 
(a1,d1,p10,b0)  ok 
(a1,d1,p10,c0)  ok 
(a1,d1,p10,d0)  ok 
(a1,d1,p10,p01)  ok 
(a1,d1,p10,q01)  ok 
(a1,d1,q10,a0)  ok 
(a1,d1,q10,b0)  ok 
(a1,d1,q10,c0)  ok 
(a1,d1,q10,d0)  ok 
(a1,d1,q10,p01)  ok 
(a1,d1,q10,q01)  ok 
(a1,p10,a0,a0)  ok 
(a1,p10,a0,b0)  ok 
(a1,p10,a0,c0)  ok 
(a1,p10,a0,d0)  ok 
(a1,p10,a0,p01)  ok 
(a1,p10,a0,q01)  ok 
(a1,p10,b0,a0)  ok 
(a1,p10,b0,b0)  ok 
(a1,p10,b0,c0)  ok 
(a1,p10,b0,d0)  ok 
(a1,p10,b0,p01)  ok 
(a1,p10,b0,q01)  ok 
(a1,p10,c0,a0)  ok 
(a1,p10,c0,b0)  ok 
(a1,p10,c0,c0)  ok 
(a1,p10,c0,d0)  ok 
(a1,p10,c0,p01)  ok 
(a1,p10,c0,q01)  ok 
(a1,p10,d0,a0)  ok 
(a1,p10,d0,b0)  ok 
(a1,p10,d0,c0)  ok 
(a1,p10,d0,d0)  ok 
(a1,p10,d0,p01)  ok 
(a1,p10,d0,q01)  ok 
(a1,p10,p01,a1)  ok 
(a1,p10,p01,b1)  ok 
(a1,p10,p01,c1)  ok 
(a1,p10,p01,d1)  ok 
(a1,p10,p01,p10)  ok 
(a1,p10,p01,q10)  ok 
(a1,p10,q01,a1)  ok 
(a1,p10,q01,b1)  ok 
(a1,p10,q01,c1)  ok 
(a1,p10,q01,d1)  ok 
(a1,p10,q01,p10)  ok 
(a1,p10,q01,q10)  ok 
(a1,q10,a0,a0)  ok 
(a1,q10,a0,b0)  ok 
(a1,q10,a0,c0)  ok 
(a1,q10,a0,d0)  ok 
(a1,q10,a0,p01)  ok 
(a1,q10,a0,q01)  ok 
(a1,q10,b0,a0)  ok 
(a1,q10,b0,b0)  ok 
(a1,q10,b0,c0)  ok 
(a1,q10,b0,d0)  ok 
(a1,q10,b0,p01)  ok 
(a1,q10,b0,q01)  ok 
(a1,q10,c0,a0)  ok 
(a1,q10,c0,b0)  ok 
(a1,q10,c0,c0)  ok 
(a1,q10,c0,d0)  ok 
(a1,q10,c0,p01)  ok 
(a1,q10,c0,q01)  ok 
(a1,q10,d0,a0)  ok 
(a1,q10,d0,b0)  ok 
(a1,q10,d0,c0)  ok 
(a1,q10,d0,d0)  ok 
(a1,q10,d0,p01)  ok 
(a1,q10,d0,q01)  ok 
(a1,q10,p01,a1)  ok 
(a1,q10,p01,b1)  ok 
(a1,q10,p01,c1)  ok 
(a1,q10,p01,d1)  ok 
(a1,q10,p01,p10)  ok 
(a1,q10,p01,q10)  ok 
(a1,q10,q01,a1)  ok 
(a1,q10,q01,b1)  ok 
(a1,q10,q01,c1)  ok 
(a1,q10,q01,d1)  ok 
(a1,q10,q01,p10)  ok 
(a1,q10,q01,q10)  ok 
(b1,a1,a1,a1)  ok 
(b1,a1,a1,b1)  ok 
(b1,a1,a1,c1)  ok 
(b1,a1,a1,d1)  ok 
(b1,a1,a1,p10)  ok 
(b1,a1,a1,q10)  ok 
(b1,a1,b1,a1)  ok 
(b1,a1,b1,b1)  ok 
(b1,a1,b1,c1)  ok 
(b1,a1,b1,d1)  ok 
(b1,a1,b1,p10)  ok 
(b1,a1,b1,q10)  ok 
(b1,a1,c1,a1)  ok 
(b1,a1,c1,b1)  ok 
(b1,a1,c1,c1)  ok 
(b1,a1,c1,d1)  ok 
(b1,a1,c1,p10)  ok 
(b1,a1,c1,q10)  ok 
(b1,a1,d1,a1)  ok 
(b1,a1,d1,b1)  ok 
(b1,a1,d1,c1)  ok 
(b1,a1,d1,d1)  ok 
(b1,a1,d1,p10)  ok 
(b1,a1,d1,q10)  ok 
(b1,a1,p10,a0)  ok 
(b1,a1,p10,b0)  ok 
(b1,a1,p10,c0)  ok 
(b1,a1,p10,d0)  ok 
(b1,a1,p10,p01)  ok 
(b1,a1,p10,q01)  ok 
(b1,a1,q10,a0)  ok 
(b1,a1,q10,b0)  ok 
(b1,a1,q10,c0)  ok 
(b1,a1,q10,d0)  ok 
(b1,a1,q10,p01)  ok 
(b1,a1,q10,q01)  ok 
(b1,b1,a1,a1)  ok 
(b1,b1,a1,b1)  ok 
(b1,b1,a1,c1)  ok 
(b1,b1,a1,d1)  ok 
(b1,b1,a1,p10)  ok 
(b1,b1,a1,q10)  ok 
(b1,b1,b1,a1)  ok 
(b1,b1,b1,b1)  ok 
(b1,b1,b1,c1)  ok 
(b1,b1,b1,d1)  ok 
(b1,b1,b1,p10)  ok 
(b1,b1,b1,q10)  ok 
(b1,b1,c1,a1)  ok 
(b1,b1,c1,b1)  ok 
(b1,b1,c1,c1)  ok 
(b1,b1,c1,d1)  ok 
(b1,b1,c1,p10)  ok 
(b1,b1,c1,q10)  ok 
(b1,b1,d1,a1)  ok 
(b1,b1,d1,b1)  ok 
(b1,b1,d1,c1)  ok 
(b1,b1,d1,d1)  ok 
(b1,b1,d1,p10)  ok 
(b1,b1,d1,q10)  ok 
(b1,b1,p10,a0)  ok 
(b1,b1,p10,b0)  ok 
(b1,b1,p10,c0)  ok 
(b1,b1,p10,d0)  ok 
(b1,b1,p10,p01)  ok 
(b1,b1,p10,q01)  ok 
(b1,b1,q10,a0)  ok 
(b1,b1,q10,b0)  ok 
(b1,b1,q10,c0)  ok 
(b1,b1,q10,d0)  ok 
(b1,b1,q10,p01)  ok 
(b1,b1,q10,q01)  ok 
(b1,c1,a1,a1)  ok 
(b1,c1,a1,b1)  ok 
(b1,c1,a1,c1)  ok 
(b1,c1,a1,d1)  ok 
(b1,c1,a1,p10)  ok 
(b1,c1,a1,q10)  ok 
(b1,c1,b1,a1)  ok 
(b1,c1,b1,b1)  ok 
(b1,c1,b1,c1)  ok 
(b1,c1,b1,d1)  ok 
(b1,c1,b1,p10)  ok 
(b1,c1,b1,q10)  ok 
(b1,c1,c1,a1)  ok 
(b1,c1,c1,b1)  ok 
(b1,c1,c1,c1)  ok 
(b1,c1,c1,d1)  ok 
(b1,c1,c1,p10)  ok 
(b1,c1,c1,q10)  ok 
(b1,c1,d1,a1)  ok 
(b1,c1,d1,b1)  ok 
(b1,c1,d1,c1)  ok 
(b1,c1,d1,d1)  ok 
(b1,c1,d1,p10)  ok 
(b1,c1,d1,q10)  ok 
(b1,c1,p10,a0)  ok 
(b1,c1,p10,b0)  ok 
(b1,c1,p10,c0)  ok 
(b1,c1,p10,d0)  ok 
(b1,c1,p10,p01)  ok 
(b1,c1,p10,q01)  ok 
(b1,c1,q10,a0)  ok 
(b1,c1,q10,b0)  ok 
(b1,c1,q10,c0)  ok 
(b1,c1,q10,d0)  ok 
(b1,c1,q10,p01)  ok 
(b1,c1,q10,q01)  ok 
(b1,d1,a1,a1)  ok 
(b1,d1,a1,b1)  ok 
(b1,d1,a1,c1)  ok 
(b1,d1,a1,d1)  ok 
(b1,d1,a1,p10)  ok 
(b1,d1,a1,q10)  ok 
(b1,d1,b1,a1)  ok 
(b1,d1,b1,b1)  ok 
(b1,d1,b1,c1)  ok 
(b1,d1,b1,d1)  ok 
(b1,d1,b1,p10)  ok 
(b1,d1,b1,q10)  ok 
(b1,d1,c1,a1)  ok 
(b1,d1,c1,b1)  ok 
(b1,d1,c1,c1)  ok 
(b1,d1,c1,d1)  ok 
(b1,d1,c1,p10)  ok 
(b1,d1,c1,q10)  ok 
(b1,d1,d1,a1)  ok 
(b1,d1,d1,b1)  ok 
(b1,d1,d1,c1)  ok 
(b1,d1,d1,d1)  ok 
(b1,d1,d1,p10)  ok 
(b1,d1,d1,q10)  ok 
(b1,d1,p10,a0)  ok 
(b1,d1,p10,b0)  ok 
(b1,d1,p10,c0)  ok 
(b1,d1,p10,d0)  ok 
(b1,d1,p10,p01)  ok 
(b1,d1,p10,q01)  ok 
(b1,d1,q10,a0)  ok 
(b1,d1,q10,b0)  ok 
(b1,d1,q10,c0)  ok 
(b1,d1,q10,d0)  ok 
(b1,d1,q10,p01)  ok 
(b1,d1,q10,q01)  ok 
(b1,p10,a0,a0)  ok 
(b1,p10,a0,b0)  ok 
(b1,p10,a0,c0)  ok 
(b1,p10,a0,d0)  ok 
(b1,p10,a0,p01)  ok 
(b1,p10,a0,q01)  ok 
(b1,p10,b0,a0)  ok 
(b1,p10,b0,b0)  ok 
(b1,p10,b0,c0)  ok 
(b1,p10,b0,d0)  ok 
(b1,p10,b0,p01)  ok 
(b1,p10,b0,q01)  ok 
(b1,p10,c0,a0)  ok 
(b1,p10,c0,b0)  ok 
(b1,p10,c0,c0)  ok 
(b1,p10,c0,d0)  ok 
(b1,p10,c0,p01)  ok 
(b1,p10,c0,q01)  ok 
(b1,p10,d0,a0)  ok 
(b1,p10,d0,b0)  ok 
(b1,p10,d0,c0)  ok 
(b1,p10,d0,d0)  ok 
(b1,p10,d0,p01)  ok 
(b1,p10,d0,q01)  ok 
(b1,p10,p01,a1)  ok 
(b1,p10,p01,b1)  ok 
(b1,p10,p01,c1)  ok 
(b1,p10,p01,d1)  ok 
(b1,p10,p01,p10)  ok 
(b1,p10,p01,q10)  ok 
(b1,p10,q01,a1)  ok 
(b1,p10,q01,b1)  ok 
(b1,p10,q01,c1)  ok 
(b1,p10,q01,d1)  ok 
(b1,p10,q01,p10)  ok 
(b1,p10,q01,q10)  ok 
(b1,q10,a0,a0)  ok 
(b1,q10,a0,b0)  ok 
(b1,q10,a0,c0)  ok 
(b1,q10,a0,d0)  ok 
(b1,q10,a0,p01)  ok 
(b1,q10,a0,q01)  ok 
(b1,q10,b0,a0)  ok 
(b1,q10,b0,b0)  ok 
(b1,q10,b0,c0)  ok 
(b1,q10,b0,d0)  ok 
(b1,q10,b0,p01)  ok 
(b1,q10,b0,q01)  ok 
(b1,q10,c0,a0)  ok 
(b1,q10,c0,b0)  ok 
(b1,q10,c0,c0)  ok 
(b1,q10,c0,d0)  ok 
(b1,q10,c0,p01)  ok 
(b1,q10,c0,q01)  ok 
(b1,q10,d0,a0)  ok 
(b1,q10,d0,b0)  ok 
(b1,q10,d0,c0)  ok 
(b1,q10,d0,d0)  ok 
(b1,q10,d0,p01)  ok 
(b1,q10,d0,q01)  ok 
(b1,q10,p01,a1)  ok 
(b1,q10,p01,b1)  ok 
(b1,q10,p01,c1)  ok 
(b1,q10,p01,d1)  ok 
(b1,q10,p01,p10)  ok 
(b1,q10,p01,q10)  ok 
(b1,q10,q01,a1)  ok 
(b1,q10,q01,b1)  ok 
(b1,q10,q01,c1)  ok 
(b1,q10,q01,d1)  ok 
(b1,q10,q01,p10)  ok 
(b1,q10,q01,q10)  ok 
(c1,a1,a1,a1)  ok 
(c1,a1,a1,b1)  ok 
(c1,a1,a1,c1)  ok 
(c1,a1,a1,d1)  ok 
(c1,a1,a1,p10)  ok 
(c1,a1,a1,q10)  ok 
(c1,a1,b1,a1)  ok 
(c1,a1,b1,b1)  ok 
(c1,a1,b1,c1)  ok 
(c1,a1,b1,d1)  ok 
(c1,a1,b1,p10)  ok 
(c1,a1,b1,q10)  ok 
(c1,a1,c1,a1)  ok 
(c1,a1,c1,b1)  ok 
(c1,a1,c1,c1)  ok 
(c1,a1,c1,d1)  ok 
(c1,a1,c1,p10)  ok 
(c1,a1,c1,q10)  ok 
(c1,a1,d1,a1)  ok 
(c1,a1,d1,b1)  ok 
(c1,a1,d1,c1)  ok 
(c1,a1,d1,d1)  ok 
(c1,a1,d1,p10)  ok 
(c1,a1,d1,q10)  ok 
(c1,a1,p10,a0)  ok 
(c1,a1,p10,b0)  ok 
(c1,a1,p10,c0)  ok 
(c1,a1,p10,d0)  ok 
(c1,a1,p10,p01)  ok 
(c1,a1,p10,q01)  ok 
(c1,a1,q10,a0)  ok 
(c1,a1,q10,b0)  ok 
(c1,a1,q10,c0)  ok 
(c1,a1,q10,d0)  ok 
(c1,a1,q10,p01)  ok 
(c1,a1,q10,q01)  ok 
(c1,b1,a1,a1)  ok 
(c1,b1,a1,b1)  ok 
(c1,b1,a1,c1)  ok 
(c1,b1,a1,d1)  ok 
(c1,b1,a1,p10)  ok 
(c1,b1,a1,q10)  ok 
(c1,b1,b1,a1)  ok 
(c1,b1,b1,b1)  ok 
(c1,b1,b1,c1)  ok 
(c1,b1,b1,d1)  ok 
(c1,b1,b1,p10)  ok 
(c1,b1,b1,q10)  ok 
(c1,b1,c1,a1)  ok 
(c1,b1,c1,b1)  ok 
(c1,b1,c1,c1)  ok 
(c1,b1,c1,d1)  ok 
(c1,b1,c1,p10)  ok 
(c1,b1,c1,q10)  ok 
(c1,b1,d1,a1)  ok 
(c1,b1,d1,b1)  ok 
(c1,b1,d1,c1)  ok 
(c1,b1,d1,d1)  ok 
(c1,b1,d1,p10)  ok 
(c1,b1,d1,q10)  ok 
(c1,b1,p10,a0)  ok 
(c1,b1,p10,b0)  ok 
(c1,b1,p10,c0)  ok 
(c1,b1,p10,d0)  ok 
(c1,b1,p10,p01)  ok 
(c1,b1,p10,q01)  ok 
(c1,b1,q10,a0)  ok 
(c1,b1,q10,b0)  ok 
(c1,b1,q10,c0)  ok 
(c1,b1,q10,d0)  ok 
(c1,b1,q10,p01)  ok 
(c1,b1,q10,q01)  ok 
(c1,c1,a1,a1)  ok 
(c1,c1,a1,b1)  ok 
(c1,c1,a1,c1)  ok 
(c1,c1,a1,d1)  ok 
(c1,c1,a1,p10)  ok 
(c1,c1,a1,q10)  ok 
(c1,c1,b1,a1)  ok 
(c1,c1,b1,b1)  ok 
(c1,c1,b1,c1)  ok 
(c1,c1,b1,d1)  ok 
(c1,c1,b1,p10)  ok 
(c1,c1,b1,q10)  ok 
(c1,c1,c1,a1)  ok 
(c1,c1,c1,b1)  ok 
(c1,c1,c1,c1)  ok 
(c1,c1,c1,d1)  ok 
(c1,c1,c1,p10)  ok 
(c1,c1,c1,q10)  ok 
(c1,c1,d1,a1)  ok 
(c1,c1,d1,b1)  ok 
(c1,c1,d1,c1)  ok 
(c1,c1,d1,d1)  ok 
(c1,c1,d1,p10)  ok 
(c1,c1,d1,q10)  ok 
(c1,c1,p10,a0)  ok 
(c1,c1,p10,b0)  ok 
(c1,c1,p10,c0)  ok 
(c1,c1,p10,d0)  ok 
(c1,c1,p10,p01)  ok 
(c1,c1,p10,q01)  ok 
(c1,c1,q10,a0)  ok 
(c1,c1,q10,b0)  ok 
(c1,c1,q10,c0)  ok 
(c1,c1,q10,d0)  ok 
(c1,c1,q10,p01)  ok 
(c1,c1,q10,q01)  ok 
(c1,d1,a1,a1)  ok 
(c1,d1,a1,b1)  ok 
(c1,d1,a1,c1)  ok 
(c1,d1,a1,d1)  ok 
(c1,d1,a1,p10)  ok 
(c1,d1,a1,q10)  ok 
(c1,d1,b1,a1)  ok 
(c1,d1,b1,b1)  ok 
(c1,d1,b1,c1)  ok 
(c1,d1,b1,d1)  ok 
(c1,d1,b1,p10)  ok 
(c1,d1,b1,q10)  ok 
(c1,d1,c1,a1)  ok 
(c1,d1,c1,b1)  ok 
(c1,d1,c1,c1)  ok 
(c1,d1,c1,d1)  ok 
(c1,d1,c1,p10)  ok 
(c1,d1,c1,q10)  ok 
(c1,d1,d1,a1)  ok 
(c1,d1,d1,b1)  ok 
(c1,d1,d1,c1)  ok 
(c1,d1,d1,d1)  ok 
(c1,d1,d1,p10)  ok 
(c1,d1,d1,q10)  ok 
(c1,d1,p10,a0)  ok 
(c1,d1,p10,b0)  ok 
(c1,d1,p10,c0)  ok 
(c1,d1,p10,d0)  ok 
(c1,d1,p10,p01)  ok 
(c1,d1,p10,q01)  ok 
(c1,d1,q10,a0)  ok 
(c1,d1,q10,b0)  ok 
(c1,d1,q10,c0)  ok 
(c1,d1,q10,d0)  ok 
(c1,d1,q10,p01)  ok 
(c1,d1,q10,q01)  ok 
(c1,p10,a0,a0)  ok 
(c1,p10,a0,b0)  ok 
(c1,p10,a0,c0)  ok 
(c1,p10,a0,d0)  ok 
(c1,p10,a0,p01)  ok 
(c1,p10,a0,q01)  ok 
(c1,p10,b0,a0)  ok 
(c1,p10,b0,b0)  ok 
(c1,p10,b0,c0)  ok 
(c1,p10,b0,d0)  ok 
(c1,p10,b0,p01)  ok 
(c1,p10,b0,q01)  ok 
(c1,p10,c0,a0)  ok 
(c1,p10,c0,b0)  ok 
(c1,p10,c0,c0)  ok 
(c1,p10,c0,d0)  ok 
(c1,p10,c0,p01)  ok 
(c1,p10,c0,q01)  ok 
(c1,p10,d0,a0)  ok 
(c1,p10,d0,b0)  ok 
(c1,p10,d0,c0)  ok 
(c1,p10,d0,d0)  ok 
(c1,p10,d0,p01)  ok 
(c1,p10,d0,q01)  ok 
(c1,p10,p01,a1)  ok 
(c1,p10,p01,b1)  ok 
(c1,p10,p01,c1)  ok 
(c1,p10,p01,d1)  ok 
(c1,p10,p01,p10)  ok 
(c1,p10,p01,q10)  ok 
(c1,p10,q01,a1)  ok 
(c1,p10,q01,b1)  ok 
(c1,p10,q01,c1)  ok 
(c1,p10,q01,d1)  ok 
(c1,p10,q01,p10)  ok 
(c1,p10,q01,q10)  ok 
(c1,q10,a0,a0)  ok 
(c1,q10,a0,b0)  ok 
(c1,q10,a0,c0)  ok 
(c1,q10,a0,d0)  ok 
(c1,q10,a0,p01)  ok 
(c1,q10,a0,q01)  ok 
(c1,q10,b0,a0)  ok 
(c1,q10,b0,b0)  ok 
(c1,q10,b0,c0)  ok 
(c1,q10,b0,d0)  ok 
(c1,q10,b0,p01)  ok 
(c1,q10,b0,q01)  ok 
(c1,q10,c0,a0)  ok 
(c1,q10,c0,b0)  ok 
(c1,q10,c0,c0)  ok 
(c1,q10,c0,d0)  ok 
(c1,q10,c0,p01)  ok 
(c1,q10,c0,q01)  ok 
(c1,q10,d0,a0)  ok 
(c1,q10,d0,b0)  ok 
(c1,q10,d0,c0)  ok 
(c1,q10,d0,d0)  ok 
(c1,q10,d0,p01)  ok 
(c1,q10,d0,q01)  ok 
(c1,q10,p01,a1)  ok 
(c1,q10,p01,b1)  ok 
(c1,q10,p01,c1)  ok 
(c1,q10,p01,d1)  ok 
(c1,q10,p01,p10)  ok 
(c1,q10,p01,q10)  ok 
(c1,q10,q01,a1)  ok 
(c1,q10,q01,b1)  ok 
(c1,q10,q01,c1)  ok 
(c1,q10,q01,d1)  ok 
(c1,q10,q01,p10)  ok 
(c1,q10,q01,q10)  ok 
(d1,a1,a1,a1)  ok 
(d1,a1,a1,b1)  ok 
(d1,a1,a1,c1)  ok 
(d1,a1,a1,d1)  ok 
(d1,a1,a1,p10)  ok 
(d1,a1,a1,q10)  ok 
(d1,a1,b1,a1)  ok 
(d1,a1,b1,b1)  ok 
(d1,a1,b1,c1)  ok 
(d1,a1,b1,d1)  ok 
(d1,a1,b1,p10)  ok 
(d1,a1,b1,q10)  ok 
(d1,a1,c1,a1)  ok 
(d1,a1,c1,b1)  ok 
(d1,a1,c1,c1)  ok 
(d1,a1,c1,d1)  ok 
(d1,a1,c1,p10)  ok 
(d1,a1,c1,q10)  ok 
(d1,a1,d1,a1)  ok 
(d1,a1,d1,b1)  ok 
(d1,a1,d1,c1)  ok 
(d1,a1,d1,d1)  ok 
(d1,a1,d1,p10)  ok 
(d1,a1,d1,q10)  ok 
(d1,a1,p10,a0)  ok 
(d1,a1,p10,b0)  ok 
(d1,a1,p10,c0)  ok 
(d1,a1,p10,d0)  ok 
(d1,a1,p10,p01)  ok 
(d1,a1,p10,q01)  ok 
(d1,a1,q10,a0)  ok 
(d1,a1,q10,b0)  ok 
(d1,a1,q10,c0)  ok 
(d1,a1,q10,d0)  ok 
(d1,a1,q10,p01)  ok 
(d1,a1,q10,q01)  ok 
(d1,b1,a1,a1)  ok 
(d1,b1,a1,b1)  ok 
(d1,b1,a1,c1)  ok 
(d1,b1,a1,d1)  ok 
(d1,b1,a1,p10)  ok 
(d1,b1,a1,q10)  ok 
(d1,b1,b1,a1)  ok 
(d1,b1,b1,b1)  ok 
(d1,b1,b1,c1)  ok 
(d1,b1,b1,d1)  ok 
(d1,b1,b1,p10)  ok 
(d1,b1,b1,q10)  ok 
(d1,b1,c1,a1)  ok 
(d1,b1,c1,b1)  ok 
(d1,b1,c1,c1)  ok 
(d1,b1,c1,d1)  ok 
(d1,b1,c1,p10)  ok 
(d1,b1,c1,q10)  ok 
(d1,b1,d1,a1)  ok 
(d1,b1,d1,b1)  ok 
(d1,b1,d1,c1)  ok 
(d1,b1,d1,d1)  ok 
(d1,b1,d1,p10)  ok 
(d1,b1,d1,q10)  ok 
(d1,b1,p10,a0)  ok 
(d1,b1,p10,b0)  ok 
(d1,b1,p10,c0)  ok 
(d1,b1,p10,d0)  ok 
(d1,b1,p10,p01)  ok 
(d1,b1,p10,q01)  ok 
(d1,b1,q10,a0)  ok 
(d1,b1,q10,b0)  ok 
(d1,b1,q10,c0)  ok 
(d1,b1,q10,d0)  ok 
(d1,b1,q10,p01)  ok 
(d1,b1,q10,q01)  ok 
(d1,c1,a1,a1)  ok 
(d1,c1,a1,b1)  ok 
(d1,c1,a1,c1)  ok 
(d1,c1,a1,d1)  ok 
(d1,c1,a1,p10)  ok 
(d1,c1,a1,q10)  ok 
(d1,c1,b1,a1)  ok 
(d1,c1,b1,b1)  ok 
(d1,c1,b1,c1)  ok 
(d1,c1,b1,d1)  ok 
(d1,c1,b1,p10)  ok 
(d1,c1,b1,q10)  ok 
(d1,c1,c1,a1)  ok 
(d1,c1,c1,b1)  ok 
(d1,c1,c1,c1)  ok 
(d1,c1,c1,d1)  ok 
(d1,c1,c1,p10)  ok 
(d1,c1,c1,q10)  ok 
(d1,c1,d1,a1)  ok 
(d1,c1,d1,b1)  ok 
(d1,c1,d1,c1)  ok 
(d1,c1,d1,d1)  ok 
(d1,c1,d1,p10)  ok 
(d1,c1,d1,q10)  ok 
(d1,c1,p10,a0)  ok 
(d1,c1,p10,b0)  ok 
(d1,c1,p10,c0)  ok 
(d1,c1,p10,d0)  ok 
(d1,c1,p10,p01)  ok 
(d1,c1,p10,q01)  ok 
(d1,c1,q10,a0)  ok 
(d1,c1,q10,b0)  ok 
(d1,c1,q10,c0)  ok 
(d1,c1,q10,d0)  ok 
(d1,c1,q10,p01)  ok 
(d1,c1,q10,q01)  ok 
(d1,d1,a1,a1)  ok 
(d1,d1,a1,b1)  ok 
(d1,d1,a1,c1)  ok 
(d1,d1,a1,d1)  ok 
(d1,d1,a1,p10)  ok 
(d1,d1,a1,q10)  ok 
(d1,d1,b1,a1)  ok 
(d1,d1,b1,b1)  ok 
(d1,d1,b1,c1)  ok 
(d1,d1,b1,d1)  ok 
(d1,d1,b1,p10)  ok 
(d1,d1,b1,q10)  ok 
(d1,d1,c1,a1)  ok 
(d1,d1,c1,b1)  ok 
(d1,d1,c1,c1)  ok 
(d1,d1,c1,d1)  ok 
(d1,d1,c1,p10)  ok 
(d1,d1,c1,q10)  ok 
(d1,d1,d1,a1)  ok 
(d1,d1,d1,b1)  ok 
(d1,d1,d1,c1)  ok 
(d1,d1,d1,d1)  ok 
(d1,d1,d1,p10)  ok 
(d1,d1,d1,q10)  ok 
(d1,d1,p10,a0)  ok 
(d1,d1,p10,b0)  ok 
(d1,d1,p10,c0)  ok 
(d1,d1,p10,d0)  ok 
(d1,d1,p10,p01)  ok 
(d1,d1,p10,q01)  ok 
(d1,d1,q10,a0)  ok 
(d1,d1,q10,b0)  ok 
(d1,d1,q10,c0)  ok 
(d1,d1,q10,d0)  ok 
(d1,d1,q10,p01)  ok 
(d1,d1,q10,q01)  ok 
(d1,p10,a0,a0)  ok 
(d1,p10,a0,b0)  ok 
(d1,p10,a0,c0)  ok 
(d1,p10,a0,d0)  ok 
(d1,p10,a0,p01)  ok 
(d1,p10,a0,q01)  ok 
(d1,p10,b0,a0)  ok 
(d1,p10,b0,b0)  ok 
(d1,p10,b0,c0)  ok 
(d1,p10,b0,d0)  ok 
(d1,p10,b0,p01)  ok 
(d1,p10,b0,q01)  ok 
(d1,p10,c0,a0)  ok 
(d1,p10,c0,b0)  ok 
(d1,p10,c0,c0)  ok 
(d1,p10,c0,d0)  ok 
(d1,p10,c0,p01)  ok 
(d1,p10,c0,q01)  ok 
(d1,p10,d0,a0)  ok 
(d1,p10,d0,b0)  ok 
(d1,p10,d0,c0)  ok 
(d1,p10,d0,d0)  ok 
(d1,p10,d0,p01)  ok 
(d1,p10,d0,q01)  ok 
(d1,p10,p01,a1)  ok 
(d1,p10,p01,b1)  ok 
(d1,p10,p01,c1)  ok 
(d1,p10,p01,d1)  ok 
(d1,p10,p01,p10)  ok 
(d1,p10,p01,q10)  ok 
(d1,p10,q01,a1)  ok 
(d1,p10,q01,b1)  ok 
(d1,p10,q01,c1)  ok 
(d1,p10,q01,d1)  ok 
(d1,p10,q01,p10)  ok 
(d1,p10,q01,q10)  ok 
(d1,q10,a0,a0)  ok 
(d1,q10,a0,b0)  ok 
(d1,q10,a0,c0)  ok 
(d1,q10,a0,d0)  ok 
(d1,q10,a0,p01)  ok 
(d1,q10,a0,q01)  ok 
(d1,q10,b0,a0)  ok 
(d1,q10,b0,b0)  ok 
(d1,q10,b0,c0)  ok 
(d1,q10,b0,d0)  ok 
(d1,q10,b0,p01)  ok 
(d1,q10,b0,q01)  ok 
(d1,q10,c0,a0)  ok 
(d1,q10,c0,b0)  ok 
(d1,q10,c0,c0)  ok 
(d1,q10,c0,d0)  ok 
(d1,q10,c0,p01)  ok 
(d1,q10,c0,q01)  ok 
(d1,q10,d0,a0)  ok 
(d1,q10,d0,b0)  ok 
(d1,q10,d0,c0)  ok 
(d1,q10,d0,d0)  ok 
(d1,q10,d0,p01)  ok 
(d1,q10,d0,q01)  ok 
(d1,q10,p01,a1)  ok 
(d1,q10,p01,b1)  ok 
(d1,q10,p01,c1)  ok 
(d1,q10,p01,d1)  ok 
(d1,q10,p01,p10)  ok 
(d1,q10,p01,q10)  ok 
(d1,q10,q01,a1)  ok 
(d1,q10,q01,b1)  ok 
(d1,q10,q01,c1)  ok 
(d1,q10,q01,d1)  ok 
(d1,q10,q01,p10)  ok 
(d1,q10,q01,q10)  ok 
(p10,a0,a0,a0)  ok 
(p10,a0,a0,b0)  ok 
(p10,a0,a0,c0)  ok 
(p10,a0,a0,d0)  ok 
(p10,a0,a0,p01)  ok 
(p10,a0,a0,q01)  ok 
(p10,a0,b0,a0)  ok 
(p10,a0,b0,b0)  ok 
(p10,a0,b0,c0)  ok 
(p10,a0,b0,d0)  ok 
(p10,a0,b0,p01)  ok 
(p10,a0,b0,q01)  ok 
(p10,a0,c0,a0)  ok 
(p10,a0,c0,b0)  ok 
(p10,a0,c0,c0)  ok 
(p10,a0,c0,d0)  ok 
(p10,a0,c0,p01)  ok 
(p10,a0,c0,q01)  ok 
(p10,a0,d0,a0)  ok 
(p10,a0,d0,b0)  ok 
(p10,a0,d0,c0)  ok 
(p10,a0,d0,d0)  ok 
(p10,a0,d0,p01)  ok 
(p10,a0,d0,q01)  ok 
(p10,a0,p01,a1)  ok 
(p10,a0,p01,b1)  ok 
(p10,a0,p01,c1)  ok 
(p10,a0,p01,d1)  ok 
(p10,a0,p01,p10)  ok 
(p10,a0,p01,q10)  ok 
(p10,a0,q01,a1)  ok 
(p10,a0,q01,b1)  ok 
(p10,a0,q01,c1)  ok 
(p10,a0,q01,d1)  ok 
(p10,a0,q01,p10)  ok 
(p10,a0,q01,q10)  ok 
(p10,b0,a0,a0)  ok 
(p10,b0,a0,b0)  ok 
(p10,b0,a0,c0)  ok 
(p10,b0,a0,d0)  ok 
(p10,b0,a0,p01)  ok 
(p10,b0,a0,q01)  ok 
(p10,b0,b0,a0)  ok 
(p10,b0,b0,b0)  ok 
(p10,b0,b0,c0)  ok 
(p10,b0,b0,d0)  ok 
(p10,b0,b0,p01)  ok 
(p10,b0,b0,q01)  ok 
(p10,b0,c0,a0)  ok 
(p10,b0,c0,b0)  ok 
(p10,b0,c0,c0)  ok 
(p10,b0,c0,d0)  ok 
(p10,b0,c0,p01)  ok 
(p10,b0,c0,q01)  ok 
(p10,b0,d0,a0)  ok 
(p10,b0,d0,b0)  ok 
(p10,b0,d0,c0)  ok 
(p10,b0,d0,d0)  ok 
(p10,b0,d0,p01)  ok 
(p10,b0,d0,q01)  ok 
(p10,b0,p01,a1)  ok 
(p10,b0,p01,b1)  ok 
(p10,b0,p01,c1)  ok 
(p10,b0,p01,d1)  ok 
(p10,b0,p01,p10)  ok 
(p10,b0,p01,q10)  ok 
(p10,b0,q01,a1)  ok 
(p10,b0,q01,b1)  ok 
(p10,b0,q01,c1)  ok 
(p10,b0,q01,d1)  ok 
(p10,b0,q01,p10)  ok 
(p10,b0,q01,q10)  ok 
(p10,c0,a0,a0)  ok 
(p10,c0,a0,b0)  ok 
(p10,c0,a0,c0)  ok 
(p10,c0,a0,d0)  ok 
(p10,c0,a0,p01)  ok 
(p10,c0,a0,q01)  ok 
(p10,c0,b0,a0)  ok 
(p10,c0,b0,b0)  ok 
(p10,c0,b0,c0)  ok 
(p10,c0,b0,d0)  ok 
(p10,c0,b0,p01)  ok 
(p10,c0,b0,q01)  ok 
(p10,c0,c0,a0)  ok 
(p10,c0,c0,b0)  ok 
(p10,c0,c0,c0)  ok 
(p10,c0,c0,d0)  ok 
(p10,c0,c0,p01)  ok 
(p10,c0,c0,q01)  ok 
(p10,c0,d0,a0)  ok 
(p10,c0,d0,b0)  ok 
(p10,c0,d0,c0)  ok 
(p10,c0,d0,d0)  ok 
(p10,c0,d0,p01)  ok 
(p10,c0,d0,q01)  ok 
(p10,c0,p01,a1)  ok 
(p10,c0,p01,b1)  ok 
(p10,c0,p01,c1)  ok 
(p10,c0,p01,d1)  ok 
(p10,c0,p01,p10)  ok 
(p10,c0,p01,q10)  ok 
(p10,c0,q01,a1)  ok 
(p10,c0,q01,b1)  ok 
(p10,c0,q01,c1)  ok 
(p10,c0,q01,d1)  ok 
(p10,c0,q01,p10)  ok 
(p10,c0,q01,q10)  ok 
(p10,d0,a0,a0)  ok 
(p10,d0,a0,b0)  ok 
(p10,d0,a0,c0)  ok 
(p10,d0,a0,d0)  ok 
(p10,d0,a0,p01)  ok 
(p10,d0,a0,q01)  ok 
(p10,d0,b0,a0)  ok 
(p10,d0,b0,b0)  ok 
(p10,d0,b0,c0)  ok 
(p10,d0,b0,d0)  ok 
(p10,d0,b0,p01)  ok 
(p10,d0,b0,q01)  ok 
(p10,d0,c0,a0)  ok 
(p10,d0,c0,b0)  ok 
(p10,d0,c0,c0)  ok 
(p10,d0,c0,d0)  ok 
(p10,d0,c0,p01)  ok 
(p10,d0,c0,q01)  ok 
(p10,d0,d0,a0)  ok 
(p10,d0,d0,b0)  ok 
(p10,d0,d0,c0)  ok 
(p10,d0,d0,d0)  ok 
(p10,d0,d0,p01)  ok 
(p10,d0,d0,q01)  ok 
(p10,d0,p01,a1)  ok 
(p10,d0,p01,b1)  ok 
(p10,d0,p01,c1)  ok 
(p10,d0,p01,d1)  ok 
(p10,d0,p01,p10)  ok 
(p10,d0,p01,q10)  ok 
(p10,d0,q01,a1)  ok 
(p10,d0,q01,b1)  ok 
(p10,d0,q01,c1)  ok 
(p10,d0,q01,d1)  ok 
(p10,d0,q01,p10)  ok 
(p10,d0,q01,q10)  ok 
(p10,p01,a1,a1)  ok 
(p10,p01,a1,b1)  ok 
(p10,p01,a1,c1)  ok 
(p10,p01,a1,d1)  ok 
(p10,p01,a1,p10)  ok 
(p10,p01,a1,q10)  ok 
(p10,p01,b1,a1)  ok 
(p10,p01,b1,b1)  ok 
(p10,p01,b1,c1)  ok 
(p10,p01,b1,d1)  ok 
(p10,p01,b1,p10)  ok 
(p10,p01,b1,q10)  ok 
(p10,p01,c1,a1)  ok 
(p10,p01,c1,b1)  ok 
(p10,p01,c1,c1)  ok 
(p10,p01,c1,d1)  ok 
(p10,p01,c1,p10)  ok 
(p10,p01,c1,q10)  ok 
(p10,p01,d1,a1)  ok 
(p10,p01,d1,b1)  ok 
(p10,p01,d1,c1)  ok 
(p10,p01,d1,d1)  ok 
(p10,p01,d1,p10)  ok 
(p10,p01,d1,q10)  ok 
(p10,p01,p10,a0)  ok 
(p10,p01,p10,b0)  ok 
(p10,p01,p10,c0)  ok 
(p10,p01,p10,d0)  ok 
(p10,p01,p10,p01)  ok 
(p10,p01,p10,q01)  ok 
(p10,p01,q10,a0)  ok 
(p10,p01,q10,b0)  ok 
(p10,p01,q10,c0)  ok 
(p10,p01,q10,d0)  ok 
(p10,p01,q10,p01)  ok 
(p10,p01,q10,q01)  ok 
(p10,q01,a1,a1)  ok 
(p10,q01,a1,b1)  ok 
(p10,q01,a1,c1)  ok 
(p10,q01,a1,d1)  ok 
(p10,q01,a1,p10)  ok 
(p10,q01,a1,q10)  ok 
(p10,q01,b1,a1)  ok 
(p10,q01,b1,b1)  ok 
(p10,q01,b1,c1)  ok 
(p10,q01,b1,d1)  ok 
(p10,q01,b1,p10)  ok 
(p10,q01,b1,q10)  ok 
(p10,q01,c1,a1)  ok 
(p10,q01,c1,b1)  ok 
(p10,q01,c1,c1)  ok 
(p10,q01,c1,d1)  ok 
(p10,q01,c1,p10)  ok 
(p10,q01,c1,q10)  ok 
(p10,q01,d1,a1)  ok 
(p10,q01,d1,b1)  ok 
(p10,q01,d1,c1)  ok 
(p10,q01,d1,d1)  ok 
(p10,q01,d1,p10)  ok 
(p10,q01,d1,q10)  ok 
(p10,q01,p10,a0)  ok 
(p10,q01,p10,b0)  ok 
(p10,q01,p10,c0)  ok 
(p10,q01,p10,d0)  ok 
(p10,q01,p10,p01)  ok 
(p10,q01,p10,q01)  ok 
(p10,q01,q10,a0)  ok 
(p10,q01,q10,b0)  ok 
(p10,q01,q10,c0)  ok 
(p10,q01,q10,d0)  ok 
(p10,q01,q10,p01)  ok 
(p10,q01,q10,q01)  ok 
(q10,a0,a0,a0)  ok 
(q10,a0,a0,b0)  ok 
(q10,a0,a0,c0)  ok 
(q10,a0,a0,d0)  ok 
(q10,a0,a0,p01)  ok 
(q10,a0,a0,q01)  ok 
(q10,a0,b0,a0)  ok 
(q10,a0,b0,b0)  ok 
(q10,a0,b0,c0)  ok 
(q10,a0,b0,d0)  ok 
(q10,a0,b0,p01)  ok 
(q10,a0,b0,q01)  ok 
(q10,a0,c0,a0)  ok 
(q10,a0,c0,b0)  ok 
(q10,a0,c0,c0)  ok 
(q10,a0,c0,d0)  ok 
(q10,a0,c0,p01)  ok 
(q10,a0,c0,q01)  ok 
(q10,a0,d0,a0)  ok 
(q10,a0,d0,b0)  ok 
(q10,a0,d0,c0)  ok 
(q10,a0,d0,d0)  ok 
(q10,a0,d0,p01)  ok 
(q10,a0,d0,q01)  ok 
(q10,a0,p01,a1)  ok 
(q10,a0,p01,b1)  ok 
(q10,a0,p01,c1)  ok 
(q10,a0,p01,d1)  ok 
(q10,a0,p01,p10)  ok 
(q10,a0,p01,q10)  ok 
(q10,a0,q01,a1)  ok 
(q10,a0,q01,b1)  ok 
(q10,a0,q01,c1)  ok 
(q10,a0,q01,d1)  ok 
(q10,a0,q01,p10)  ok 
(q10,a0,q01,q10)  ok 
(q10,b0,a0,a0)  ok 
(q10,b0,a0,b0)  ok 
(q10,b0,a0,c0)  ok 
(q10,b0,a0,d0)  ok 
(q10,b0,a0,p01)  ok 
(q10,b0,a0,q01)  ok 
(q10,b0,b0,a0)  ok 
(q10,b0,b0,b0)  ok 
(q10,b0,b0,c0)  ok 
(q10,b0,b0,d0)  ok 
(q10,b0,b0,p01)  ok 
(q10,b0,b0,q01)  ok 
(q10,b0,c0,a0)  ok 
(q10,b0,c0,b0)  ok 
(q10,b0,c0,c0)  ok 
(q10,b0,c0,d0)  ok 
(q10,b0,c0,p01)  ok 
(q10,b0,c0,q01)  ok 
(q10,b0,d0,a0)  ok 
(q10,b0,d0,b0)  ok 
(q10,b0,d0,c0)  ok 
(q10,b0,d0,d0)  ok 
(q10,b0,d0,p01)  ok 
(q10,b0,d0,q01)  ok 
(q10,b0,p01,a1)  ok 
(q10,b0,p01,b1)  ok 
(q10,b0,p01,c1)  ok 
(q10,b0,p01,d1)  ok 
(q10,b0,p01,p10)  ok 
(q10,b0,p01,q10)  ok 
(q10,b0,q01,a1)  ok 
(q10,b0,q01,b1)  ok 
(q10,b0,q01,c1)  ok 
(q10,b0,q01,d1)  ok 
(q10,b0,q01,p10)  ok 
(q10,b0,q01,q10)  ok 
(q10,c0,a0,a0)  ok 
(q10,c0,a0,b0)  ok 
(q10,c0,a0,c0)  ok 
(q10,c0,a0,d0)  ok 
(q10,c0,a0,p01)  ok 
(q10,c0,a0,q01)  ok 
(q10,c0,b0,a0)  ok 
(q10,c0,b0,b0)  ok 
(q10,c0,b0,c0)  ok 
(q10,c0,b0,d0)  ok 
(q10,c0,b0,p01)  ok 
(q10,c0,b0,q01)  ok 
(q10,c0,c0,a0)  ok 
(q10,c0,c0,b0)  ok 
(q10,c0,c0,c0)  ok 
(q10,c0,c0,d0)  ok 
(q10,c0,c0,p01)  ok 
(q10,c0,c0,q01)  ok 
(q10,c0,d0,a0)  ok 
(q10,c0,d0,b0)  ok 
(q10,c0,d0,c0)  ok 
(q10,c0,d0,d0)  ok 
(q10,c0,d0,p01)  ok 
(q10,c0,d0,q01)  ok 
(q10,c0,p01,a1)  ok 
(q10,c0,p01,b1)  ok 
(q10,c0,p01,c1)  ok 
(q10,c0,p01,d1)  ok 
(q10,c0,p01,p10)  ok 
(q10,c0,p01,q10)  ok 
(q10,c0,q01,a1)  ok 
(q10,c0,q01,b1)  ok 
(q10,c0,q01,c1)  ok 
(q10,c0,q01,d1)  ok 
(q10,c0,q01,p10)  ok 
(q10,c0,q01,q10)  ok 
(q10,d0,a0,a0)  ok 
(q10,d0,a0,b0)  ok 
(q10,d0,a0,c0)  ok 
(q10,d0,a0,d0)  ok 
(q10,d0,a0,p01)  ok 
(q10,d0,a0,q01)  ok 
(q10,d0,b0,a0)  ok 
(q10,d0,b0,b0)  ok 
(q10,d0,b0,c0)  ok 
(q10,d0,b0,d0)  ok 
(q10,d0,b0,p01)  ok 
(q10,d0,b0,q01)  ok 
(q10,d0,c0,a0)  ok 
(q10,d0,c0,b0)  ok 
(q10,d0,c0,c0)  ok 
(q10,d0,c0,d0)  ok 
(q10,d0,c0,p01)  ok 
(q10,d0,c0,q01)  ok 
(q10,d0,d0,a0)  ok 
(q10,d0,d0,b0)  ok 
(q10,d0,d0,c0)  ok 
(q10,d0,d0,d0)  ok 
(q10,d0,d0,p01)  ok 
(q10,d0,d0,q01)  ok 
(q10,d0,p01,a1)  ok 
(q10,d0,p01,b1)  ok 
(q10,d0,p01,c1)  ok 
(q10,d0,p01,d1)  ok 
(q10,d0,p01,p10)  ok 
(q10,d0,p01,q10)  ok 
(q10,d0,q01,a1)  ok 
(q10,d0,q01,b1)  ok 
(q10,d0,q01,c1)  ok 
(q10,d0,q01,d1)  ok 
(q10,d0,q01,p10)  ok 
(q10,d0,q01,q10)  ok 
(q10,p01,a1,a1)  ok 
(q10,p01,a1,b1)  ok 
(q10,p01,a1,c1)  ok 
(q10,p01,a1,d1)  ok 
(q10,p01,a1,p10)  ok 
(q10,p01,a1,q10)  ok 
(q10,p01,b1,a1)  ok 
(q10,p01,b1,b1)  ok 
(q10,p01,b1,c1)  ok 
(q10,p01,b1,d1)  ok 
(q10,p01,b1,p10)  ok 
(q10,p01,b1,q10)  ok 
(q10,p01,c1,a1)  ok 
(q10,p01,c1,b1)  ok 
(q10,p01,c1,c1)  ok 
(q10,p01,c1,d1)  ok 
(q10,p01,c1,p10)  ok 
(q10,p01,c1,q10)  ok 
(q10,p01,d1,a1)  ok 
(q10,p01,d1,b1)  ok 
(q10,p01,d1,c1)  ok 
(q10,p01,d1,d1)  ok 
(q10,p01,d1,p10)  ok 
(q10,p01,d1,q10)  ok 
(q10,p01,p10,a0)  ok 
(q10,p01,p10,b0)  ok 
(q10,p01,p10,c0)  ok 
(q10,p01,p10,d0)  ok 
(q10,p01,p10,p01)  ok 
(q10,p01,p10,q01)  ok 
(q10,p01,q10,a0)  ok 
(q10,p01,q10,b0)  ok 
(q10,p01,q10,c0)  ok 
(q10,p01,q10,d0)  ok 
(q10,p01,q10,p01)  ok 
(q10,p01,q10,q01)  ok 
(q10,q01,a1,a1)  ok 
(q10,q01,a1,b1)  ok 
(q10,q01,a1,c1)  ok 
(q10,q01,a1,d1)  ok 
(q10,q01,a1,p10)  ok 
(q10,q01,a1,q10)  ok 
(q10,q01,b1,a1)  ok 
(q10,q01,b1,b1)  ok 
(q10,q01,b1,c1)  ok 
(q10,q01,b1,d1)  ok 
(q10,q01,b1,p10)  ok 
(q10,q01,b1,q10)  ok 
(q10,q01,c1,a1)  ok 
(q10,q01,c1,b1)  ok 
(q10,q01,c1,c1)  ok 
(q10,q01,c1,d1)  ok 
(q10,q01,c1,p10)  ok 
(q10,q01,c1,q10)  ok 
(q10,q01,d1,a1)  ok 
(q10,q01,d1,b1)  ok 
(q10,q01,d1,c1)  ok 
(q10,q01,d1,d1)  ok 
(q10,q01,d1,p10)  ok 
(q10,q01,d1,q10)  ok 
(q10,q01,p10,a0)  ok 
(q10,q01,p10,b0)  ok 
(q10,q01,p10,c0)  ok 
(q10,q01,p10,d0)  ok 
(q10,q01,p10,p01)  ok 
(q10,q01,p10,q01)  ok 
(q10,q01,q10,a0)  ok 
(q10,q01,q10,b0)  ok 
(q10,q01,q10,c0)  ok 
(q10,q01,q10,d0)  ok 
(q10,q01,q10,p01)  ok 
(q10,q01,q10,q01)  ok 
(a0,a0,a0,a0,a0)  ok 
(a0,a0,a0,a0,b0)  ok 
(a0,a0,a0,a0,c0)  ok 
(a0,a0,a0,a0,d0)  ok 
(a0,a0,a0,a0,p01)  ok 
(a0,a0,a0,a0,q01)  ok 
(a0,a0,a0,b0,a0)  ok 
(a0,a0,a0,b0,b0)  ok 
(a0,a0,a0,b0,c0)  ok 
(a0,a0,a0,b0,d0)  ok 
(a0,a0,a0,b0,p01)  ok 
(a0,a0,a0,b0,q01)  ok 
(a0,a0,a0,c0,a0)  ok 
(a0,a0,a0,c0,b0)  ok 
(a0,a0,a0,c0,c0)  ok 
(a0,a0,a0,c0,d0)  ok 
(a0,a0,a0,c0,p01)  ok 
(a0,a0,a0,c0,q01)  ok 
(a0,a0,a0,d0,a0)  ok 
(a0,a0,a0,d0,b0)  ok 
(a0,a0,a0,d0,c0)  ok 
(a0,a0,a0,d0,d0)  ok 
(a0,a0,a0,d0,p01)  ok 
(a0,a0,a0,d0,q01)  ok 
(a0,a0,a0,p01,a1)  ok 
(a0,a0,a0,p01,b1)  ok 
(a0,a0,a0,p01,c1)  ok 
(a0,a0,a0,p01,d1)  ok 
(a0,a0,a0,p01,p10)  ok 
(a0,a0,a0,p01,q10)  ok 
(a0,a0,a0,q01,a1)  ok 
(a0,a0,a0,q01,b1)  ok 
(a0,a0,a0,q01,c1)  ok 
(a0,a0,a0,q01,d1)  ok 
(a0,a0,a0,q01,p10)  ok 
(a0,a0,a0,q01,q10)  ok 
(a0,a0,b0,a0,a0)  ok 
(a0,a0,b0,a0,b0)  ok 
(a0,a0,b0,a0,c0)  ok 
(a0,a0,b0,a0,d0)  ok 
(a0,a0,b0,a0,p01)  ok 
(a0,a0,b0,a0,q01)  ok 
(a0,a0,b0,b0,a0)  ok 
(a0,a0,b0,b0,b0)  ok 
(a0,a0,b0,b0,c0)  ok 
(a0,a0,b0,b0,d0)  ok 
(a0,a0,b0,b0,p01)  ok 
(a0,a0,b0,b0,q01)  ok 
(a0,a0,b0,c0,a0)  ok 
(a0,a0,b0,c0,b0)  ok 
(a0,a0,b0,c0,c0)  ok 
(a0,a0,b0,c0,d0)  ok 
(a0,a0,b0,c0,p01)  ok 
(a0,a0,b0,c0,q01)  ok 
(a0,a0,b0,d0,a0)  ok 
(a0,a0,b0,d0,b0)  ok 
(a0,a0,b0,d0,c0)  ok 
(a0,a0,b0,d0,d0)  ok 
(a0,a0,b0,d0,p01)  ok 
(a0,a0,b0,d0,q01)  ok 
(a0,a0,b0,p01,a1)  ok 
(a0,a0,b0,p01,b1)  ok 
(a0,a0,b0,p01,c1)  ok 
(a0,a0,b0,p01,d1)  ok 
(a0,a0,b0,p01,p10)  ok 
(a0,a0,b0,p01,q10)  ok 
(a0,a0,b0,q01,a1)  ok 
(a0,a0,b0,q01,b1)  ok 
(a0,a0,b0,q01,c1)  ok 
(a0,a0,b0,q01,d1)  ok 
(a0,a0,b0,q01,p10)  ok 
(a0,a0,b0,q01,q10)  ok 
(a0,a0,c0,a0,a0)  ok 
(a0,a0,c0,a0,b0)  ok 
(a0,a0,c0,a0,c0)  ok 
(a0,a0,c0,a0,d0)  ok 
(a0,a0,c0,a0,p01)  ok 
(a0,a0,c0,a0,q01)  ok 
(a0,a0,c0,b0,a0)  ok 
(a0,a0,c0,b0,b0)  ok 
(a0,a0,c0,b0,c0)  ok 
(a0,a0,c0,b0,d0)  ok 
(a0,a0,c0,b0,p01)  ok 
(a0,a0,c0,b0,q01)  ok 
(a0,a0,c0,c0,a0)  ok 
(a0,a0,c0,c0,b0)  ok 
(a0,a0,c0,c0,c0)  ok 
(a0,a0,c0,c0,d0)  ok 
(a0,a0,c0,c0,p01)  ok 
(a0,a0,c0,c0,q01)  ok 
(a0,a0,c0,d0,a0)  ok 
(a0,a0,c0,d0,b0)  ok 
(a0,a0,c0,d0,c0)  ok 
(a0,a0,c0,d0,d0)  ok 
(a0,a0,c0,d0,p01)  ok 
(a0,a0,c0,d0,q01)  ok 
(a0,a0,c0,p01,a1)  ok 
(a0,a0,c0,p01,b1)  ok 
(a0,a0,c0,p01,c1)  ok 
(a0,a0,c0,p01,d1)  ok 
(a0,a0,c0,p01,p10)  ok 
(a0,a0,c0,p01,q10)  ok 
(a0,a0,c0,q01,a1)  ok 
(a0,a0,c0,q01,b1)  ok 
(a0,a0,c0,q01,c1)  ok 
(a0,a0,c0,q01,d1)  ok 
(a0,a0,c0,q01,p10)  ok 
(a0,a0,c0,q01,q10)  ok 
(a0,a0,d0,a0,a0)  ok 
(a0,a0,d0,a0,b0)  ok 
(a0,a0,d0,a0,c0)  ok 
(a0,a0,d0,a0,d0)  ok 
(a0,a0,d0,a0,p01)  ok 
(a0,a0,d0,a0,q01)  ok 
(a0,a0,d0,b0,a0)  ok 
(a0,a0,d0,b0,b0)  ok 
(a0,a0,d0,b0,c0)  ok 
(a0,a0,d0,b0,d0)  ok 
(a0,a0,d0,b0,p01)  ok 
(a0,a0,d0,b0,q01)  ok 
(a0,a0,d0,c0,a0)  ok 
(a0,a0,d0,c0,b0)  ok 
(a0,a0,d0,c0,c0)  ok 
(a0,a0,d0,c0,d0)  ok 
(a0,a0,d0,c0,p01)  ok 
(a0,a0,d0,c0,q01)  ok 
(a0,a0,d0,d0,a0)  ok 
(a0,a0,d0,d0,b0)  ok 
(a0,a0,d0,d0,c0)  ok 
(a0,a0,d0,d0,d0)  ok 
(a0,a0,d0,d0,p01)  ok 
(a0,a0,d0,d0,q01)  ok 
(a0,a0,d0,p01,a1)  ok 
(a0,a0,d0,p01,b1)  ok 
(a0,a0,d0,p01,c1)  ok 
(a0,a0,d0,p01,d1)  ok 
(a0,a0,d0,p01,p10)  ok 
(a0,a0,d0,p01,q10)  ok 
(a0,a0,d0,q01,a1)  ok 
(a0,a0,d0,q01,b1)  ok 
(a0,a0,d0,q01,c1)  ok 
(a0,a0,d0,q01,d1)  ok 
(a0,a0,d0,q01,p10)  ok 
(a0,a0,d0,q01,q10)  ok 
(a0,a0,p01,a1,a1)  ok 
(a0,a0,p01,a1,b1)  ok 
(a0,a0,p01,a1,c1)  ok 
(a0,a0,p01,a1,d1)  ok 
(a0,a0,p01,a1,p10)  ok 
(a0,a0,p01,a1,q10)  ok 
(a0,a0,p01,b1,a1)  ok 
(a0,a0,p01,b1,b1)  ok 
(a0,a0,p01,b1,c1)  ok 
(a0,a0,p01,b1,d1)  ok 
(a0,a0,p01,b1,p10)  ok 
(a0,a0,p01,b1,q10)  ok 
(a0,a0,p01,c1,a1)  ok 
(a0,a0,p01,c1,b1)  ok 
(a0,a0,p01,c1,c1)  ok 
(a0,a0,p01,c1,d1)  ok 
(a0,a0,p01,c1,p10)  ok 
(a0,a0,p01,c1,q10)  ok 
(a0,a0,p01,d1,a1)  ok 
(a0,a0,p01,d1,b1)  ok 
(a0,a0,p01,d1,c1)  ok 
(a0,a0,p01,d1,d1)  ok 
(a0,a0,p01,d1,p10)  ok 
(a0,a0,p01,d1,q10)  ok 
(a0,a0,p01,p10,a0)  ok 
(a0,a0,p01,p10,b0)  ok 
(a0,a0,p01,p10,c0)  ok 
(a0,a0,p01,p10,d0)  ok 
(a0,a0,p01,p10,p01)  ok 
(a0,a0,p01,p10,q01)  ok 
(a0,a0,p01,q10,a0)  ok 
(a0,a0,p01,q10,b0)  ok 
(a0,a0,p01,q10,c0)  ok 
(a0,a0,p01,q10,d0)  ok 
(a0,a0,p01,q10,p01)  ok 
(a0,a0,p01,q10,q01)  ok 
(a0,a0,q01,a1,a1)  ok 
(a0,a0,q01,a1,b1)  ok 
(a0,a0,q01,a1,c1)  ok 
(a0,a0,q01,a1,d1)  ok 
(a0,a0,q01,a1,p10)  ok 
(a0,a0,q01,a1,q10)  ok 
(a0,a0,q01,b1,a1)  ok 
(a0,a0,q01,b1,b1)  ok 
(a0,a0,q01,b1,c1)  ok 
(a0,a0,q01,b1,d1)  ok 
(a0,a0,q01,b1,p10)  ok 
(a0,a0,q01,b1,q10)  ok 
(a0,a0,q01,c1,a1)  ok 
(a0,a0,q01,c1,b1)  ok 
(a0,a0,q01,c1,c1)  ok 
(a0,a0,q01,c1,d1)  ok 
(a0,a0,q01,c1,p10)  ok 
(a0,a0,q01,c1,q10)  ok 
(a0,a0,q01,d1,a1)  ok 
(a0,a0,q01,d1,b1)  ok 
(a0,a0,q01,d1,c1)  ok 
(a0,a0,q01,d1,d1)  ok 
(a0,a0,q01,d1,p10)  ok 
(a0,a0,q01,d1,q10)  ok 
(a0,a0,q01,p10,a0)  ok 
(a0,a0,q01,p10,b0)  ok 
(a0,a0,q01,p10,c0)  ok 
(a0,a0,q01,p10,d0)  ok 
(a0,a0,q01,p10,p01)  ok 
(a0,a0,q01,p10,q01)  ok 
(a0,a0,q01,q10,a0)  ok 
(a0,a0,q01,q10,b0)  ok 
(a0,a0,q01,q10,c0)  ok 
(a0,a0,q01,q10,d0)  ok 
(a0,a0,q01,q10,p01)  ok 
(a0,a0,q01,q10,q01)  ok 
(a0,b0,a0,a0,a0)  ok 
(a0,b0,a0,a0,b0)  ok 
(a0,b0,a0,a0,c0)  ok 
(a0,b0,a0,a0,d0)  ok 
(a0,b0,a0,a0,p01)  ok 
(a0,b0,a0,a0,q01)  ok 
(a0,b0,a0,b0,a0)  ok 
(a0,b0,a0,b0,b0)  ok 
(a0,b0,a0,b0,c0)  ok 
(a0,b0,a0,b0,d0)  ok 
(a0,b0,a0,b0,p01)  ok 
(a0,b0,a0,b0,q01)  ok 
(a0,b0,a0,c0,a0)  ok 
(a0,b0,a0,c0,b0)  ok 
(a0,b0,a0,c0,c0)  ok 
(a0,b0,a0,c0,d0)  ok 
(a0,b0,a0,c0,p01)  ok 
(a0,b0,a0,c0,q01)  ok 
(a0,b0,a0,d0,a0)  ok 
(a0,b0,a0,d0,b0)  ok 
(a0,b0,a0,d0,c0)  ok 
(a0,b0,a0,d0,d0)  ok 
(a0,b0,a0,d0,p01)  ok 
(a0,b0,a0,d0,q01)  ok 
(a0,b0,a0,p01,a1)  ok 
(a0,b0,a0,p01,b1)  ok 
(a0,b0,a0,p01,c1)  ok 
(a0,b0,a0,p01,d1)  ok 
(a0,b0,a0,p01,p10)  ok 
(a0,b0,a0,p01,q10)  ok 
(a0,b0,a0,q01,a1)  ok 
(a0,b0,a0,q01,b1)  ok 
(a0,b0,a0,q01,c1)  ok 
(a0,b0,a0,q01,d1)  ok 
(a0,b0,a0,q01,p10)  ok 
(a0,b0,a0,q01,q10)  ok 
(a0,b0,b0,a0,a0)  ok 
(a0,b0,b0,a0,b0)  ok 
(a0,b0,b0,a0,c0)  ok 
(a0,b0,b0,a0,d0)  ok 
(a0,b0,b0,a0,p01)  ok 
(a0,b0,b0,a0,q01)  ok 
(a0,b0,b0,b0,a0)  ok 
(a0,b0,b0,b0,b0)  ok 
(a0,b0,b0,b0,c0)  ok 
(a0,b0,b0,b0,d0)  ok 
(a0,b0,b0,b0,p01)  ok 
(a0,b0,b0,b0,q01)  ok 
(a0,b0,b0,c0,a0)  ok 
(a0,b0,b0,c0,b0)  ok 
(a0,b0,b0,c0,c0)  ok 
(a0,b0,b0,c0,d0)  ok 
(a0,b0,b0,c0,p01)  ok 
(a0,b0,b0,c0,q01)  ok 
(a0,b0,b0,d0,a0)  ok 
(a0,b0,b0,d0,b0)  ok 
(a0,b0,b0,d0,c0)  ok 
(a0,b0,b0,d0,d0)  ok 
(a0,b0,b0,d0,p01)  ok 
(a0,b0,b0,d0,q01)  ok 
(a0,b0,b0,p01,a1)  ok 
(a0,b0,b0,p01,b1)  ok 
(a0,b0,b0,p01,c1)  ok 
(a0,b0,b0,p01,d1)  ok 
(a0,b0,b0,p01,p10)  ok 
(a0,b0,b0,p01,q10)  ok 
(a0,b0,b0,q01,a1)  ok 
(a0,b0,b0,q01,b1)  ok 
(a0,b0,b0,q01,c1)  ok 
(a0,b0,b0,q01,d1)  ok 
(a0,b0,b0,q01,p10)  ok 
(a0,b0,b0,q01,q10)  ok 
(a0,b0,c0,a0,a0)  ok 
(a0,b0,c0,a0,b0)  ok 
(a0,b0,c0,a0,c0)  ok 
(a0,b0,c0,a0,d0)  ok 
(a0,b0,c0,a0,p01)  ok 
(a0,b0,c0,a0,q01)  ok 
(a0,b0,c0,b0,a0)  ok 
(a0,b0,c0,b0,b0)  ok 
(a0,b0,c0,b0,c0)  ok 
(a0,b0,c0,b0,d0)  ok 
(a0,b0,c0,b0,p01)  ok 
(a0,b0,c0,b0,q01)  ok 
(a0,b0,c0,c0,a0)  ok 
(a0,b0,c0,c0,b0)  ok 
(a0,b0,c0,c0,c0)  ok 
(a0,b0,c0,c0,d0)  ok 
(a0,b0,c0,c0,p01)  ok 
(a0,b0,c0,c0,q01)  ok 
(a0,b0,c0,d0,a0)  ok 
(a0,b0,c0,d0,b0)  ok 
(a0,b0,c0,d0,c0)  ok 
(a0,b0,c0,d0,d0)  ok 
(a0,b0,c0,d0,p01)  ok 
(a0,b0,c0,d0,q01)  ok 
(a0,b0,c0,p01,a1)  ok 
(a0,b0,c0,p01,b1)  ok 
(a0,b0,c0,p01,c1)  ok 
(a0,b0,c0,p01,d1)  ok 
(a0,b0,c0,p01,p10)  ok 
(a0,b0,c0,p01,q10)  ok 
(a0,b0,c0,q01,a1)  ok 
(a0,b0,c0,q01,b1)  ok 
(a0,b0,c0,q01,c1)  ok 
(a0,b0,c0,q01,d1)  ok 
(a0,b0,c0,q01,p10)  ok 
(a0,b0,c0,q01,q10)  ok 
(a0,b0,d0,a0,a0)  ok 
(a0,b0,d0,a0,b0)  ok 
(a0,b0,d0,a0,c0)  ok 
(a0,b0,d0,a0,d0)  ok 
(a0,b0,d0,a0,p01)  ok 
(a0,b0,d0,a0,q01)  ok 
(a0,b0,d0,b0,a0)  ok 
(a0,b0,d0,b0,b0)  ok 
(a0,b0,d0,b0,c0)  ok 
(a0,b0,d0,b0,d0)  ok 
(a0,b0,d0,b0,p01)  ok 
(a0,b0,d0,b0,q01)  ok 
(a0,b0,d0,c0,a0)  ok 
(a0,b0,d0,c0,b0)  ok 
(a0,b0,d0,c0,c0)  ok 
(a0,b0,d0,c0,d0)  ok 
(a0,b0,d0,c0,p01)  ok 
(a0,b0,d0,c0,q01)  ok 
(a0,b0,d0,d0,a0)  ok 
(a0,b0,d0,d0,b0)  ok 
(a0,b0,d0,d0,c0)  ok 
(a0,b0,d0,d0,d0)  ok 
(a0,b0,d0,d0,p01)  ok 
(a0,b0,d0,d0,q01)  ok 
(a0,b0,d0,p01,a1)  ok 
(a0,b0,d0,p01,b1)  ok 
(a0,b0,d0,p01,c1)  ok 
(a0,b0,d0,p01,d1)  ok 
(a0,b0,d0,p01,p10)  ok 
(a0,b0,d0,p01,q10)  ok 
(a0,b0,d0,q01,a1)  ok 
(a0,b0,d0,q01,b1)  ok 
(a0,b0,d0,q01,c1)  ok 
(a0,b0,d0,q01,d1)  ok 
(a0,b0,d0,q01,p10)  ok 
(a0,b0,d0,q01,q10)  ok 
(a0,b0,p01,a1,a1)  ok 
(a0,b0,p01,a1,b1)  ok 
(a0,b0,p01,a1,c1)  ok 
(a0,b0,p01,a1,d1)  ok 
(a0,b0,p01,a1,p10)  ok 
(a0,b0,p01,a1,q10)  ok 
(a0,b0,p01,b1,a1)  ok 
(a0,b0,p01,b1,b1)  ok 
(a0,b0,p01,b1,c1)  ok 
(a0,b0,p01,b1,d1)  ok 
(a0,b0,p01,b1,p10)  ok 
(a0,b0,p01,b1,q10)  ok 
(a0,b0,p01,c1,a1)  ok 
(a0,b0,p01,c1,b1)  ok 
(a0,b0,p01,c1,c1)  ok 
(a0,b0,p01,c1,d1)  ok 
(a0,b0,p01,c1,p10)  ok 
(a0,b0,p01,c1,q10)  ok 
(a0,b0,p01,d1,a1)  ok 
(a0,b0,p01,d1,b1)  ok 
(a0,b0,p01,d1,c1)  ok 
(a0,b0,p01,d1,d1)  ok 
(a0,b0,p01,d1,p10)  ok 
(a0,b0,p01,d1,q10)  ok 
(a0,b0,p01,p10,a0)  ok 
(a0,b0,p01,p10,b0)  ok 
(a0,b0,p01,p10,c0)  ok 
(a0,b0,p01,p10,d0)  ok 
(a0,b0,p01,p10,p01)  ok 
(a0,b0,p01,p10,q01)  ok 
(a0,b0,p01,q10,a0)  ok 
(a0,b0,p01,q10,b0)  ok 
(a0,b0,p01,q10,c0)  ok 
(a0,b0,p01,q10,d0)  ok 
(a0,b0,p01,q10,p01)  ok 
(a0,b0,p01,q10,q01)  ok 
(a0,b0,q01,a1,a1)  ok 
(a0,b0,q01,a1,b1)  ok 
(a0,b0,q01,a1,c1)  ok 
(a0,b0,q01,a1,d1)  ok 
(a0,b0,q01,a1,p10)  ok 
(a0,b0,q01,a1,q10)  ok 
(a0,b0,q01,b1,a1)  ok 
(a0,b0,q01,b1,b1)  ok 
(a0,b0,q01,b1,c1)  ok 
(a0,b0,q01,b1,d1)  ok 
(a0,b0,q01,b1,p10)  ok 
(a0,b0,q01,b1,q10)  ok 
(a0,b0,q01,c1,a1)  ok 
(a0,b0,q01,c1,b1)  ok 
(a0,b0,q01,c1,c1)  ok 
(a0,b0,q01,c1,d1)  ok 
(a0,b0,q01,c1,p10)  ok 
(a0,b0,q01,c1,q10)  ok 
(a0,b0,q01,d1,a1)  ok 
(a0,b0,q01,d1,b1)  ok 
(a0,b0,q01,d1,c1)  ok 
(a0,b0,q01,d1,d1)  ok 
(a0,b0,q01,d1,p10)  ok 
(a0,b0,q01,d1,q10)  ok 
(a0,b0,q01,p10,a0)  ok 
(a0,b0,q01,p10,b0)  ok 
(a0,b0,q01,p10,c0)  ok 
(a0,b0,q01,p10,d0)  ok 
(a0,b0,q01,p10,p01)  ok 
(a0,b0,q01,p10,q01)  ok 
(a0,b0,q01,q10,a0)  ok 
(a0,b0,q01,q10,b0)  ok 
(a0,b0,q01,q10,c0)  ok 
(a0,b0,q01,q10,d0)  ok 
(a0,b0,q01,q10,p01)  ok 
(a0,b0,q01,q10,q01)  ok 
(a0,c0,a0,a0,a0)  ok 
(a0,c0,a0,a0,b0)  ok 
(a0,c0,a0,a0,c0)  ok 
(a0,c0,a0,a0,d0)  ok 
(a0,c0,a0,a0,p01)  ok 
(a0,c0,a0,a0,q01)  ok 
(a0,c0,a0,b0,a0)  ok 
(a0,c0,a0,b0,b0)  ok 
(a0,c0,a0,b0,c0)  ok 
(a0,c0,a0,b0,d0)  ok 
(a0,c0,a0,b0,p01)  ok 
(a0,c0,a0,b0,q01)  ok 
(a0,c0,a0,c0,a0)  ok 
(a0,c0,a0,c0,b0)  ok 
(a0,c0,a0,c0,c0)  ok 
(a0,c0,a0,c0,d0)  ok 
(a0,c0,a0,c0,p01)  ok 
(a0,c0,a0,c0,q01)  ok 
(a0,c0,a0,d0,a0)  ok 
(a0,c0,a0,d0,b0)  ok 
(a0,c0,a0,d0,c0)  ok 
(a0,c0,a0,d0,d0)  ok 
(a0,c0,a0,d0,p01)  ok 
(a0,c0,a0,d0,q01)  ok 
(a0,c0,a0,p01,a1)  ok 
(a0,c0,a0,p01,b1)  ok 
(a0,c0,a0,p01,c1)  ok 
(a0,c0,a0,p01,d1)  ok 
(a0,c0,a0,p01,p10)  ok 
(a0,c0,a0,p01,q10)  ok 
(a0,c0,a0,q01,a1)  ok 
(a0,c0,a0,q01,b1)  ok 
(a0,c0,a0,q01,c1)  ok 
(a0,c0,a0,q01,d1)  ok 
(a0,c0,a0,q01,p10)  ok 
(a0,c0,a0,q01,q10)  ok 
(a0,c0,b0,a0,a0)  ok 
(a0,c0,b0,a0,b0)  ok 
(a0,c0,b0,a0,c0)  ok 
(a0,c0,b0,a0,d0)  ok 
(a0,c0,b0,a0,p01)  ok 
(a0,c0,b0,a0,q01)  ok 
(a0,c0,b0,b0,a0)  ok 
(a0,c0,b0,b0,b0)  ok 
(a0,c0,b0,b0,c0)  ok 
(a0,c0,b0,b0,d0)  ok 
(a0,c0,b0,b0,p01)  ok 
(a0,c0,b0,b0,q01)  ok 
(a0,c0,b0,c0,a0)  ok 
(a0,c0,b0,c0,b0)  ok 
(a0,c0,b0,c0,c0)  ok 
(a0,c0,b0,c0,d0)  ok 
(a0,c0,b0,c0,p01)  ok 
(a0,c0,b0,c0,q01)  ok 
(a0,c0,b0,d0,a0)  ok 
(a0,c0,b0,d0,b0)  ok 
(a0,c0,b0,d0,c0)  ok 
(a0,c0,b0,d0,d0)  ok 
(a0,c0,b0,d0,p01)  ok 
(a0,c0,b0,d0,q01)  ok 
(a0,c0,b0,p01,a1)  ok 
(a0,c0,b0,p01,b1)  ok 
(a0,c0,b0,p01,c1)  ok 
(a0,c0,b0,p01,d1)  ok 
(a0,c0,b0,p01,p10)  ok 
(a0,c0,b0,p01,q10)  ok 
(a0,c0,b0,q01,a1)  ok 
(a0,c0,b0,q01,b1)  ok 
(a0,c0,b0,q01,c1)  ok 
(a0,c0,b0,q01,d1)  ok 
(a0,c0,b0,q01,p10)  ok 
(a0,c0,b0,q01,q10)  ok 
(a0,c0,c0,a0,a0)  ok 
(a0,c0,c0,a0,b0)  ok 
(a0,c0,c0,a0,c0)  ok 
(a0,c0,c0,a0,d0)  ok 
(a0,c0,c0,a0,p01)  ok 
(a0,c0,c0,a0,q01)  ok 
(a0,c0,c0,b0,a0)  ok 
(a0,c0,c0,b0,b0)  ok 
(a0,c0,c0,b0,c0)  ok 
(a0,c0,c0,b0,d0)  ok 
(a0,c0,c0,b0,p01)  ok 
(a0,c0,c0,b0,q01)  ok 
(a0,c0,c0,c0,a0)  ok 
(a0,c0,c0,c0,b0)  ok 
(a0,c0,c0,c0,c0)  ok 
(a0,c0,c0,c0,d0)  ok 
(a0,c0,c0,c0,p01)  ok 
(a0,c0,c0,c0,q01)  ok 
(a0,c0,c0,d0,a0)  ok 
(a0,c0,c0,d0,b0)  ok 
(a0,c0,c0,d0,c0)  ok 
(a0,c0,c0,d0,d0)  ok 
(a0,c0,c0,d0,p01)  ok 
(a0,c0,c0,d0,q01)  ok 
(a0,c0,c0,p01,a1)  ok 
(a0,c0,c0,p01,b1)  ok 
(a0,c0,c0,p01,c1)  ok 
(a0,c0,c0,p01,d1)  ok 
(a0,c0,c0,p01,p10)  ok 
(a0,c0,c0,p01,q10)  ok 
(a0,c0,c0,q01,a1)  ok 
(a0,c0,c0,q01,b1)  ok 
(a0,c0,c0,q01,c1)  ok 
(a0,c0,c0,q01,d1)  ok 
(a0,c0,c0,q01,p10)  ok 
(a0,c0,c0,q01,q10)  ok 
(a0,c0,d0,a0,a0)  ok 
(a0,c0,d0,a0,b0)  ok 
(a0,c0,d0,a0,c0)  ok 
(a0,c0,d0,a0,d0)  ok 
(a0,c0,d0,a0,p01)  ok 
(a0,c0,d0,a0,q01)  ok 
(a0,c0,d0,b0,a0)  ok 
(a0,c0,d0,b0,b0)  ok 
(a0,c0,d0,b0,c0)  ok 
(a0,c0,d0,b0,d0)  ok 
(a0,c0,d0,b0,p01)  ok 
(a0,c0,d0,b0,q01)  ok 
(a0,c0,d0,c0,a0)  ok 
(a0,c0,d0,c0,b0)  ok 
(a0,c0,d0,c0,c0)  ok 
(a0,c0,d0,c0,d0)  ok 
(a0,c0,d0,c0,p01)  ok 
(a0,c0,d0,c0,q01)  ok 
(a0,c0,d0,d0,a0)  ok 
(a0,c0,d0,d0,b0)  ok 
(a0,c0,d0,d0,c0)  ok 
(a0,c0,d0,d0,d0)  ok 
(a0,c0,d0,d0,p01)  ok 
(a0,c0,d0,d0,q01)  ok 
(a0,c0,d0,p01,a1)  ok 
(a0,c0,d0,p01,b1)  ok 
(a0,c0,d0,p01,c1)  ok 
(a0,c0,d0,p01,d1)  ok 
(a0,c0,d0,p01,p10)  ok 
(a0,c0,d0,p01,q10)  ok 
(a0,c0,d0,q01,a1)  ok 
(a0,c0,d0,q01,b1)  ok 
(a0,c0,d0,q01,c1)  ok 
(a0,c0,d0,q01,d1)  ok 
(a0,c0,d0,q01,p10)  ok 
(a0,c0,d0,q01,q10)  ok 
(a0,c0,p01,a1,a1)  ok 
(a0,c0,p01,a1,b1)  ok 
(a0,c0,p01,a1,c1)  ok 
(a0,c0,p01,a1,d1)  ok 
(a0,c0,p01,a1,p10)  ok 
(a0,c0,p01,a1,q10)  ok 
(a0,c0,p01,b1,a1)  ok 
(a0,c0,p01,b1,b1)  ok 
(a0,c0,p01,b1,c1)  ok 
(a0,c0,p01,b1,d1)  ok 
(a0,c0,p01,b1,p10)  ok 
(a0,c0,p01,b1,q10)  ok 
(a0,c0,p01,c1,a1)  ok 
(a0,c0,p01,c1,b1)  ok 
(a0,c0,p01,c1,c1)  ok 
(a0,c0,p01,c1,d1)  ok 
(a0,c0,p01,c1,p10)  ok 
(a0,c0,p01,c1,q10)  ok 
(a0,c0,p01,d1,a1)  ok 
(a0,c0,p01,d1,b1)  ok 
(a0,c0,p01,d1,c1)  ok 
(a0,c0,p01,d1,d1)  ok 
(a0,c0,p01,d1,p10)  ok 
(a0,c0,p01,d1,q10)  ok 
(a0,c0,p01,p10,a0)  ok 
(a0,c0,p01,p10,b0)  ok 
(a0,c0,p01,p10,c0)  ok 
(a0,c0,p01,p10,d0)  ok 
(a0,c0,p01,p10,p01)  ok 
(a0,c0,p01,p10,q01)  ok 
(a0,c0,p01,q10,a0)  ok 
(a0,c0,p01,q10,b0)  ok 
(a0,c0,p01,q10,c0)  ok 
(a0,c0,p01,q10,d0)  ok 
(a0,c0,p01,q10,p01)  ok 
(a0,c0,p01,q10,q01)  ok 
(a0,c0,q01,a1,a1)  ok 
(a0,c0,q01,a1,b1)  ok 
(a0,c0,q01,a1,c1)  ok 
(a0,c0,q01,a1,d1)  ok 
(a0,c0,q01,a1,p10)  ok 
(a0,c0,q01,a1,q10)  ok 
(a0,c0,q01,b1,a1)  ok 
(a0,c0,q01,b1,b1)  ok 
(a0,c0,q01,b1,c1)  ok 
(a0,c0,q01,b1,d1)  ok 
(a0,c0,q01,b1,p10)  ok 
(a0,c0,q01,b1,q10)  ok 
(a0,c0,q01,c1,a1)  ok 
(a0,c0,q01,c1,b1)  ok 
(a0,c0,q01,c1,c1)  ok 
(a0,c0,q01,c1,d1)  ok 
(a0,c0,q01,c1,p10)  ok 
(a0,c0,q01,c1,q10)  ok 
(a0,c0,q01,d1,a1)  ok 
(a0,c0,q01,d1,b1)  ok 
(a0,c0,q01,d1,c1)  ok 
(a0,c0,q01,d1,d1)  ok 
(a0,c0,q01,d1,p10)  ok 
(a0,c0,q01,d1,q10)  ok 
(a0,c0,q01,p10,a0)  ok 
(a0,c0,q01,p10,b0)  ok 
(a0,c0,q01,p10,c0)  ok 
(a0,c0,q01,p10,d0)  ok 
(a0,c0,q01,p10,p01)  ok 
(a0,c0,q01,p10,q01)  ok 
(a0,c0,q01,q10,a0)  ok 
(a0,c0,q01,q10,b0)  ok 
(a0,c0,q01,q10,c0)  ok 
(a0,c0,q01,q10,d0)  ok 
(a0,c0,q01,q10,p01)  ok 
(a0,c0,q01,q10,q01)  ok 
(a0,d0,a0,a0,a0)  ok 
(a0,d0,a0,a0,b0)  ok 
(a0,d0,a0,a0,c0)  ok 
(a0,d0,a0,a0,d0)  ok 
(a0,d0,a0,a0,p01)  ok 
(a0,d0,a0,a0,q01)  ok 
(a0,d0,a0,b0,a0)  ok 
(a0,d0,a0,b0,b0)  ok 
(a0,d0,a0,b0,c0)  ok 
(a0,d0,a0,b0,d0)  ok 
(a0,d0,a0,b0,p01)  ok 
(a0,d0,a0,b0,q01)  ok 
(a0,d0,a0,c0,a0)  ok 
(a0,d0,a0,c0,b0)  ok 
(a0,d0,a0,c0,c0)  ok 
(a0,d0,a0,c0,d0)  ok 
(a0,d0,a0,c0,p01)  ok 
(a0,d0,a0,c0,q01)  ok 
(a0,d0,a0,d0,a0)  ok 
(a0,d0,a0,d0,b0)  ok 
(a0,d0,a0,d0,c0)  ok 
(a0,d0,a0,d0,d0)  ok 
(a0,d0,a0,d0,p01)  ok 
(a0,d0,a0,d0,q01)  ok 
(a0,d0,a0,p01,a1)  ok 
(a0,d0,a0,p01,b1)  ok 
(a0,d0,a0,p01,c1)  ok 
(a0,d0,a0,p01,d1)  ok 
(a0,d0,a0,p01,p10)  ok 
(a0,d0,a0,p01,q10)  ok 
(a0,d0,a0,q01,a1)  ok 
(a0,d0,a0,q01,b1)  ok 
(a0,d0,a0,q01,c1)  ok 
(a0,d0,a0,q01,d1)  ok 
(a0,d0,a0,q01,p10)  ok 
(a0,d0,a0,q01,q10)  ok 
(a0,d0,b0,a0,a0)  ok 
(a0,d0,b0,a0,b0)  ok 
(a0,d0,b0,a0,c0)  ok 
(a0,d0,b0,a0,d0)  ok 
(a0,d0,b0,a0,p01)  ok 
(a0,d0,b0,a0,q01)  ok 
(a0,d0,b0,b0,a0)  ok 
(a0,d0,b0,b0,b0)  ok 
(a0,d0,b0,b0,c0)  ok 
(a0,d0,b0,b0,d0)  ok 
(a0,d0,b0,b0,p01)  ok 
(a0,d0,b0,b0,q01)  ok 
(a0,d0,b0,c0,a0)  ok 
(a0,d0,b0,c0,b0)  ok 
(a0,d0,b0,c0,c0)  ok 
(a0,d0,b0,c0,d0)  ok 
(a0,d0,b0,c0,p01)  ok 
(a0,d0,b0,c0,q01)  ok 
(a0,d0,b0,d0,a0)  ok 
(a0,d0,b0,d0,b0)  ok 
(a0,d0,b0,d0,c0)  ok 
(a0,d0,b0,d0,d0)  ok 
(a0,d0,b0,d0,p01)  ok 
(a0,d0,b0,d0,q01)  ok 
(a0,d0,b0,p01,a1)  ok 
(a0,d0,b0,p01,b1)  ok 
(a0,d0,b0,p01,c1)  ok 
(a0,d0,b0,p01,d1)  ok 
(a0,d0,b0,p01,p10)  ok 
(a0,d0,b0,p01,q10)  ok 
(a0,d0,b0,q01,a1)  ok 
(a0,d0,b0,q01,b1)  ok 
(a0,d0,b0,q01,c1)  ok 
(a0,d0,b0,q01,d1)  ok 
(a0,d0,b0,q01,p10)  ok 
(a0,d0,b0,q01,q10)  ok 
(a0,d0,c0,a0,a0)  ok 
(a0,d0,c0,a0,b0)  ok 
(a0,d0,c0,a0,c0)  ok 
(a0,d0,c0,a0,d0)  ok 
(a0,d0,c0,a0,p01)  ok 
(a0,d0,c0,a0,q01)  ok 
(a0,d0,c0,b0,a0)  ok 
(a0,d0,c0,b0,b0)  ok 
(a0,d0,c0,b0,c0)  ok 
(a0,d0,c0,b0,d0)  ok 
(a0,d0,c0,b0,p01)  ok 
(a0,d0,c0,b0,q01)  ok 
(a0,d0,c0,c0,a0)  ok 
(a0,d0,c0,c0,b0)  ok 
(a0,d0,c0,c0,c0)  ok 
(a0,d0,c0,c0,d0)  ok 
(a0,d0,c0,c0,p01)  ok 
(a0,d0,c0,c0,q01)  ok 
(a0,d0,c0,d0,a0)  ok 
(a0,d0,c0,d0,b0)  ok 
(a0,d0,c0,d0,c0)  ok 
(a0,d0,c0,d0,d0)  ok 
(a0,d0,c0,d0,p01)  ok 
(a0,d0,c0,d0,q01)  ok 
(a0,d0,c0,p01,a1)  ok 
(a0,d0,c0,p01,b1)  ok 
(a0,d0,c0,p01,c1)  ok 
(a0,d0,c0,p01,d1)  ok 
(a0,d0,c0,p01,p10)  ok 
(a0,d0,c0,p01,q10)  ok 
(a0,d0,c0,q01,a1)  ok 
(a0,d0,c0,q01,b1)  ok 
(a0,d0,c0,q01,c1)  ok 
(a0,d0,c0,q01,d1)  ok 
(a0,d0,c0,q01,p10)  ok 
(a0,d0,c0,q01,q10)  ok 
(a0,d0,d0,a0,a0)  ok 
(a0,d0,d0,a0,b0)  ok 
(a0,d0,d0,a0,c0)  ok 
(a0,d0,d0,a0,d0)  ok 
(a0,d0,d0,a0,p01)  ok 
(a0,d0,d0,a0,q01)  ok 
(a0,d0,d0,b0,a0)  ok 
(a0,d0,d0,b0,b0)  ok 
(a0,d0,d0,b0,c0)  ok 
(a0,d0,d0,b0,d0)  ok 
(a0,d0,d0,b0,p01)  ok 
(a0,d0,d0,b0,q01)  ok 
(a0,d0,d0,c0,a0)  ok 
(a0,d0,d0,c0,b0)  ok 
(a0,d0,d0,c0,c0)  ok 
(a0,d0,d0,c0,d0)  ok 
(a0,d0,d0,c0,p01)  ok 
(a0,d0,d0,c0,q01)  ok 
(a0,d0,d0,d0,a0)  ok 
(a0,d0,d0,d0,b0)  ok 
(a0,d0,d0,d0,c0)  ok 
(a0,d0,d0,d0,d0)  ok 
(a0,d0,d0,d0,p01)  ok 
(a0,d0,d0,d0,q01)  ok 
(a0,d0,d0,p01,a1)  ok 
(a0,d0,d0,p01,b1)  ok 
(a0,d0,d0,p01,c1)  ok 
(a0,d0,d0,p01,d1)  ok 
(a0,d0,d0,p01,p10)  ok 
(a0,d0,d0,p01,q10)  ok 
(a0,d0,d0,q01,a1)  ok 
(a0,d0,d0,q01,b1)  ok 
(a0,d0,d0,q01,c1)  ok 
(a0,d0,d0,q01,d1)  ok 
(a0,d0,d0,q01,p10)  ok 
(a0,d0,d0,q01,q10)  ok 
(a0,d0,p01,a1,a1)  ok 
(a0,d0,p01,a1,b1)  ok 
(a0,d0,p01,a1,c1)  ok 
(a0,d0,p01,a1,d1)  ok 
(a0,d0,p01,a1,p10)  ok 
(a0,d0,p01,a1,q10)  ok 
(a0,d0,p01,b1,a1)  ok 
(a0,d0,p01,b1,b1)  ok 
(a0,d0,p01,b1,c1)  ok 
(a0,d0,p01,b1,d1)  ok 
(a0,d0,p01,b1,p10)  ok 
(a0,d0,p01,b1,q10)  ok 
(a0,d0,p01,c1,a1)  ok 
(a0,d0,p01,c1,b1)  ok 
(a0,d0,p01,c1,c1)  ok 
(a0,d0,p01,c1,d1)  ok 
(a0,d0,p01,c1,p10)  ok 
(a0,d0,p01,c1,q10)  ok 
(a0,d0,p01,d1,a1)  ok 
(a0,d0,p01,d1,b1)  ok 
(a0,d0,p01,d1,c1)  ok 
(a0,d0,p01,d1,d1)  ok 
(a0,d0,p01,d1,p10)  ok 
(a0,d0,p01,d1,q10)  ok 
(a0,d0,p01,p10,a0)  ok 
(a0,d0,p01,p10,b0)  ok 
(a0,d0,p01,p10,c0)  ok 
(a0,d0,p01,p10,d0)  ok 
(a0,d0,p01,p10,p01)  ok 
(a0,d0,p01,p10,q01)  ok 
(a0,d0,p01,q10,a0)  ok 
(a0,d0,p01,q10,b0)  ok 
(a0,d0,p01,q10,c0)  ok 
(a0,d0,p01,q10,d0)  ok 
(a0,d0,p01,q10,p01)  ok 
(a0,d0,p01,q10,q01)  ok 
(a0,d0,q01,a1,a1)  ok 
(a0,d0,q01,a1,b1)  ok 
(a0,d0,q01,a1,c1)  ok 
(a0,d0,q01,a1,d1)  ok 
(a0,d0,q01,a1,p10)  ok 
(a0,d0,q01,a1,q10)  ok 
(a0,d0,q01,b1,a1)  ok 
(a0,d0,q01,b1,b1)  ok 
(a0,d0,q01,b1,c1)  ok 
(a0,d0,q01,b1,d1)  ok 
(a0,d0,q01,b1,p10)  ok 
(a0,d0,q01,b1,q10)  ok 
(a0,d0,q01,c1,a1)  ok 
(a0,d0,q01,c1,b1)  ok 
(a0,d0,q01,c1,c1)  ok 
(a0,d0,q01,c1,d1)  ok 
(a0,d0,q01,c1,p10)  ok 
(a0,d0,q01,c1,q10)  ok 
(a0,d0,q01,d1,a1)  ok 
(a0,d0,q01,d1,b1)  ok 
(a0,d0,q01,d1,c1)  ok 
(a0,d0,q01,d1,d1)  ok 
(a0,d0,q01,d1,p10)  ok 
(a0,d0,q01,d1,q10)  ok 
(a0,d0,q01,p10,a0)  ok 
(a0,d0,q01,p10,b0)  ok 
(a0,d0,q01,p10,c0)  ok 
(a0,d0,q01,p10,d0)  ok 
(a0,d0,q01,p10,p01)  ok 
(a0,d0,q01,p10,q01)  ok 
(a0,d0,q01,q10,a0)  ok 
(a0,d0,q01,q10,b0)  ok 
(a0,d0,q01,q10,c0)  ok 
(a0,d0,q01,q10,d0)  ok 
(a0,d0,q01,q10,p01)  ok 
(a0,d0,q01,q10,q01)  ok 
(a0,p01,a1,a1,a1)  ok 
(a0,p01,a1,a1,b1)  ok 
(a0,p01,a1,a1,c1)  ok 
(a0,p01,a1,a1,d1)  ok 
(a0,p01,a1,a1,p10)  ok 
(a0,p01,a1,a1,q10)  ok 
(a0,p01,a1,b1,a1)  ok 
(a0,p01,a1,b1,b1)  ok 
(a0,p01,a1,b1,c1)  ok 
(a0,p01,a1,b1,d1)  ok 
(a0,p01,a1,b1,p10)  ok 
(a0,p01,a1,b1,q10)  ok 
(a0,p01,a1,c1,a1)  ok 
(a0,p01,a1,c1,b1)  ok 
(a0,p01,a1,c1,c1)  ok 
(a0,p01,a1,c1,d1)  ok 
(a0,p01,a1,c1,p10)  ok 
(a0,p01,a1,c1,q10)  ok 
(a0,p01,a1,d1,a1)  ok 
(a0,p01,a1,d1,b1)  ok 
(a0,p01,a1,d1,c1)  ok 
(a0,p01,a1,d1,d1)  ok 
(a0,p01,a1,d1,p10)  ok 
(a0,p01,a1,d1,q10)  ok 
(a0,p01,a1,p10,a0)  ok 
(a0,p01,a1,p10,b0)  ok 
(a0,p01,a1,p10,c0)  ok 
(a0,p01,a1,p10,d0)  ok 
(a0,p01,a1,p10,p01)  ok 
(a0,p01,a1,p10,q01)  ok 
(a0,p01,a1,q10,a0)  ok 
(a0,p01,a1,q10,b0)  ok 
(a0,p01,a1,q10,c0)  ok 
(a0,p01,a1,q10,d0)  ok 
(a0,p01,a1,q10,p01)  ok 
(a0,p01,a1,q10,q01)  ok 
(a0,p01,b1,a1,a1)  ok 
(a0,p01,b1,a1,b1)  ok 
(a0,p01,b1,a1,c1)  ok 
(a0,p01,b1,a1,d1)  ok 
(a0,p01,b1,a1,p10)  ok 
(a0,p01,b1,a1,q10)  ok 
(a0,p01,b1,b1,a1)  ok 
(a0,p01,b1,b1,b1)  ok 
(a0,p01,b1,b1,c1)  ok 
(a0,p01,b1,b1,d1)  ok 
(a0,p01,b1,b1,p10)  ok 
(a0,p01,b1,b1,q10)  ok 
(a0,p01,b1,c1,a1)  ok 
(a0,p01,b1,c1,b1)  ok 
(a0,p01,b1,c1,c1)  ok 
(a0,p01,b1,c1,d1)  ok 
(a0,p01,b1,c1,p10)  ok 
(a0,p01,b1,c1,q10)  ok 
(a0,p01,b1,d1,a1)  ok 
(a0,p01,b1,d1,b1)  ok 
(a0,p01,b1,d1,c1)  ok 
(a0,p01,b1,d1,d1)  ok 
(a0,p01,b1,d1,p10)  ok 
(a0,p01,b1,d1,q10)  ok 
(a0,p01,b1,p10,a0)  ok 
(a0,p01,b1,p10,b0)  ok 
(a0,p01,b1,p10,c0)  ok 
(a0,p01,b1,p10,d0)  ok 
(a0,p01,b1,p10,p01)  ok 
(a0,p01,b1,p10,q01)  ok 
(a0,p01,b1,q10,a0)  ok 
(a0,p01,b1,q10,b0)  ok 
(a0,p01,b1,q10,c0)  ok 
(a0,p01,b1,q10,d0)  ok 
(a0,p01,b1,q10,p01)  ok 
(a0,p01,b1,q10,q01)  ok 
(a0,p01,c1,a1,a1)  ok 
(a0,p01,c1,a1,b1)  ok 
(a0,p01,c1,a1,c1)  ok 
(a0,p01,c1,a1,d1)  ok 
(a0,p01,c1,a1,p10)  ok 
(a0,p01,c1,a1,q10)  ok 
(a0,p01,c1,b1,a1)  ok 
(a0,p01,c1,b1,b1)  ok 
(a0,p01,c1,b1,c1)  ok 
(a0,p01,c1,b1,d1)  ok 
(a0,p01,c1,b1,p10)  ok 
(a0,p01,c1,b1,q10)  ok 
(a0,p01,c1,c1,a1)  ok 
(a0,p01,c1,c1,b1)  ok 
(a0,p01,c1,c1,c1)  ok 
(a0,p01,c1,c1,d1)  ok 
(a0,p01,c1,c1,p10)  ok 
(a0,p01,c1,c1,q10)  ok 
(a0,p01,c1,d1,a1)  ok 
(a0,p01,c1,d1,b1)  ok 
(a0,p01,c1,d1,c1)  ok 
(a0,p01,c1,d1,d1)  ok 
(a0,p01,c1,d1,p10)  ok 
(a0,p01,c1,d1,q10)  ok 
(a0,p01,c1,p10,a0)  ok 
(a0,p01,c1,p10,b0)  ok 
(a0,p01,c1,p10,c0)  ok 
(a0,p01,c1,p10,d0)  ok 
(a0,p01,c1,p10,p01)  ok 
(a0,p01,c1,p10,q01)  ok 
(a0,p01,c1,q10,a0)  ok 
(a0,p01,c1,q10,b0)  ok 
(a0,p01,c1,q10,c0)  ok 
(a0,p01,c1,q10,d0)  ok 
(a0,p01,c1,q10,p01)  ok 
(a0,p01,c1,q10,q01)  ok 
(a0,p01,d1,a1,a1)  ok 
(a0,p01,d1,a1,b1)  ok 
(a0,p01,d1,a1,c1)  ok 
(a0,p01,d1,a1,d1)  ok 
(a0,p01,d1,a1,p10)  ok 
(a0,p01,d1,a1,q10)  ok 
(a0,p01,d1,b1,a1)  ok 
(a0,p01,d1,b1,b1)  ok 
(a0,p01,d1,b1,c1)  ok 
(a0,p01,d1,b1,d1)  ok 
(a0,p01,d1,b1,p10)  ok 
(a0,p01,d1,b1,q10)  ok 
(a0,p01,d1,c1,a1)  ok 
(a0,p01,d1,c1,b1)  ok 
(a0,p01,d1,c1,c1)  ok 
(a0,p01,d1,c1,d1)  ok 
(a0,p01,d1,c1,p10)  ok 
(a0,p01,d1,c1,q10)  ok 
(a0,p01,d1,d1,a1)  ok 
(a0,p01,d1,d1,b1)  ok 
(a0,p01,d1,d1,c1)  ok 
(a0,p01,d1,d1,d1)  ok 
(a0,p01,d1,d1,p10)  ok 
(a0,p01,d1,d1,q10)  ok 
(a0,p01,d1,p10,a0)  ok 
(a0,p01,d1,p10,b0)  ok 
(a0,p01,d1,p10,c0)  ok 
(a0,p01,d1,p10,d0)  ok 
(a0,p01,d1,p10,p01)  ok 
(a0,p01,d1,p10,q01)  ok 
(a0,p01,d1,q10,a0)  ok 
(a0,p01,d1,q10,b0)  ok 
(a0,p01,d1,q10,c0)  ok 
(a0,p01,d1,q10,d0)  ok 
(a0,p01,d1,q10,p01)  ok 
(a0,p01,d1,q10,q01)  ok 
(a0,p01,p10,a0,a0)  ok 
(a0,p01,p10,a0,b0)  ok 
(a0,p01,p10,a0,c0)  ok 
(a0,p01,p10,a0,d0)  ok 
(a0,p01,p10,a0,p01)  ok 
(a0,p01,p10,a0,q01)  ok 
(a0,p01,p10,b0,a0)  ok 
(a0,p01,p10,b0,b0)  ok 
(a0,p01,p10,b0,c0)  ok 
(a0,p01,p10,b0,d0)  ok 
(a0,p01,p10,b0,p01)  ok 
(a0,p01,p10,b0,q01)  ok 
(a0,p01,p10,c0,a0)  ok 
(a0,p01,p10,c0,b0)  ok 
(a0,p01,p10,c0,c0)  ok 
(a0,p01,p10,c0,d0)  ok 
(a0,p01,p10,c0,p01)  ok 
(a0,p01,p10,c0,q01)  ok 
(a0,p01,p10,d0,a0)  ok 
(a0,p01,p10,d0,b0)  ok 
(a0,p01,p10,d0,c0)  ok 
(a0,p01,p10,d0,d0)  ok 
(a0,p01,p10,d0,p01)  ok 
(a0,p01,p10,d0,q01)  ok 
(a0,p01,p10,p01,a1)  ok 
(a0,p01,p10,p01,b1)  ok 
(a0,p01,p10,p01,c1)  ok 
(a0,p01,p10,p01,d1)  ok 
(a0,p01,p10,p01,p10)  ok 
(a0,p01,p10,p01,q10)  ok 
(a0,p01,p10,q01,a1)  ok 
(a0,p01,p10,q01,b1)  ok 
(a0,p01,p10,q01,c1)  ok 
(a0,p01,p10,q01,d1)  ok 
(a0,p01,p10,q01,p10)  ok 
(a0,p01,p10,q01,q10)  ok 
(a0,p01,q10,a0,a0)  ok 
(a0,p01,q10,a0,b0)  ok 
(a0,p01,q10,a0,c0)  ok 
(a0,p01,q10,a0,d0)  ok 
(a0,p01,q10,a0,p01)  ok 
(a0,p01,q10,a0,q01)  ok 
(a0,p01,q10,b0,a0)  ok 
(a0,p01,q10,b0,b0)  ok 
(a0,p01,q10,b0,c0)  ok 
(a0,p01,q10,b0,d0)  ok 
(a0,p01,q10,b0,p01)  ok 
(a0,p01,q10,b0,q01)  ok 
(a0,p01,q10,c0,a0)  ok 
(a0,p01,q10,c0,b0)  ok 
(a0,p01,q10,c0,c0)  ok 
(a0,p01,q10,c0,d0)  ok 
(a0,p01,q10,c0,p01)  ok 
(a0,p01,q10,c0,q01)  ok 
(a0,p01,q10,d0,a0)  ok 
(a0,p01,q10,d0,b0)  ok 
(a0,p01,q10,d0,c0)  ok 
(a0,p01,q10,d0,d0)  ok 
(a0,p01,q10,d0,p01)  ok 
(a0,p01,q10,d0,q01)  ok 
(a0,p01,q10,p01,a1)  ok 
(a0,p01,q10,p01,b1)  ok 
(a0,p01,q10,p01,c1)  ok 
(a0,p01,q10,p01,d1)  ok 
(a0,p01,q10,p01,p10)  ok 
(a0,p01,q10,p01,q10)  ok 
(a0,p01,q10,q01,a1)  ok 
(a0,p01,q10,q01,b1)  ok 
(a0,p01,q10,q01,c1)  ok 
(a0,p01,q10,q01,d1)  ok 
(a0,p01,q10,q01,p10)  ok 
(a0,p01,q10,q01,q10)  ok 
(a0,q01,a1,a1,a1)  ok 
(a0,q01,a1,a1,b1)  ok 
(a0,q01,a1,a1,c1)  ok 
(a0,q01,a1,a1,d1)  ok 
(a0,q01,a1,a1,p10)  ok 
(a0,q01,a1,a1,q10)  ok 
(a0,q01,a1,b1,a1)  ok 
(a0,q01,a1,b1,b1)  ok 
(a0,q01,a1,b1,c1)  ok 
(a0,q01,a1,b1,d1)  ok 
(a0,q01,a1,b1,p10)  ok 
(a0,q01,a1,b1,q10)  ok 
(a0,q01,a1,c1,a1)  ok 
(a0,q01,a1,c1,b1)  ok 
(a0,q01,a1,c1,c1)  ok 
(a0,q01,a1,c1,d1)  ok 
(a0,q01,a1,c1,p10)  ok 
(a0,q01,a1,c1,q10)  ok 
(a0,q01,a1,d1,a1)  ok 
(a0,q01,a1,d1,b1)  ok 
(a0,q01,a1,d1,c1)  ok 
(a0,q01,a1,d1,d1)  ok 
(a0,q01,a1,d1,p10)  ok 
(a0,q01,a1,d1,q10)  ok 
(a0,q01,a1,p10,a0)  ok 
(a0,q01,a1,p10,b0)  ok 
(a0,q01,a1,p10,c0)  ok 
(a0,q01,a1,p10,d0)  ok 
(a0,q01,a1,p10,p01)  ok 
(a0,q01,a1,p10,q01)  ok 
(a0,q01,a1,q10,a0)  ok 
(a0,q01,a1,q10,b0)  ok 
(a0,q01,a1,q10,c0)  ok 
(a0,q01,a1,q10,d0)  ok 
(a0,q01,a1,q10,p01)  ok 
(a0,q01,a1,q10,q01)  ok 
(a0,q01,b1,a1,a1)  ok 
(a0,q01,b1,a1,b1)  ok 
(a0,q01,b1,a1,c1)  ok 
(a0,q01,b1,a1,d1)  ok 
(a0,q01,b1,a1,p10)  ok 
(a0,q01,b1,a1,q10)  ok 
(a0,q01,b1,b1,a1)  ok 
(a0,q01,b1,b1,b1)  ok 
(a0,q01,b1,b1,c1)  ok 
(a0,q01,b1,b1,d1)  ok 
(a0,q01,b1,b1,p10)  ok 
(a0,q01,b1,b1,q10)  ok 
(a0,q01,b1,c1,a1)  ok 
(a0,q01,b1,c1,b1)  ok 
(a0,q01,b1,c1,c1)  ok 
(a0,q01,b1,c1,d1)  ok 
(a0,q01,b1,c1,p10)  ok 
(a0,q01,b1,c1,q10)  ok 
(a0,q01,b1,d1,a1)  ok 
(a0,q01,b1,d1,b1)  ok 
(a0,q01,b1,d1,c1)  ok 
(a0,q01,b1,d1,d1)  ok 
(a0,q01,b1,d1,p10)  ok 
(a0,q01,b1,d1,q10)  ok 
(a0,q01,b1,p10,a0)  ok 
(a0,q01,b1,p10,b0)  ok 
(a0,q01,b1,p10,c0)  ok 
(a0,q01,b1,p10,d0)  ok 
(a0,q01,b1,p10,p01)  ok 
(a0,q01,b1,p10,q01)  ok 
(a0,q01,b1,q10,a0)  ok 
(a0,q01,b1,q10,b0)  ok 
(a0,q01,b1,q10,c0)  ok 
(a0,q01,b1,q10,d0)  ok 
(a0,q01,b1,q10,p01)  ok 
(a0,q01,b1,q10,q01)  ok 
(a0,q01,c1,a1,a1)  ok 
(a0,q01,c1,a1,b1)  ok 
(a0,q01,c1,a1,c1)  ok 
(a0,q01,c1,a1,d1)  ok 
(a0,q01,c1,a1,p10)  ok 
(a0,q01,c1,a1,q10)  ok 
(a0,q01,c1,b1,a1)  ok 
(a0,q01,c1,b1,b1)  ok 
(a0,q01,c1,b1,c1)  ok 
(a0,q01,c1,b1,d1)  ok 
(a0,q01,c1,b1,p10)  ok 
(a0,q01,c1,b1,q10)  ok 
(a0,q01,c1,c1,a1)  ok 
(a0,q01,c1,c1,b1)  ok 
(a0,q01,c1,c1,c1)  ok 
(a0,q01,c1,c1,d1)  ok 
(a0,q01,c1,c1,p10)  ok 
(a0,q01,c1,c1,q10)  ok 
(a0,q01,c1,d1,a1)  ok 
(a0,q01,c1,d1,b1)  ok 
(a0,q01,c1,d1,c1)  ok 
(a0,q01,c1,d1,d1)  ok 
(a0,q01,c1,d1,p10)  ok 
(a0,q01,c1,d1,q10)  ok 
(a0,q01,c1,p10,a0)  ok 
(a0,q01,c1,p10,b0)  ok 
(a0,q01,c1,p10,c0)  ok 
(a0,q01,c1,p10,d0)  ok 
(a0,q01,c1,p10,p01)  ok 
(a0,q01,c1,p10,q01)  ok 
(a0,q01,c1,q10,a0)  ok 
(a0,q01,c1,q10,b0)  ok 
(a0,q01,c1,q10,c0)  ok 
(a0,q01,c1,q10,d0)  ok 
(a0,q01,c1,q10,p01)  ok 
(a0,q01,c1,q10,q01)  ok 
(a0,q01,d1,a1,a1)  ok 
(a0,q01,d1,a1,b1)  ok 
(a0,q01,d1,a1,c1)  ok 
(a0,q01,d1,a1,d1)  ok 
(a0,q01,d1,a1,p10)  ok 
(a0,q01,d1,a1,q10)  ok 
(a0,q01,d1,b1,a1)  ok 
(a0,q01,d1,b1,b1)  ok 
(a0,q01,d1,b1,c1)  ok 
(a0,q01,d1,b1,d1)  ok 
(a0,q01,d1,b1,p10)  ok 
(a0,q01,d1,b1,q10)  ok 
(a0,q01,d1,c1,a1)  ok 
(a0,q01,d1,c1,b1)  ok 
(a0,q01,d1,c1,c1)  ok 
(a0,q01,d1,c1,d1)  ok 
(a0,q01,d1,c1,p10)  ok 
(a0,q01,d1,c1,q10)  ok 
(a0,q01,d1,d1,a1)  ok 
(a0,q01,d1,d1,b1)  ok 
(a0,q01,d1,d1,c1)  ok 
(a0,q01,d1,d1,d1)  ok 
(a0,q01,d1,d1,p10)  ok 
(a0,q01,d1,d1,q10)  ok 
(a0,q01,d1,p10,a0)  ok 
(a0,q01,d1,p10,b0)  ok 
(a0,q01,d1,p10,c0)  ok 
(a0,q01,d1,p10,d0)  ok 
(a0,q01,d1,p10,p01)  ok 
(a0,q01,d1,p10,q01)  ok 
(a0,q01,d1,q10,a0)  ok 
(a0,q01,d1,q10,b0)  ok 
(a0,q01,d1,q10,c0)  ok 
(a0,q01,d1,q10,d0)  ok 
(a0,q01,d1,q10,p01)  ok 
(a0,q01,d1,q10,q01)  ok 
(a0,q01,p10,a0,a0)  ok 
(a0,q01,p10,a0,b0)  ok 
(a0,q01,p10,a0,c0)  ok 
(a0,q01,p10,a0,d0)  ok 
(a0,q01,p10,a0,p01)  ok 
(a0,q01,p10,a0,q01)  ok 
(a0,q01,p10,b0,a0)  ok 
(a0,q01,p10,b0,b0)  ok 
(a0,q01,p10,b0,c0)  ok 
(a0,q01,p10,b0,d0)  ok 
(a0,q01,p10,b0,p01)  ok 
(a0,q01,p10,b0,q01)  ok 
(a0,q01,p10,c0,a0)  ok 
(a0,q01,p10,c0,b0)  ok 
(a0,q01,p10,c0,c0)  ok 
(a0,q01,p10,c0,d0)  ok 
(a0,q01,p10,c0,p01)  ok 
(a0,q01,p10,c0,q01)  ok 
(a0,q01,p10,d0,a0)  ok 
(a0,q01,p10,d0,b0)  ok 
(a0,q01,p10,d0,c0)  ok 
(a0,q01,p10,d0,d0)  ok 
(a0,q01,p10,d0,p01)  ok 
(a0,q01,p10,d0,q01)  ok 
(a0,q01,p10,p01,a1)  ok 
(a0,q01,p10,p01,b1)  ok 
(a0,q01,p10,p01,c1)  ok 
(a0,q01,p10,p01,d1)  ok 
(a0,q01,p10,p01,p10)  ok 
(a0,q01,p10,p01,q10)  ok 
(a0,q01,p10,q01,a1)  ok 
(a0,q01,p10,q01,b1)  ok 
(a0,q01,p10,q01,c1)  ok 
(a0,q01,p10,q01,d1)  ok 
(a0,q01,p10,q01,p10)  ok 
(a0,q01,p10,q01,q10)  ok 
(a0,q01,q10,a0,a0)  ok 
(a0,q01,q10,a0,b0)  ok 
(a0,q01,q10,a0,c0)  ok 
(a0,q01,q10,a0,d0)  ok 
(a0,q01,q10,a0,p01)  ok 
(a0,q01,q10,a0,q01)  ok 
(a0,q01,q10,b0,a0)  ok 
(a0,q01,q10,b0,b0)  ok 
(a0,q01,q10,b0,c0)  ok 
(a0,q01,q10,b0,d0)  ok 
(a0,q01,q10,b0,p01)  ok 
(a0,q01,q10,b0,q01)  ok 
(a0,q01,q10,c0,a0)  ok 
(a0,q01,q10,c0,b0)  ok 
(a0,q01,q10,c0,c0)  ok 
(a0,q01,q10,c0,d0)  ok 
(a0,q01,q10,c0,p01)  ok 
(a0,q01,q10,c0,q01)  ok 
(a0,q01,q10,d0,a0)  ok 
(a0,q01,q10,d0,b0)  ok 
(a0,q01,q10,d0,c0)  ok 
(a0,q01,q10,d0,d0)  ok 
(a0,q01,q10,d0,p01)  ok 
(a0,q01,q10,d0,q01)  ok 
(a0,q01,q10,p01,a1)  ok 
(a0,q01,q10,p01,b1)  ok 
(a0,q01,q10,p01,c1)  ok 
(a0,q01,q10,p01,d1)  ok 
(a0,q01,q10,p01,p10)  ok 
(a0,q01,q10,p01,q10)  ok 
(a0,q01,q10,q01,a1)  ok 
(a0,q01,q10,q01,b1)  ok 
(a0,q01,q10,q01,c1)  ok 
(a0,q01,q10,q01,d1)  ok 
(a0,q01,q10,q01,p10)  ok 
(a0,q01,q10,q01,q10)  ok 
(b0,a0,a0,a0,a0)  ok 
(b0,a0,a0,a0,b0)  ok 
(b0,a0,a0,a0,c0)  ok 
(b0,a0,a0,a0,d0)  ok 
(b0,a0,a0,a0,p01)  ok 
(b0,a0,a0,a0,q01)  ok 
(b0,a0,a0,b0,a0)  ok 
(b0,a0,a0,b0,b0)  ok 
(b0,a0,a0,b0,c0)  ok 
(b0,a0,a0,b0,d0)  ok 
(b0,a0,a0,b0,p01)  ok 
(b0,a0,a0,b0,q01)  ok 
(b0,a0,a0,c0,a0)  ok 
(b0,a0,a0,c0,b0)  ok 
(b0,a0,a0,c0,c0)  ok 
(b0,a0,a0,c0,d0)  ok 
(b0,a0,a0,c0,p01)  ok 
(b0,a0,a0,c0,q01)  ok 
(b0,a0,a0,d0,a0)  ok 
(b0,a0,a0,d0,b0)  ok 
(b0,a0,a0,d0,c0)  ok 
(b0,a0,a0,d0,d0)  ok 
(b0,a0,a0,d0,p01)  ok 
(b0,a0,a0,d0,q01)  ok 
(b0,a0,a0,p01,a1)  ok 
(b0,a0,a0,p01,b1)  ok 
(b0,a0,a0,p01,c1)  ok 
(b0,a0,a0,p01,d1)  ok 
(b0,a0,a0,p01,p10)  ok 
(b0,a0,a0,p01,q10)  ok 
(b0,a0,a0,q01,a1)  ok 
(b0,a0,a0,q01,b1)  ok 
(b0,a0,a0,q01,c1)  ok 
(b0,a0,a0,q01,d1)  ok 
(b0,a0,a0,q01,p10)  ok 
(b0,a0,a0,q01,q10)  ok 
(b0,a0,b0,a0,a0)  ok 
(b0,a0,b0,a0,b0)  ok 
(b0,a0,b0,a0,c0)  ok 
(b0,a0,b0,a0,d0)  ok 
(b0,a0,b0,a0,p01)  ok 
(b0,a0,b0,a0,q01)  ok 
(b0,a0,b0,b0,a0)  ok 
(b0,a0,b0,b0,b0)  ok 
(b0,a0,b0,b0,c0)  ok 
(b0,a0,b0,b0,d0)  ok 
(b0,a0,b0,b0,p01)  ok 
(b0,a0,b0,b0,q01)  ok 
(b0,a0,b0,c0,a0)  ok 
(b0,a0,b0,c0,b0)  ok 
(b0,a0,b0,c0,c0)  ok 
(b0,a0,b0,c0,d0)  ok 
(b0,a0,b0,c0,p01)  ok 
(b0,a0,b0,c0,q01)  ok 
(b0,a0,b0,d0,a0)  ok 
(b0,a0,b0,d0,b0)  ok 
(b0,a0,b0,d0,c0)  ok 
(b0,a0,b0,d0,d0)  ok 
(b0,a0,b0,d0,p01)  ok 
(b0,a0,b0,d0,q01)  ok 
(b0,a0,b0,p01,a1)  ok 
(b0,a0,b0,p01,b1)  ok 
(b0,a0,b0,p01,c1)  ok 
(b0,a0,b0,p01,d1)  ok 
(b0,a0,b0,p01,p10)  ok 
(b0,a0,b0,p01,q10)  ok 
(b0,a0,b0,q01,a1)  ok 
(b0,a0,b0,q01,b1)  ok 
(b0,a0,b0,q01,c1)  ok 
(b0,a0,b0,q01,d1)  ok 
(b0,a0,b0,q01,p10)  ok 
(b0,a0,b0,q01,q10)  ok 
(b0,a0,c0,a0,a0)  ok 
(b0,a0,c0,a0,b0)  ok 
(b0,a0,c0,a0,c0)  ok 
(b0,a0,c0,a0,d0)  ok 
(b0,a0,c0,a0,p01)  ok 
(b0,a0,c0,a0,q01)  ok 
(b0,a0,c0,b0,a0)  ok 
(b0,a0,c0,b0,b0)  ok 
(b0,a0,c0,b0,c0)  ok 
(b0,a0,c0,b0,d0)  ok 
(b0,a0,c0,b0,p01)  ok 
(b0,a0,c0,b0,q01)  ok 
(b0,a0,c0,c0,a0)  ok 
(b0,a0,c0,c0,b0)  ok 
(b0,a0,c0,c0,c0)  ok 
(b0,a0,c0,c0,d0)  ok 
(b0,a0,c0,c0,p01)  ok 
(b0,a0,c0,c0,q01)  ok 
(b0,a0,c0,d0,a0)  ok 
(b0,a0,c0,d0,b0)  ok 
(b0,a0,c0,d0,c0)  ok 
(b0,a0,c0,d0,d0)  ok 
(b0,a0,c0,d0,p01)  ok 
(b0,a0,c0,d0,q01)  ok 
(b0,a0,c0,p01,a1)  ok 
(b0,a0,c0,p01,b1)  ok 
(b0,a0,c0,p01,c1)  ok 
(b0,a0,c0,p01,d1)  ok 
(b0,a0,c0,p01,p10)  ok 
(b0,a0,c0,p01,q10)  ok 
(b0,a0,c0,q01,a1)  ok 
(b0,a0,c0,q01,b1)  ok 
(b0,a0,c0,q01,c1)  ok 
(b0,a0,c0,q01,d1)  ok 
(b0,a0,c0,q01,p10)  ok 
(b0,a0,c0,q01,q10)  ok 
(b0,a0,d0,a0,a0)  ok 
(b0,a0,d0,a0,b0)  ok 
(b0,a0,d0,a0,c0)  ok 
(b0,a0,d0,a0,d0)  ok 
(b0,a0,d0,a0,p01)  ok 
(b0,a0,d0,a0,q01)  ok 
(b0,a0,d0,b0,a0)  ok 
(b0,a0,d0,b0,b0)  ok 
(b0,a0,d0,b0,c0)  ok 
(b0,a0,d0,b0,d0)  ok 
(b0,a0,d0,b0,p01)  ok 
(b0,a0,d0,b0,q01)  ok 
(b0,a0,d0,c0,a0)  ok 
(b0,a0,d0,c0,b0)  ok 
(b0,a0,d0,c0,c0)  ok 
(b0,a0,d0,c0,d0)  ok 
(b0,a0,d0,c0,p01)  ok 
(b0,a0,d0,c0,q01)  ok 
(b0,a0,d0,d0,a0)  ok 
(b0,a0,d0,d0,b0)  ok 
(b0,a0,d0,d0,c0)  ok 
(b0,a0,d0,d0,d0)  ok 
(b0,a0,d0,d0,p01)  ok 
(b0,a0,d0,d0,q01)  ok 
(b0,a0,d0,p01,a1)  ok 
(b0,a0,d0,p01,b1)  ok 
(b0,a0,d0,p01,c1)  ok 
(b0,a0,d0,p01,d1)  ok 
(b0,a0,d0,p01,p10)  ok 
(b0,a0,d0,p01,q10)  ok 
(b0,a0,d0,q01,a1)  ok 
(b0,a0,d0,q01,b1)  ok 
(b0,a0,d0,q01,c1)  ok 
(b0,a0,d0,q01,d1)  ok 
(b0,a0,d0,q01,p10)  ok 
(b0,a0,d0,q01,q10)  ok 
(b0,a0,p01,a1,a1)  ok 
(b0,a0,p01,a1,b1)  ok 
(b0,a0,p01,a1,c1)  ok 
(b0,a0,p01,a1,d1)  ok 
(b0,a0,p01,a1,p10)  ok 
(b0,a0,p01,a1,q10)  ok 
(b0,a0,p01,b1,a1)  ok 
(b0,a0,p01,b1,b1)  ok 
(b0,a0,p01,b1,c1)  ok 
(b0,a0,p01,b1,d1)  ok 
(b0,a0,p01,b1,p10)  ok 
(b0,a0,p01,b1,q10)  ok 
(b0,a0,p01,c1,a1)  ok 
(b0,a0,p01,c1,b1)  ok 
(b0,a0,p01,c1,c1)  ok 
(b0,a0,p01,c1,d1)  ok 
(b0,a0,p01,c1,p10)  ok 
(b0,a0,p01,c1,q10)  ok 
(b0,a0,p01,d1,a1)  ok 
(b0,a0,p01,d1,b1)  ok 
(b0,a0,p01,d1,c1)  ok 
(b0,a0,p01,d1,d1)  ok 
(b0,a0,p01,d1,p10)  ok 
(b0,a0,p01,d1,q10)  ok 
(b0,a0,p01,p10,a0)  ok 
(b0,a0,p01,p10,b0)  ok 
(b0,a0,p01,p10,c0)  ok 
(b0,a0,p01,p10,d0)  ok 
(b0,a0,p01,p10,p01)  ok 
(b0,a0,p01,p10,q01)  ok 
(b0,a0,p01,q10,a0)  ok 
(b0,a0,p01,q10,b0)  ok 
(b0,a0,p01,q10,c0)  ok 
(b0,a0,p01,q10,d0)  ok 
(b0,a0,p01,q10,p01)  ok 
(b0,a0,p01,q10,q01)  ok 
(b0,a0,q01,a1,a1)  ok 
(b0,a0,q01,a1,b1)  ok 
(b0,a0,q01,a1,c1)  ok 
(b0,a0,q01,a1,d1)  ok 
(b0,a0,q01,a1,p10)  ok 
(b0,a0,q01,a1,q10)  ok 
(b0,a0,q01,b1,a1)  ok 
(b0,a0,q01,b1,b1)  ok 
(b0,a0,q01,b1,c1)  ok 
(b0,a0,q01,b1,d1)  ok 
(b0,a0,q01,b1,p10)  ok 
(b0,a0,q01,b1,q10)  ok 
(b0,a0,q01,c1,a1)  ok 
(b0,a0,q01,c1,b1)  ok 
(b0,a0,q01,c1,c1)  ok 
(b0,a0,q01,c1,d1)  ok 
(b0,a0,q01,c1,p10)  ok 
(b0,a0,q01,c1,q10)  ok 
(b0,a0,q01,d1,a1)  ok 
(b0,a0,q01,d1,b1)  ok 
(b0,a0,q01,d1,c1)  ok 
(b0,a0,q01,d1,d1)  ok 
(b0,a0,q01,d1,p10)  ok 
(b0,a0,q01,d1,q10)  ok 
(b0,a0,q01,p10,a0)  ok 
(b0,a0,q01,p10,b0)  ok 
(b0,a0,q01,p10,c0)  ok 
(b0,a0,q01,p10,d0)  ok 
(b0,a0,q01,p10,p01)  ok 
(b0,a0,q01,p10,q01)  ok 
(b0,a0,q01,q10,a0)  ok 
(b0,a0,q01,q10,b0)  ok 
(b0,a0,q01,q10,c0)  ok 
(b0,a0,q01,q10,d0)  ok 
(b0,a0,q01,q10,p01)  ok 
(b0,a0,q01,q10,q01)  ok 
(b0,b0,a0,a0,a0)  ok 
(b0,b0,a0,a0,b0)  ok 
(b0,b0,a0,a0,c0)  ok 
(b0,b0,a0,a0,d0)  ok 
(b0,b0,a0,a0,p01)  ok 
(b0,b0,a0,a0,q01)  ok 
(b0,b0,a0,b0,a0)  ok 
(b0,b0,a0,b0,b0)  ok 
(b0,b0,a0,b0,c0)  ok 
(b0,b0,a0,b0,d0)  ok 
(b0,b0,a0,b0,p01)  ok 
(b0,b0,a0,b0,q01)  ok 
(b0,b0,a0,c0,a0)  ok 
(b0,b0,a0,c0,b0)  ok 
(b0,b0,a0,c0,c0)  ok 
(b0,b0,a0,c0,d0)  ok 
(b0,b0,a0,c0,p01)  ok 
(b0,b0,a0,c0,q01)  ok 
(b0,b0,a0,d0,a0)  ok 
(b0,b0,a0,d0,b0)  ok 
(b0,b0,a0,d0,c0)  ok 
(b0,b0,a0,d0,d0)  ok 
(b0,b0,a0,d0,p01)  ok 
(b0,b0,a0,d0,q01)  ok 
(b0,b0,a0,p01,a1)  ok 
(b0,b0,a0,p01,b1)  ok 
(b0,b0,a0,p01,c1)  ok 
(b0,b0,a0,p01,d1)  ok 
(b0,b0,a0,p01,p10)  ok 
(b0,b0,a0,p01,q10)  ok 
(b0,b0,a0,q01,a1)  ok 
(b0,b0,a0,q01,b1)  ok 
(b0,b0,a0,q01,c1)  ok 
(b0,b0,a0,q01,d1)  ok 
(b0,b0,a0,q01,p10)  ok 
(b0,b0,a0,q01,q10)  ok 
(b0,b0,b0,a0,a0)  ok 
(b0,b0,b0,a0,b0)  ok 
(b0,b0,b0,a0,c0)  ok 
(b0,b0,b0,a0,d0)  ok 
(b0,b0,b0,a0,p01)  ok 
(b0,b0,b0,a0,q01)  ok 
(b0,b0,b0,b0,a0)  ok 
(b0,b0,b0,b0,b0)  ok 
(b0,b0,b0,b0,c0)  ok 
(b0,b0,b0,b0,d0)  ok 
(b0,b0,b0,b0,p01)  ok 
(b0,b0,b0,b0,q01)  ok 
(b0,b0,b0,c0,a0)  ok 
(b0,b0,b0,c0,b0)  ok 
(b0,b0,b0,c0,c0)  ok 
(b0,b0,b0,c0,d0)  ok 
(b0,b0,b0,c0,p01)  ok 
(b0,b0,b0,c0,q01)  ok 
(b0,b0,b0,d0,a0)  ok 
(b0,b0,b0,d0,b0)  ok 
(b0,b0,b0,d0,c0)  ok 
(b0,b0,b0,d0,d0)  ok 
(b0,b0,b0,d0,p01)  ok 
(b0,b0,b0,d0,q01)  ok 
(b0,b0,b0,p01,a1)  ok 
(b0,b0,b0,p01,b1)  ok 
(b0,b0,b0,p01,c1)  ok 
(b0,b0,b0,p01,d1)  ok 
(b0,b0,b0,p01,p10)  ok 
(b0,b0,b0,p01,q10)  ok 
(b0,b0,b0,q01,a1)  ok 
(b0,b0,b0,q01,b1)  ok 
(b0,b0,b0,q01,c1)  ok 
(b0,b0,b0,q01,d1)  ok 
(b0,b0,b0,q01,p10)  ok 
(b0,b0,b0,q01,q10)  ok 
(b0,b0,c0,a0,a0)  ok 
(b0,b0,c0,a0,b0)  ok 
(b0,b0,c0,a0,c0)  ok 
(b0,b0,c0,a0,d0)  ok 
(b0,b0,c0,a0,p01)  ok 
(b0,b0,c0,a0,q01)  ok 
(b0,b0,c0,b0,a0)  ok 
(b0,b0,c0,b0,b0)  ok 
(b0,b0,c0,b0,c0)  ok 
(b0,b0,c0,b0,d0)  ok 
(b0,b0,c0,b0,p01)  ok 
(b0,b0,c0,b0,q01)  ok 
(b0,b0,c0,c0,a0)  ok 
(b0,b0,c0,c0,b0)  ok 
(b0,b0,c0,c0,c0)  ok 
(b0,b0,c0,c0,d0)  ok 
(b0,b0,c0,c0,p01)  ok 
(b0,b0,c0,c0,q01)  ok 
(b0,b0,c0,d0,a0)  ok 
(b0,b0,c0,d0,b0)  ok 
(b0,b0,c0,d0,c0)  ok 
(b0,b0,c0,d0,d0)  ok 
(b0,b0,c0,d0,p01)  ok 
(b0,b0,c0,d0,q01)  ok 
(b0,b0,c0,p01,a1)  ok 
(b0,b0,c0,p01,b1)  ok 
(b0,b0,c0,p01,c1)  ok 
(b0,b0,c0,p01,d1)  ok 
(b0,b0,c0,p01,p10)  ok 
(b0,b0,c0,p01,q10)  ok 
(b0,b0,c0,q01,a1)  ok 
(b0,b0,c0,q01,b1)  ok 
(b0,b0,c0,q01,c1)  ok 
(b0,b0,c0,q01,d1)  ok 
(b0,b0,c0,q01,p10)  ok 
(b0,b0,c0,q01,q10)  ok 
(b0,b0,d0,a0,a0)  ok 
(b0,b0,d0,a0,b0)  ok 
(b0,b0,d0,a0,c0)  ok 
(b0,b0,d0,a0,d0)  ok 
(b0,b0,d0,a0,p01)  ok 
(b0,b0,d0,a0,q01)  ok 
(b0,b0,d0,b0,a0)  ok 
(b0,b0,d0,b0,b0)  ok 
(b0,b0,d0,b0,c0)  ok 
(b0,b0,d0,b0,d0)  ok 
(b0,b0,d0,b0,p01)  ok 
(b0,b0,d0,b0,q01)  ok 
(b0,b0,d0,c0,a0)  ok 
(b0,b0,d0,c0,b0)  ok 
(b0,b0,d0,c0,c0)  ok 
(b0,b0,d0,c0,d0)  ok 
(b0,b0,d0,c0,p01)  ok 
(b0,b0,d0,c0,q01)  ok 
(b0,b0,d0,d0,a0)  ok 
(b0,b0,d0,d0,b0)  ok 
(b0,b0,d0,d0,c0)  ok 
(b0,b0,d0,d0,d0)  ok 
(b0,b0,d0,d0,p01)  ok 
(b0,b0,d0,d0,q01)  ok 
(b0,b0,d0,p01,a1)  ok 
(b0,b0,d0,p01,b1)  ok 
(b0,b0,d0,p01,c1)  ok 
(b0,b0,d0,p01,d1)  ok 
(b0,b0,d0,p01,p10)  ok 
(b0,b0,d0,p01,q10)  ok 
(b0,b0,d0,q01,a1)  ok 
(b0,b0,d0,q01,b1)  ok 
(b0,b0,d0,q01,c1)  ok 
(b0,b0,d0,q01,d1)  ok 
(b0,b0,d0,q01,p10)  ok 
(b0,b0,d0,q01,q10)  ok 
(b0,b0,p01,a1,a1)  ok 
(b0,b0,p01,a1,b1)  ok 
(b0,b0,p01,a1,c1)  ok 
(b0,b0,p01,a1,d1)  ok 
(b0,b0,p01,a1,p10)  ok 
(b0,b0,p01,a1,q10)  ok 
(b0,b0,p01,b1,a1)  ok 
(b0,b0,p01,b1,b1)  ok 
(b0,b0,p01,b1,c1)  ok 
(b0,b0,p01,b1,d1)  ok 
(b0,b0,p01,b1,p10)  ok 
(b0,b0,p01,b1,q10)  ok 
(b0,b0,p01,c1,a1)  ok 
(b0,b0,p01,c1,b1)  ok 
(b0,b0,p01,c1,c1)  ok 
(b0,b0,p01,c1,d1)  ok 
(b0,b0,p01,c1,p10)  ok 
(b0,b0,p01,c1,q10)  ok 
(b0,b0,p01,d1,a1)  ok 
(b0,b0,p01,d1,b1)  ok 
(b0,b0,p01,d1,c1)  ok 
(b0,b0,p01,d1,d1)  ok 
(b0,b0,p01,d1,p10)  ok 
(b0,b0,p01,d1,q10)  ok 
(b0,b0,p01,p10,a0)  ok 
(b0,b0,p01,p10,b0)  ok 
(b0,b0,p01,p10,c0)  ok 
(b0,b0,p01,p10,d0)  ok 
(b0,b0,p01,p10,p01)  ok 
(b0,b0,p01,p10,q01)  ok 
(b0,b0,p01,q10,a0)  ok 
(b0,b0,p01,q10,b0)  ok 
(b0,b0,p01,q10,c0)  ok 
(b0,b0,p01,q10,d0)  ok 
(b0,b0,p01,q10,p01)  ok 
(b0,b0,p01,q10,q01)  ok 
(b0,b0,q01,a1,a1)  ok 
(b0,b0,q01,a1,b1)  ok 
(b0,b0,q01,a1,c1)  ok 
(b0,b0,q01,a1,d1)  ok 
(b0,b0,q01,a1,p10)  ok 
(b0,b0,q01,a1,q10)  ok 
(b0,b0,q01,b1,a1)  ok 
(b0,b0,q01,b1,b1)  ok 
(b0,b0,q01,b1,c1)  ok 
(b0,b0,q01,b1,d1)  ok 
(b0,b0,q01,b1,p10)  ok 
(b0,b0,q01,b1,q10)  ok 
(b0,b0,q01,c1,a1)  ok 
(b0,b0,q01,c1,b1)  ok 
(b0,b0,q01,c1,c1)  ok 
(b0,b0,q01,c1,d1)  ok 
(b0,b0,q01,c1,p10)  ok 
(b0,b0,q01,c1,q10)  ok 
(b0,b0,q01,d1,a1)  ok 
(b0,b0,q01,d1,b1)  ok 
(b0,b0,q01,d1,c1)  ok 
(b0,b0,q01,d1,d1)  ok 
(b0,b0,q01,d1,p10)  ok 
(b0,b0,q01,d1,q10)  ok 
(b0,b0,q01,p10,a0)  ok 
(b0,b0,q01,p10,b0)  ok 
(b0,b0,q01,p10,c0)  ok 
(b0,b0,q01,p10,d0)  ok 
(b0,b0,q01,p10,p01)  ok 
(b0,b0,q01,p10,q01)  ok 
(b0,b0,q01,q10,a0)  ok 
(b0,b0,q01,q10,b0)  ok 
(b0,b0,q01,q10,c0)  ok 
(b0,b0,q01,q10,d0)  ok 
(b0,b0,q01,q10,p01)  ok 
(b0,b0,q01,q10,q01)  ok 
(b0,c0,a0,a0,a0)  ok 
(b0,c0,a0,a0,b0)  ok 
(b0,c0,a0,a0,c0)  ok 
(b0,c0,a0,a0,d0)  ok 
(b0,c0,a0,a0,p01)  ok 
(b0,c0,a0,a0,q01)  ok 
(b0,c0,a0,b0,a0)  ok 
(b0,c0,a0,b0,b0)  ok 
(b0,c0,a0,b0,c0)  ok 
(b0,c0,a0,b0,d0)  ok 
(b0,c0,a0,b0,p01)  ok 
(b0,c0,a0,b0,q01)  ok 
(b0,c0,a0,c0,a0)  ok 
(b0,c0,a0,c0,b0)  ok 
(b0,c0,a0,c0,c0)  ok 
(b0,c0,a0,c0,d0)  ok 
(b0,c0,a0,c0,p01)  ok 
(b0,c0,a0,c0,q01)  ok 
(b0,c0,a0,d0,a0)  ok 
(b0,c0,a0,d0,b0)  ok 
(b0,c0,a0,d0,c0)  ok 
(b0,c0,a0,d0,d0)  ok 
(b0,c0,a0,d0,p01)  ok 
(b0,c0,a0,d0,q01)  ok 
(b0,c0,a0,p01,a1)  ok 
(b0,c0,a0,p01,b1)  ok 
(b0,c0,a0,p01,c1)  ok 
(b0,c0,a0,p01,d1)  ok 
(b0,c0,a0,p01,p10)  ok 
(b0,c0,a0,p01,q10)  ok 
(b0,c0,a0,q01,a1)  ok 
(b0,c0,a0,q01,b1)  ok 
(b0,c0,a0,q01,c1)  ok 
(b0,c0,a0,q01,d1)  ok 
(b0,c0,a0,q01,p10)  ok 
(b0,c0,a0,q01,q10)  ok 
(b0,c0,b0,a0,a0)  ok 
(b0,c0,b0,a0,b0)  ok 
(b0,c0,b0,a0,c0)  ok 
(b0,c0,b0,a0,d0)  ok 
(b0,c0,b0,a0,p01)  ok 
(b0,c0,b0,a0,q01)  ok 
(b0,c0,b0,b0,a0)  ok 
(b0,c0,b0,b0,b0)  ok 
(b0,c0,b0,b0,c0)  ok 
(b0,c0,b0,b0,d0)  ok 
(b0,c0,b0,b0,p01)  ok 
(b0,c0,b0,b0,q01)  ok 
(b0,c0,b0,c0,a0)  ok 
(b0,c0,b0,c0,b0)  ok 
(b0,c0,b0,c0,c0)  ok 
(b0,c0,b0,c0,d0)  ok 
(b0,c0,b0,c0,p01)  ok 
(b0,c0,b0,c0,q01)  ok 
(b0,c0,b0,d0,a0)  ok 
(b0,c0,b0,d0,b0)  ok 
(b0,c0,b0,d0,c0)  ok 
(b0,c0,b0,d0,d0)  ok 
(b0,c0,b0,d0,p01)  ok 
(b0,c0,b0,d0,q01)  ok 
(b0,c0,b0,p01,a1)  ok 
(b0,c0,b0,p01,b1)  ok 
(b0,c0,b0,p01,c1)  ok 
(b0,c0,b0,p01,d1)  ok 
(b0,c0,b0,p01,p10)  ok 
(b0,c0,b0,p01,q10)  ok 
(b0,c0,b0,q01,a1)  ok 
(b0,c0,b0,q01,b1)  ok 
(b0,c0,b0,q01,c1)  ok 
(b0,c0,b0,q01,d1)  ok 
(b0,c0,b0,q01,p10)  ok 
(b0,c0,b0,q01,q10)  ok 
(b0,c0,c0,a0,a0)  ok 
(b0,c0,c0,a0,b0)  ok 
(b0,c0,c0,a0,c0)  ok 
(b0,c0,c0,a0,d0)  ok 
(b0,c0,c0,a0,p01)  ok 
(b0,c0,c0,a0,q01)  ok 
(b0,c0,c0,b0,a0)  ok 
(b0,c0,c0,b0,b0)  ok 
(b0,c0,c0,b0,c0)  ok 
(b0,c0,c0,b0,d0)  ok 
(b0,c0,c0,b0,p01)  ok 
(b0,c0,c0,b0,q01)  ok 
(b0,c0,c0,c0,a0)  ok 
(b0,c0,c0,c0,b0)  ok 
(b0,c0,c0,c0,c0)  ok 
(b0,c0,c0,c0,d0)  ok 
(b0,c0,c0,c0,p01)  ok 
(b0,c0,c0,c0,q01)  ok 
(b0,c0,c0,d0,a0)  ok 
(b0,c0,c0,d0,b0)  ok 
(b0,c0,c0,d0,c0)  ok 
(b0,c0,c0,d0,d0)  ok 
(b0,c0,c0,d0,p01)  ok 
(b0,c0,c0,d0,q01)  ok 
(b0,c0,c0,p01,a1)  ok 
(b0,c0,c0,p01,b1)  ok 
(b0,c0,c0,p01,c1)  ok 
(b0,c0,c0,p01,d1)  ok 
(b0,c0,c0,p01,p10)  ok 
(b0,c0,c0,p01,q10)  ok 
(b0,c0,c0,q01,a1)  ok 
(b0,c0,c0,q01,b1)  ok 
(b0,c0,c0,q01,c1)  ok 
(b0,c0,c0,q01,d1)  ok 
(b0,c0,c0,q01,p10)  ok 
(b0,c0,c0,q01,q10)  ok 
(b0,c0,d0,a0,a0)  ok 
(b0,c0,d0,a0,b0)  ok 
(b0,c0,d0,a0,c0)  ok 
(b0,c0,d0,a0,d0)  ok 
(b0,c0,d0,a0,p01)  ok 
(b0,c0,d0,a0,q01)  ok 
(b0,c0,d0,b0,a0)  ok 
(b0,c0,d0,b0,b0)  ok 
(b0,c0,d0,b0,c0)  ok 
(b0,c0,d0,b0,d0)  ok 
(b0,c0,d0,b0,p01)  ok 
(b0,c0,d0,b0,q01)  ok 
(b0,c0,d0,c0,a0)  ok 
(b0,c0,d0,c0,b0)  ok 
(b0,c0,d0,c0,c0)  ok 
(b0,c0,d0,c0,d0)  ok 
(b0,c0,d0,c0,p01)  ok 
(b0,c0,d0,c0,q01)  ok 
(b0,c0,d0,d0,a0)  ok 
(b0,c0,d0,d0,b0)  ok 
(b0,c0,d0,d0,c0)  ok 
(b0,c0,d0,d0,d0)  ok 
(b0,c0,d0,d0,p01)  ok 
(b0,c0,d0,d0,q01)  ok 
(b0,c0,d0,p01,a1)  ok 
(b0,c0,d0,p01,b1)  ok 
(b0,c0,d0,p01,c1)  ok 
(b0,c0,d0,p01,d1)  ok 
(b0,c0,d0,p01,p10)  ok 
(b0,c0,d0,p01,q10)  ok 
(b0,c0,d0,q01,a1)  ok 
(b0,c0,d0,q01,b1)  ok 
(b0,c0,d0,q01,c1)  ok 
(b0,c0,d0,q01,d1)  ok 
(b0,c0,d0,q01,p10)  ok 
(b0,c0,d0,q01,q10)  ok 
(b0,c0,p01,a1,a1)  ok 
(b0,c0,p01,a1,b1)  ok 
(b0,c0,p01,a1,c1)  ok 
(b0,c0,p01,a1,d1)  ok 
(b0,c0,p01,a1,p10)  ok 
(b0,c0,p01,a1,q10)  ok 
(b0,c0,p01,b1,a1)  ok 
(b0,c0,p01,b1,b1)  ok 
(b0,c0,p01,b1,c1)  ok 
(b0,c0,p01,b1,d1)  ok 
(b0,c0,p01,b1,p10)  ok 
(b0,c0,p01,b1,q10)  ok 
(b0,c0,p01,c1,a1)  ok 
(b0,c0,p01,c1,b1)  ok 
(b0,c0,p01,c1,c1)  ok 
(b0,c0,p01,c1,d1)  ok 
(b0,c0,p01,c1,p10)  ok 
(b0,c0,p01,c1,q10)  ok 
(b0,c0,p01,d1,a1)  ok 
(b0,c0,p01,d1,b1)  ok 
(b0,c0,p01,d1,c1)  ok 
(b0,c0,p01,d1,d1)  ok 
(b0,c0,p01,d1,p10)  ok 
(b0,c0,p01,d1,q10)  ok 
(b0,c0,p01,p10,a0)  ok 
(b0,c0,p01,p10,b0)  ok 
(b0,c0,p01,p10,c0)  ok 
(b0,c0,p01,p10,d0)  ok 
(b0,c0,p01,p10,p01)  ok 
(b0,c0,p01,p10,q01)  ok 
(b0,c0,p01,q10,a0)  ok 
(b0,c0,p01,q10,b0)  ok 
(b0,c0,p01,q10,c0)  ok 
(b0,c0,p01,q10,d0)  ok 
(b0,c0,p01,q10,p01)  ok 
(b0,c0,p01,q10,q01)  ok 
(b0,c0,q01,a1,a1)  ok 
(b0,c0,q01,a1,b1)  ok 
(b0,c0,q01,a1,c1)  ok 
(b0,c0,q01,a1,d1)  ok 
(b0,c0,q01,a1,p10)  ok 
(b0,c0,q01,a1,q10)  ok 
(b0,c0,q01,b1,a1)  ok 
(b0,c0,q01,b1,b1)  ok 
(b0,c0,q01,b1,c1)  ok 
(b0,c0,q01,b1,d1)  ok 
(b0,c0,q01,b1,p10)  ok 
(b0,c0,q01,b1,q10)  ok 
(b0,c0,q01,c1,a1)  ok 
(b0,c0,q01,c1,b1)  ok 
(b0,c0,q01,c1,c1)  ok 
(b0,c0,q01,c1,d1)  ok 
(b0,c0,q01,c1,p10)  ok 
(b0,c0,q01,c1,q10)  ok 
(b0,c0,q01,d1,a1)  ok 
(b0,c0,q01,d1,b1)  ok 
(b0,c0,q01,d1,c1)  ok 
(b0,c0,q01,d1,d1)  ok 
(b0,c0,q01,d1,p10)  ok 
(b0,c0,q01,d1,q10)  ok 
(b0,c0,q01,p10,a0)  ok 
(b0,c0,q01,p10,b0)  ok 
(b0,c0,q01,p10,c0)  ok 
(b0,c0,q01,p10,d0)  ok 
(b0,c0,q01,p10,p01)  ok 
(b0,c0,q01,p10,q01)  ok 
(b0,c0,q01,q10,a0)  ok 
(b0,c0,q01,q10,b0)  ok 
(b0,c0,q01,q10,c0)  ok 
(b0,c0,q01,q10,d0)  ok 
(b0,c0,q01,q10,p01)  ok 
(b0,c0,q01,q10,q01)  ok 
(b0,d0,a0,a0,a0)  ok 
(b0,d0,a0,a0,b0)  ok 
(b0,d0,a0,a0,c0)  ok 
(b0,d0,a0,a0,d0)  ok 
(b0,d0,a0,a0,p01)  ok 
(b0,d0,a0,a0,q01)  ok 
(b0,d0,a0,b0,a0)  ok 
(b0,d0,a0,b0,b0)  ok 
(b0,d0,a0,b0,c0)  ok 
(b0,d0,a0,b0,d0)  ok 
(b0,d0,a0,b0,p01)  ok 
(b0,d0,a0,b0,q01)  ok 
(b0,d0,a0,c0,a0)  ok 
(b0,d0,a0,c0,b0)  ok 
(b0,d0,a0,c0,c0)  ok 
(b0,d0,a0,c0,d0)  ok 
(b0,d0,a0,c0,p01)  ok 
(b0,d0,a0,c0,q01)  ok 
(b0,d0,a0,d0,a0)  ok 
(b0,d0,a0,d0,b0)  ok 
(b0,d0,a0,d0,c0)  ok 
(b0,d0,a0,d0,d0)  ok 
(b0,d0,a0,d0,p01)  ok 
(b0,d0,a0,d0,q01)  ok 
(b0,d0,a0,p01,a1)  ok 
(b0,d0,a0,p01,b1)  ok 
(b0,d0,a0,p01,c1)  ok 
(b0,d0,a0,p01,d1)  ok 
(b0,d0,a0,p01,p10)  ok 
(b0,d0,a0,p01,q10)  ok 
(b0,d0,a0,q01,a1)  ok 
(b0,d0,a0,q01,b1)  ok 
(b0,d0,a0,q01,c1)  ok 
(b0,d0,a0,q01,d1)  ok 
(b0,d0,a0,q01,p10)  ok 
(b0,d0,a0,q01,q10)  ok 
(b0,d0,b0,a0,a0)  ok 
(b0,d0,b0,a0,b0)  ok 
(b0,d0,b0,a0,c0)  ok 
(b0,d0,b0,a0,d0)  ok 
(b0,d0,b0,a0,p01)  ok 
(b0,d0,b0,a0,q01)  ok 
(b0,d0,b0,b0,a0)  ok 
(b0,d0,b0,b0,b0)  ok 
(b0,d0,b0,b0,c0)  ok 
(b0,d0,b0,b0,d0)  ok 
(b0,d0,b0,b0,p01)  ok 
(b0,d0,b0,b0,q01)  ok 
(b0,d0,b0,c0,a0)  ok 
(b0,d0,b0,c0,b0)  ok 
(b0,d0,b0,c0,c0)  ok 
(b0,d0,b0,c0,d0)  ok 
(b0,d0,b0,c0,p01)  ok 
(b0,d0,b0,c0,q01)  ok 
(b0,d0,b0,d0,a0)  ok 
(b0,d0,b0,d0,b0)  ok 
(b0,d0,b0,d0,c0)  ok 
(b0,d0,b0,d0,d0)  ok 
(b0,d0,b0,d0,p01)  ok 
(b0,d0,b0,d0,q01)  ok 
(b0,d0,b0,p01,a1)  ok 
(b0,d0,b0,p01,b1)  ok 
(b0,d0,b0,p01,c1)  ok 
(b0,d0,b0,p01,d1)  ok 
(b0,d0,b0,p01,p10)  ok 
(b0,d0,b0,p01,q10)  ok 
(b0,d0,b0,q01,a1)  ok 
(b0,d0,b0,q01,b1)  ok 
(b0,d0,b0,q01,c1)  ok 
(b0,d0,b0,q01,d1)  ok 
(b0,d0,b0,q01,p10)  ok 
(b0,d0,b0,q01,q10)  ok 
(b0,d0,c0,a0,a0)  ok 
(b0,d0,c0,a0,b0)  ok 
(b0,d0,c0,a0,c0)  ok 
(b0,d0,c0,a0,d0)  ok 
(b0,d0,c0,a0,p01)  ok 
(b0,d0,c0,a0,q01)  ok 
(b0,d0,c0,b0,a0)  ok 
(b0,d0,c0,b0,b0)  ok 
(b0,d0,c0,b0,c0)  ok 
(b0,d0,c0,b0,d0)  ok 
(b0,d0,c0,b0,p01)  ok 
(b0,d0,c0,b0,q01)  ok 
(b0,d0,c0,c0,a0)  ok 
(b0,d0,c0,c0,b0)  ok 
(b0,d0,c0,c0,c0)  ok 
(b0,d0,c0,c0,d0)  ok 
(b0,d0,c0,c0,p01)  ok 
(b0,d0,c0,c0,q01)  ok 
(b0,d0,c0,d0,a0)  ok 
(b0,d0,c0,d0,b0)  ok 
(b0,d0,c0,d0,c0)  ok 
(b0,d0,c0,d0,d0)  ok 
(b0,d0,c0,d0,p01)  ok 
(b0,d0,c0,d0,q01)  ok 
(b0,d0,c0,p01,a1)  ok 
(b0,d0,c0,p01,b1)  ok 
(b0,d0,c0,p01,c1)  ok 
(b0,d0,c0,p01,d1)  ok 
(b0,d0,c0,p01,p10)  ok 
(b0,d0,c0,p01,q10)  ok 
(b0,d0,c0,q01,a1)  ok 
(b0,d0,c0,q01,b1)  ok 
(b0,d0,c0,q01,c1)  ok 
(b0,d0,c0,q01,d1)  ok 
(b0,d0,c0,q01,p10)  ok 
(b0,d0,c0,q01,q10)  ok 
(b0,d0,d0,a0,a0)  ok 
(b0,d0,d0,a0,b0)  ok 
(b0,d0,d0,a0,c0)  ok 
(b0,d0,d0,a0,d0)  ok 
(b0,d0,d0,a0,p01)  ok 
(b0,d0,d0,a0,q01)  ok 
(b0,d0,d0,b0,a0)  ok 
(b0,d0,d0,b0,b0)  ok 
(b0,d0,d0,b0,c0)  ok 
(b0,d0,d0,b0,d0)  ok 
(b0,d0,d0,b0,p01)  ok 
(b0,d0,d0,b0,q01)  ok 
(b0,d0,d0,c0,a0)  ok 
(b0,d0,d0,c0,b0)  ok 
(b0,d0,d0,c0,c0)  ok 
(b0,d0,d0,c0,d0)  ok 
(b0,d0,d0,c0,p01)  ok 
(b0,d0,d0,c0,q01)  ok 
(b0,d0,d0,d0,a0)  ok 
(b0,d0,d0,d0,b0)  ok 
(b0,d0,d0,d0,c0)  ok 
(b0,d0,d0,d0,d0)  ok 
(b0,d0,d0,d0,p01)  ok 
(b0,d0,d0,d0,q01)  ok 
(b0,d0,d0,p01,a1)  ok 
(b0,d0,d0,p01,b1)  ok 
(b0,d0,d0,p01,c1)  ok 
(b0,d0,d0,p01,d1)  ok 
(b0,d0,d0,p01,p10)  ok 
(b0,d0,d0,p01,q10)  ok 
(b0,d0,d0,q01,a1)  ok 
(b0,d0,d0,q01,b1)  ok 
(b0,d0,d0,q01,c1)  ok 
(b0,d0,d0,q01,d1)  ok 
(b0,d0,d0,q01,p10)  ok 
(b0,d0,d0,q01,q10)  ok 
(b0,d0,p01,a1,a1)  ok 
(b0,d0,p01,a1,b1)  ok 
(b0,d0,p01,a1,c1)  ok 
(b0,d0,p01,a1,d1)  ok 
(b0,d0,p01,a1,p10)  ok 
(b0,d0,p01,a1,q10)  ok 
(b0,d0,p01,b1,a1)  ok 
(b0,d0,p01,b1,b1)  ok 
(b0,d0,p01,b1,c1)  ok 
(b0,d0,p01,b1,d1)  ok 
(b0,d0,p01,b1,p10)  ok 
(b0,d0,p01,b1,q10)  ok 
(b0,d0,p01,c1,a1)  ok 
(b0,d0,p01,c1,b1)  ok 
(b0,d0,p01,c1,c1)  ok 
(b0,d0,p01,c1,d1)  ok 
(b0,d0,p01,c1,p10)  ok 
(b0,d0,p01,c1,q10)  ok 
(b0,d0,p01,d1,a1)  ok 
(b0,d0,p01,d1,b1)  ok 
(b0,d0,p01,d1,c1)  ok 
(b0,d0,p01,d1,d1)  ok 
(b0,d0,p01,d1,p10)  ok 
(b0,d0,p01,d1,q10)  ok 
(b0,d0,p01,p10,a0)  ok 
(b0,d0,p01,p10,b0)  ok 
(b0,d0,p01,p10,c0)  ok 
(b0,d0,p01,p10,d0)  ok 
(b0,d0,p01,p10,p01)  ok 
(b0,d0,p01,p10,q01)  ok 
(b0,d0,p01,q10,a0)  ok 
(b0,d0,p01,q10,b0)  ok 
(b0,d0,p01,q10,c0)  ok 
(b0,d0,p01,q10,d0)  ok 
(b0,d0,p01,q10,p01)  ok 
(b0,d0,p01,q10,q01)  ok 
(b0,d0,q01,a1,a1)  ok 
(b0,d0,q01,a1,b1)  ok 
(b0,d0,q01,a1,c1)  ok 
(b0,d0,q01,a1,d1)  ok 
(b0,d0,q01,a1,p10)  ok 
(b0,d0,q01,a1,q10)  ok 
(b0,d0,q01,b1,a1)  ok 
(b0,d0,q01,b1,b1)  ok 
(b0,d0,q01,b1,c1)  ok 
(b0,d0,q01,b1,d1)  ok 
(b0,d0,q01,b1,p10)  ok 
(b0,d0,q01,b1,q10)  ok 
(b0,d0,q01,c1,a1)  ok 
(b0,d0,q01,c1,b1)  ok 
(b0,d0,q01,c1,c1)  ok 
(b0,d0,q01,c1,d1)  ok 
(b0,d0,q01,c1,p10)  ok 
(b0,d0,q01,c1,q10)  ok 
(b0,d0,q01,d1,a1)  ok 
(b0,d0,q01,d1,b1)  ok 
(b0,d0,q01,d1,c1)  ok 
(b0,d0,q01,d1,d1)  ok 
(b0,d0,q01,d1,p10)  ok 
(b0,d0,q01,d1,q10)  ok 
(b0,d0,q01,p10,a0)  ok 
(b0,d0,q01,p10,b0)  ok 
(b0,d0,q01,p10,c0)  ok 
(b0,d0,q01,p10,d0)  ok 
(b0,d0,q01,p10,p01)  ok 
(b0,d0,q01,p10,q01)  ok 
(b0,d0,q01,q10,a0)  ok 
(b0,d0,q01,q10,b0)  ok 
(b0,d0,q01,q10,c0)  ok 
(b0,d0,q01,q10,d0)  ok 
(b0,d0,q01,q10,p01)  ok 
(b0,d0,q01,q10,q01)  ok 
(b0,p01,a1,a1,a1)  ok 
(b0,p01,a1,a1,b1)  ok 
(b0,p01,a1,a1,c1)  ok 
(b0,p01,a1,a1,d1)  ok 
(b0,p01,a1,a1,p10)  ok 
(b0,p01,a1,a1,q10)  ok 
(b0,p01,a1,b1,a1)  ok 
(b0,p01,a1,b1,b1)  ok 
(b0,p01,a1,b1,c1)  ok 
(b0,p01,a1,b1,d1)  ok 
(b0,p01,a1,b1,p10)  ok 
(b0,p01,a1,b1,q10)  ok 
(b0,p01,a1,c1,a1)  ok 
(b0,p01,a1,c1,b1)  ok 
(b0,p01,a1,c1,c1)  ok 
(b0,p01,a1,c1,d1)  ok 
(b0,p01,a1,c1,p10)  ok 
(b0,p01,a1,c1,q10)  ok 
(b0,p01,a1,d1,a1)  ok 
(b0,p01,a1,d1,b1)  ok 
(b0,p01,a1,d1,c1)  ok 
(b0,p01,a1,d1,d1)  ok 
(b0,p01,a1,d1,p10)  ok 
(b0,p01,a1,d1,q10)  ok 
(b0,p01,a1,p10,a0)  ok 
(b0,p01,a1,p10,b0)  ok 
(b0,p01,a1,p10,c0)  ok 
(b0,p01,a1,p10,d0)  ok 
(b0,p01,a1,p10,p01)  ok 
(b0,p01,a1,p10,q01)  ok 
(b0,p01,a1,q10,a0)  ok 
(b0,p01,a1,q10,b0)  ok 
(b0,p01,a1,q10,c0)  ok 
(b0,p01,a1,q10,d0)  ok 
(b0,p01,a1,q10,p01)  ok 
(b0,p01,a1,q10,q01)  ok 
(b0,p01,b1,a1,a1)  ok 
(b0,p01,b1,a1,b1)  ok 
(b0,p01,b1,a1,c1)  ok 
(b0,p01,b1,a1,d1)  ok 
(b0,p01,b1,a1,p10)  ok 
(b0,p01,b1,a1,q10)  ok 
(b0,p01,b1,b1,a1)  ok 
(b0,p01,b1,b1,b1)  ok 
(b0,p01,b1,b1,c1)  ok 
(b0,p01,b1,b1,d1)  ok 
(b0,p01,b1,b1,p10)  ok 
(b0,p01,b1,b1,q10)  ok 
(b0,p01,b1,c1,a1)  ok 
(b0,p01,b1,c1,b1)  ok 
(b0,p01,b1,c1,c1)  ok 
(b0,p01,b1,c1,d1)  ok 
(b0,p01,b1,c1,p10)  ok 
(b0,p01,b1,c1,q10)  ok 
(b0,p01,b1,d1,a1)  ok 
(b0,p01,b1,d1,b1)  ok 
(b0,p01,b1,d1,c1)  ok 
(b0,p01,b1,d1,d1)  ok 
(b0,p01,b1,d1,p10)  ok 
(b0,p01,b1,d1,q10)  ok 
(b0,p01,b1,p10,a0)  ok 
(b0,p01,b1,p10,b0)  ok 
(b0,p01,b1,p10,c0)  ok 
(b0,p01,b1,p10,d0)  ok 
(b0,p01,b1,p10,p01)  ok 
(b0,p01,b1,p10,q01)  ok 
(b0,p01,b1,q10,a0)  ok 
(b0,p01,b1,q10,b0)  ok 
(b0,p01,b1,q10,c0)  ok 
(b0,p01,b1,q10,d0)  ok 
(b0,p01,b1,q10,p01)  ok 
(b0,p01,b1,q10,q01)  ok 
(b0,p01,c1,a1,a1)  ok 
(b0,p01,c1,a1,b1)  ok 
(b0,p01,c1,a1,c1)  ok 
(b0,p01,c1,a1,d1)  ok 
(b0,p01,c1,a1,p10)  ok 
(b0,p01,c1,a1,q10)  ok 
(b0,p01,c1,b1,a1)  ok 
(b0,p01,c1,b1,b1)  ok 
(b0,p01,c1,b1,c1)  ok 
(b0,p01,c1,b1,d1)  ok 
(b0,p01,c1,b1,p10)  ok 
(b0,p01,c1,b1,q10)  ok 
(b0,p01,c1,c1,a1)  ok 
(b0,p01,c1,c1,b1)  ok 
(b0,p01,c1,c1,c1)  ok 
(b0,p01,c1,c1,d1)  ok 
(b0,p01,c1,c1,p10)  ok 
(b0,p01,c1,c1,q10)  ok 
(b0,p01,c1,d1,a1)  ok 
(b0,p01,c1,d1,b1)  ok 
(b0,p01,c1,d1,c1)  ok 
(b0,p01,c1,d1,d1)  ok 
(b0,p01,c1,d1,p10)  ok 
(b0,p01,c1,d1,q10)  ok 
(b0,p01,c1,p10,a0)  ok 
(b0,p01,c1,p10,b0)  ok 
(b0,p01,c1,p10,c0)  ok 
(b0,p01,c1,p10,d0)  ok 
(b0,p01,c1,p10,p01)  ok 
(b0,p01,c1,p10,q01)  ok 
(b0,p01,c1,q10,a0)  ok 
(b0,p01,c1,q10,b0)  ok 
(b0,p01,c1,q10,c0)  ok 
(b0,p01,c1,q10,d0)  ok 
(b0,p01,c1,q10,p01)  ok 
(b0,p01,c1,q10,q01)  ok 
(b0,p01,d1,a1,a1)  ok 
(b0,p01,d1,a1,b1)  ok 
(b0,p01,d1,a1,c1)  ok 
(b0,p01,d1,a1,d1)  ok 
(b0,p01,d1,a1,p10)  ok 
(b0,p01,d1,a1,q10)  ok 
(b0,p01,d1,b1,a1)  ok 
(b0,p01,d1,b1,b1)  ok 
(b0,p01,d1,b1,c1)  ok 
(b0,p01,d1,b1,d1)  ok 
(b0,p01,d1,b1,p10)  ok 
(b0,p01,d1,b1,q10)  ok 
(b0,p01,d1,c1,a1)  ok 
(b0,p01,d1,c1,b1)  ok 
(b0,p01,d1,c1,c1)  ok 
(b0,p01,d1,c1,d1)  ok 
(b0,p01,d1,c1,p10)  ok 
(b0,p01,d1,c1,q10)  ok 
(b0,p01,d1,d1,a1)  ok 
(b0,p01,d1,d1,b1)  ok 
(b0,p01,d1,d1,c1)  ok 
(b0,p01,d1,d1,d1)  ok 
(b0,p01,d1,d1,p10)  ok 
(b0,p01,d1,d1,q10)  ok 
(b0,p01,d1,p10,a0)  ok 
(b0,p01,d1,p10,b0)  ok 
(b0,p01,d1,p10,c0)  ok 
(b0,p01,d1,p10,d0)  ok 
(b0,p01,d1,p10,p01)  ok 
(b0,p01,d1,p10,q01)  ok 
(b0,p01,d1,q10,a0)  ok 
(b0,p01,d1,q10,b0)  ok 
(b0,p01,d1,q10,c0)  ok 
(b0,p01,d1,q10,d0)  ok 
(b0,p01,d1,q10,p01)  ok 
(b0,p01,d1,q10,q01)  ok 
(b0,p01,p10,a0,a0)  ok 
(b0,p01,p10,a0,b0)  ok 
(b0,p01,p10,a0,c0)  ok 
(b0,p01,p10,a0,d0)  ok 
(b0,p01,p10,a0,p01)  ok 
(b0,p01,p10,a0,q01)  ok 
(b0,p01,p10,b0,a0)  ok 
(b0,p01,p10,b0,b0)  ok 
(b0,p01,p10,b0,c0)  ok 
(b0,p01,p10,b0,d0)  ok 
(b0,p01,p10,b0,p01)  ok 
(b0,p01,p10,b0,q01)  ok 
(b0,p01,p10,c0,a0)  ok 
(b0,p01,p10,c0,b0)  ok 
(b0,p01,p10,c0,c0)  ok 
(b0,p01,p10,c0,d0)  ok 
(b0,p01,p10,c0,p01)  ok 
(b0,p01,p10,c0,q01)  ok 
(b0,p01,p10,d0,a0)  ok 
(b0,p01,p10,d0,b0)  ok 
(b0,p01,p10,d0,c0)  ok 
(b0,p01,p10,d0,d0)  ok 
(b0,p01,p10,d0,p01)  ok 
(b0,p01,p10,d0,q01)  ok 
(b0,p01,p10,p01,a1)  ok 
(b0,p01,p10,p01,b1)  ok 
(b0,p01,p10,p01,c1)  ok 
(b0,p01,p10,p01,d1)  ok 
(b0,p01,p10,p01,p10)  ok 
(b0,p01,p10,p01,q10)  ok 
(b0,p01,p10,q01,a1)  ok 
(b0,p01,p10,q01,b1)  ok 
(b0,p01,p10,q01,c1)  ok 
(b0,p01,p10,q01,d1)  ok 
(b0,p01,p10,q01,p10)  ok 
(b0,p01,p10,q01,q10)  ok 
(b0,p01,q10,a0,a0)  ok 
(b0,p01,q10,a0,b0)  ok 
(b0,p01,q10,a0,c0)  ok 
(b0,p01,q10,a0,d0)  ok 
(b0,p01,q10,a0,p01)  ok 
(b0,p01,q10,a0,q01)  ok 
(b0,p01,q10,b0,a0)  ok 
(b0,p01,q10,b0,b0)  ok 
(b0,p01,q10,b0,c0)  ok 
(b0,p01,q10,b0,d0)  ok 
(b0,p01,q10,b0,p01)  ok 
(b0,p01,q10,b0,q01)  ok 
(b0,p01,q10,c0,a0)  ok 
(b0,p01,q10,c0,b0)  ok 
(b0,p01,q10,c0,c0)  ok 
(b0,p01,q10,c0,d0)  ok 
(b0,p01,q10,c0,p01)  ok 
(b0,p01,q10,c0,q01)  ok 
(b0,p01,q10,d0,a0)  ok 
(b0,p01,q10,d0,b0)  ok 
(b0,p01,q10,d0,c0)  ok 
(b0,p01,q10,d0,d0)  ok 
(b0,p01,q10,d0,p01)  ok 
(b0,p01,q10,d0,q01)  ok 
(b0,p01,q10,p01,a1)  ok 
(b0,p01,q10,p01,b1)  ok 
(b0,p01,q10,p01,c1)  ok 
(b0,p01,q10,p01,d1)  ok 
(b0,p01,q10,p01,p10)  ok 
(b0,p01,q10,p01,q10)  ok 
(b0,p01,q10,q01,a1)  ok 
(b0,p01,q10,q01,b1)  ok 
(b0,p01,q10,q01,c1)  ok 
(b0,p01,q10,q01,d1)  ok 
(b0,p01,q10,q01,p10)  ok 
(b0,p01,q10,q01,q10)  ok 
(b0,q01,a1,a1,a1)  ok 
(b0,q01,a1,a1,b1)  ok 
(b0,q01,a1,a1,c1)  ok 
(b0,q01,a1,a1,d1)  ok 
(b0,q01,a1,a1,p10)  ok 
(b0,q01,a1,a1,q10)  ok 
(b0,q01,a1,b1,a1)  ok 
(b0,q01,a1,b1,b1)  ok 
(b0,q01,a1,b1,c1)  ok 
(b0,q01,a1,b1,d1)  ok 
(b0,q01,a1,b1,p10)  ok 
(b0,q01,a1,b1,q10)  ok 
(b0,q01,a1,c1,a1)  ok 
(b0,q01,a1,c1,b1)  ok 
(b0,q01,a1,c1,c1)  ok 
(b0,q01,a1,c1,d1)  ok 
(b0,q01,a1,c1,p10)  ok 
(b0,q01,a1,c1,q10)  ok 
(b0,q01,a1,d1,a1)  ok 
(b0,q01,a1,d1,b1)  ok 
(b0,q01,a1,d1,c1)  ok 
(b0,q01,a1,d1,d1)  ok 
(b0,q01,a1,d1,p10)  ok 
(b0,q01,a1,d1,q10)  ok 
(b0,q01,a1,p10,a0)  ok 
(b0,q01,a1,p10,b0)  ok 
(b0,q01,a1,p10,c0)  ok 
(b0,q01,a1,p10,d0)  ok 
(b0,q01,a1,p10,p01)  ok 
(b0,q01,a1,p10,q01)  ok 
(b0,q01,a1,q10,a0)  ok 
(b0,q01,a1,q10,b0)  ok 
(b0,q01,a1,q10,c0)  ok 
(b0,q01,a1,q10,d0)  ok 
(b0,q01,a1,q10,p01)  ok 
(b0,q01,a1,q10,q01)  ok 
(b0,q01,b1,a1,a1)  ok 
(b0,q01,b1,a1,b1)  ok 
(b0,q01,b1,a1,c1)  ok 
(b0,q01,b1,a1,d1)  ok 
(b0,q01,b1,a1,p10)  ok 
(b0,q01,b1,a1,q10)  ok 
(b0,q01,b1,b1,a1)  ok 
(b0,q01,b1,b1,b1)  ok 
(b0,q01,b1,b1,c1)  ok 
(b0,q01,b1,b1,d1)  ok 
(b0,q01,b1,b1,p10)  ok 
(b0,q01,b1,b1,q10)  ok 
(b0,q01,b1,c1,a1)  ok 
(b0,q01,b1,c1,b1)  ok 
(b0,q01,b1,c1,c1)  ok 
(b0,q01,b1,c1,d1)  ok 
(b0,q01,b1,c1,p10)  ok 
(b0,q01,b1,c1,q10)  ok 
(b0,q01,b1,d1,a1)  ok 
(b0,q01,b1,d1,b1)  ok 
(b0,q01,b1,d1,c1)  ok 
(b0,q01,b1,d1,d1)  ok 
(b0,q01,b1,d1,p10)  ok 
(b0,q01,b1,d1,q10)  ok 
(b0,q01,b1,p10,a0)  ok 
(b0,q01,b1,p10,b0)  ok 
(b0,q01,b1,p10,c0)  ok 
(b0,q01,b1,p10,d0)  ok 
(b0,q01,b1,p10,p01)  ok 
(b0,q01,b1,p10,q01)  ok 
(b0,q01,b1,q10,a0)  ok 
(b0,q01,b1,q10,b0)  ok 
(b0,q01,b1,q10,c0)  ok 
(b0,q01,b1,q10,d0)  ok 
(b0,q01,b1,q10,p01)  ok 
(b0,q01,b1,q10,q01)  ok 
(b0,q01,c1,a1,a1)  ok 
(b0,q01,c1,a1,b1)  ok 
(b0,q01,c1,a1,c1)  ok 
(b0,q01,c1,a1,d1)  ok 
(b0,q01,c1,a1,p10)  ok 
(b0,q01,c1,a1,q10)  ok 
(b0,q01,c1,b1,a1)  ok 
(b0,q01,c1,b1,b1)  ok 
(b0,q01,c1,b1,c1)  ok 
(b0,q01,c1,b1,d1)  ok 
(b0,q01,c1,b1,p10)  ok 
(b0,q01,c1,b1,q10)  ok 
(b0,q01,c1,c1,a1)  ok 
(b0,q01,c1,c1,b1)  ok 
(b0,q01,c1,c1,c1)  ok 
(b0,q01,c1,c1,d1)  ok 
(b0,q01,c1,c1,p10)  ok 
(b0,q01,c1,c1,q10)  ok 
(b0,q01,c1,d1,a1)  ok 
(b0,q01,c1,d1,b1)  ok 
(b0,q01,c1,d1,c1)  ok 
(b0,q01,c1,d1,d1)  ok 
(b0,q01,c1,d1,p10)  ok 
(b0,q01,c1,d1,q10)  ok 
(b0,q01,c1,p10,a0)  ok 
(b0,q01,c1,p10,b0)  ok 
(b0,q01,c1,p10,c0)  ok 
(b0,q01,c1,p10,d0)  ok 
(b0,q01,c1,p10,p01)  ok 
(b0,q01,c1,p10,q01)  ok 
(b0,q01,c1,q10,a0)  ok 
(b0,q01,c1,q10,b0)  ok 
(b0,q01,c1,q10,c0)  ok 
(b0,q01,c1,q10,d0)  ok 
(b0,q01,c1,q10,p01)  ok 
(b0,q01,c1,q10,q01)  ok 
(b0,q01,d1,a1,a1)  ok 
(b0,q01,d1,a1,b1)  ok 
(b0,q01,d1,a1,c1)  ok 
(b0,q01,d1,a1,d1)  ok 
(b0,q01,d1,a1,p10)  ok 
(b0,q01,d1,a1,q10)  ok 
(b0,q01,d1,b1,a1)  ok 
(b0,q01,d1,b1,b1)  ok 
(b0,q01,d1,b1,c1)  ok 
(b0,q01,d1,b1,d1)  ok 
(b0,q01,d1,b1,p10)  ok 
(b0,q01,d1,b1,q10)  ok 
(b0,q01,d1,c1,a1)  ok 
(b0,q01,d1,c1,b1)  ok 
(b0,q01,d1,c1,c1)  ok 
(b0,q01,d1,c1,d1)  ok 
(b0,q01,d1,c1,p10)  ok 
(b0,q01,d1,c1,q10)  ok 
(b0,q01,d1,d1,a1)  ok 
(b0,q01,d1,d1,b1)  ok 
(b0,q01,d1,d1,c1)  ok 
(b0,q01,d1,d1,d1)  ok 
(b0,q01,d1,d1,p10)  ok 
(b0,q01,d1,d1,q10)  ok 
(b0,q01,d1,p10,a0)  ok 
(b0,q01,d1,p10,b0)  ok 
(b0,q01,d1,p10,c0)  ok 
(b0,q01,d1,p10,d0)  ok 
(b0,q01,d1,p10,p01)  ok 
(b0,q01,d1,p10,q01)  ok 
(b0,q01,d1,q10,a0)  ok 
(b0,q01,d1,q10,b0)  ok 
(b0,q01,d1,q10,c0)  ok 
(b0,q01,d1,q10,d0)  ok 
(b0,q01,d1,q10,p01)  ok 
(b0,q01,d1,q10,q01)  ok 
(b0,q01,p10,a0,a0)  ok 
(b0,q01,p10,a0,b0)  ok 
(b0,q01,p10,a0,c0)  ok 
(b0,q01,p10,a0,d0)  ok 
(b0,q01,p10,a0,p01)  ok 
(b0,q01,p10,a0,q01)  ok 
(b0,q01,p10,b0,a0)  ok 
(b0,q01,p10,b0,b0)  ok 
(b0,q01,p10,b0,c0)  ok 
(b0,q01,p10,b0,d0)  ok 
(b0,q01,p10,b0,p01)  ok 
(b0,q01,p10,b0,q01)  ok 
(b0,q01,p10,c0,a0)  ok 
(b0,q01,p10,c0,b0)  ok 
(b0,q01,p10,c0,c0)  ok 
(b0,q01,p10,c0,d0)  ok 
(b0,q01,p10,c0,p01)  ok 
(b0,q01,p10,c0,q01)  ok 
(b0,q01,p10,d0,a0)  ok 
(b0,q01,p10,d0,b0)  ok 
(b0,q01,p10,d0,c0)  ok 
(b0,q01,p10,d0,d0)  ok 
(b0,q01,p10,d0,p01)  ok 
(b0,q01,p10,d0,q01)  ok 
(b0,q01,p10,p01,a1)  ok 
(b0,q01,p10,p01,b1)  ok 
(b0,q01,p10,p01,c1)  ok 
(b0,q01,p10,p01,d1)  ok 
(b0,q01,p10,p01,p10)  ok 
(b0,q01,p10,p01,q10)  ok 
(b0,q01,p10,q01,a1)  ok 
(b0,q01,p10,q01,b1)  ok 
(b0,q01,p10,q01,c1)  ok 
(b0,q01,p10,q01,d1)  ok 
(b0,q01,p10,q01,p10)  ok 
(b0,q01,p10,q01,q10)  ok 
(b0,q01,q10,a0,a0)  ok 
(b0,q01,q10,a0,b0)  ok 
(b0,q01,q10,a0,c0)  ok 
(b0,q01,q10,a0,d0)  ok 
(b0,q01,q10,a0,p01)  ok 
(b0,q01,q10,a0,q01)  ok 
(b0,q01,q10,b0,a0)  ok 
(b0,q01,q10,b0,b0)  ok 
(b0,q01,q10,b0,c0)  ok 
(b0,q01,q10,b0,d0)  ok 
(b0,q01,q10,b0,p01)  ok 
(b0,q01,q10,b0,q01)  ok 
(b0,q01,q10,c0,a0)  ok 
(b0,q01,q10,c0,b0)  ok 
(b0,q01,q10,c0,c0)  ok 
(b0,q01,q10,c0,d0)  ok 
(b0,q01,q10,c0,p01)  ok 
(b0,q01,q10,c0,q01)  ok 
(b0,q01,q10,d0,a0)  ok 
(b0,q01,q10,d0,b0)  ok 
(b0,q01,q10,d0,c0)  ok 
(b0,q01,q10,d0,d0)  ok 
(b0,q01,q10,d0,p01)  ok 
(b0,q01,q10,d0,q01)  ok 
(b0,q01,q10,p01,a1)  ok 
(b0,q01,q10,p01,b1)  ok 
(b0,q01,q10,p01,c1)  ok 
(b0,q01,q10,p01,d1)  ok 
(b0,q01,q10,p01,p10)  ok 
(b0,q01,q10,p01,q10)  ok 
(b0,q01,q10,q01,a1)  ok 
(b0,q01,q10,q01,b1)  ok 
(b0,q01,q10,q01,c1)  ok 
(b0,q01,q10,q01,d1)  ok 
(b0,q01,q10,q01,p10)  ok 
(b0,q01,q10,q01,q10)  ok 
(c0,a0,a0,a0,a0)  ok 
(c0,a0,a0,a0,b0)  ok 
(c0,a0,a0,a0,c0)  ok 
(c0,a0,a0,a0,d0)  ok 
(c0,a0,a0,a0,p01)  ok 
(c0,a0,a0,a0,q01)  ok 
(c0,a0,a0,b0,a0)  ok 
(c0,a0,a0,b0,b0)  ok 
(c0,a0,a0,b0,c0)  ok 
(c0,a0,a0,b0,d0)  ok 
(c0,a0,a0,b0,p01)  ok 
(c0,a0,a0,b0,q01)  ok 
(c0,a0,a0,c0,a0)  ok 
(c0,a0,a0,c0,b0)  ok 
(c0,a0,a0,c0,c0)  ok 
(c0,a0,a0,c0,d0)  ok 
(c0,a0,a0,c0,p01)  ok 
(c0,a0,a0,c0,q01)  ok 
(c0,a0,a0,d0,a0)  ok 
(c0,a0,a0,d0,b0)  ok 
(c0,a0,a0,d0,c0)  ok 
(c0,a0,a0,d0,d0)  ok 
(c0,a0,a0,d0,p01)  ok 
(c0,a0,a0,d0,q01)  ok 
(c0,a0,a0,p01,a1)  ok 
(c0,a0,a0,p01,b1)  ok 
(c0,a0,a0,p01,c1)  ok 
(c0,a0,a0,p01,d1)  ok 
(c0,a0,a0,p01,p10)  ok 
(c0,a0,a0,p01,q10)  ok 
(c0,a0,a0,q01,a1)  ok 
(c0,a0,a0,q01,b1)  ok 
(c0,a0,a0,q01,c1)  ok 
(c0,a0,a0,q01,d1)  ok 
(c0,a0,a0,q01,p10)  ok 
(c0,a0,a0,q01,q10)  ok 
(c0,a0,b0,a0,a0)  ok 
(c0,a0,b0,a0,b0)  ok 
(c0,a0,b0,a0,c0)  ok 
(c0,a0,b0,a0,d0)  ok 
(c0,a0,b0,a0,p01)  ok 
(c0,a0,b0,a0,q01)  ok 
(c0,a0,b0,b0,a0)  ok 
(c0,a0,b0,b0,b0)  ok 
(c0,a0,b0,b0,c0)  ok 
(c0,a0,b0,b0,d0)  ok 
(c0,a0,b0,b0,p01)  ok 
(c0,a0,b0,b0,q01)  ok 
(c0,a0,b0,c0,a0)  ok 
(c0,a0,b0,c0,b0)  ok 
(c0,a0,b0,c0,c0)  ok 
(c0,a0,b0,c0,d0)  ok 
(c0,a0,b0,c0,p01)  ok 
(c0,a0,b0,c0,q01)  ok 
(c0,a0,b0,d0,a0)  ok 
(c0,a0,b0,d0,b0)  ok 
(c0,a0,b0,d0,c0)  ok 
(c0,a0,b0,d0,d0)  ok 
(c0,a0,b0,d0,p01)  ok 
(c0,a0,b0,d0,q01)  ok 
(c0,a0,b0,p01,a1)  ok 
(c0,a0,b0,p01,b1)  ok 
(c0,a0,b0,p01,c1)  ok 
(c0,a0,b0,p01,d1)  ok 
(c0,a0,b0,p01,p10)  ok 
(c0,a0,b0,p01,q10)  ok 
(c0,a0,b0,q01,a1)  ok 
(c0,a0,b0,q01,b1)  ok 
(c0,a0,b0,q01,c1)  ok 
(c0,a0,b0,q01,d1)  ok 
(c0,a0,b0,q01,p10)  ok 
(c0,a0,b0,q01,q10)  ok 
(c0,a0,c0,a0,a0)  ok 
(c0,a0,c0,a0,b0)  ok 
(c0,a0,c0,a0,c0)  ok 
(c0,a0,c0,a0,d0)  ok 
(c0,a0,c0,a0,p01)  ok 
(c0,a0,c0,a0,q01)  ok 
(c0,a0,c0,b0,a0)  ok 
(c0,a0,c0,b0,b0)  ok 
(c0,a0,c0,b0,c0)  ok 
(c0,a0,c0,b0,d0)  ok 
(c0,a0,c0,b0,p01)  ok 
(c0,a0,c0,b0,q01)  ok 
(c0,a0,c0,c0,a0)  ok 
(c0,a0,c0,c0,b0)  ok 
(c0,a0,c0,c0,c0)  ok 
(c0,a0,c0,c0,d0)  ok 
(c0,a0,c0,c0,p01)  ok 
(c0,a0,c0,c0,q01)  ok 
(c0,a0,c0,d0,a0)  ok 
(c0,a0,c0,d0,b0)  ok 
(c0,a0,c0,d0,c0)  ok 
(c0,a0,c0,d0,d0)  ok 
(c0,a0,c0,d0,p01)  ok 
(c0,a0,c0,d0,q01)  ok 
(c0,a0,c0,p01,a1)  ok 
(c0,a0,c0,p01,b1)  ok 
(c0,a0,c0,p01,c1)  ok 
(c0,a0,c0,p01,d1)  ok 
(c0,a0,c0,p01,p10)  ok 
(c0,a0,c0,p01,q10)  ok 
(c0,a0,c0,q01,a1)  ok 
(c0,a0,c0,q01,b1)  ok 
(c0,a0,c0,q01,c1)  ok 
(c0,a0,c0,q01,d1)  ok 
(c0,a0,c0,q01,p10)  ok 
(c0,a0,c0,q01,q10)  ok 
(c0,a0,d0,a0,a0)  ok 
(c0,a0,d0,a0,b0)  ok 
(c0,a0,d0,a0,c0)  ok 
(c0,a0,d0,a0,d0)  ok 
(c0,a0,d0,a0,p01)  ok 
(c0,a0,d0,a0,q01)  ok 
(c0,a0,d0,b0,a0)  ok 
(c0,a0,d0,b0,b0)  ok 
(c0,a0,d0,b0,c0)  ok 
(c0,a0,d0,b0,d0)  ok 
(c0,a0,d0,b0,p01)  ok 
(c0,a0,d0,b0,q01)  ok 
(c0,a0,d0,c0,a0)  ok 
(c0,a0,d0,c0,b0)  ok 
(c0,a0,d0,c0,c0)  ok 
(c0,a0,d0,c0,d0)  ok 
(c0,a0,d0,c0,p01)  ok 
(c0,a0,d0,c0,q01)  ok 
(c0,a0,d0,d0,a0)  ok 
(c0,a0,d0,d0,b0)  ok 
(c0,a0,d0,d0,c0)  ok 
(c0,a0,d0,d0,d0)  ok 
(c0,a0,d0,d0,p01)  ok 
(c0,a0,d0,d0,q01)  ok 
(c0,a0,d0,p01,a1)  ok 
(c0,a0,d0,p01,b1)  ok 
(c0,a0,d0,p01,c1)  ok 
(c0,a0,d0,p01,d1)  ok 
(c0,a0,d0,p01,p10)  ok 
(c0,a0,d0,p01,q10)  ok 
(c0,a0,d0,q01,a1)  ok 
(c0,a0,d0,q01,b1)  ok 
(c0,a0,d0,q01,c1)  ok 
(c0,a0,d0,q01,d1)  ok 
(c0,a0,d0,q01,p10)  ok 
(c0,a0,d0,q01,q10)  ok 
(c0,a0,p01,a1,a1)  ok 
(c0,a0,p01,a1,b1)  ok 
(c0,a0,p01,a1,c1)  ok 
(c0,a0,p01,a1,d1)  ok 
(c0,a0,p01,a1,p10)  ok 
(c0,a0,p01,a1,q10)  ok 
(c0,a0,p01,b1,a1)  ok 
(c0,a0,p01,b1,b1)  ok 
(c0,a0,p01,b1,c1)  ok 
(c0,a0,p01,b1,d1)  ok 
(c0,a0,p01,b1,p10)  ok 
(c0,a0,p01,b1,q10)  ok 
(c0,a0,p01,c1,a1)  ok 
(c0,a0,p01,c1,b1)  ok 
(c0,a0,p01,c1,c1)  ok 
(c0,a0,p01,c1,d1)  ok 
(c0,a0,p01,c1,p10)  ok 
(c0,a0,p01,c1,q10)  ok 
(c0,a0,p01,d1,a1)  ok 
(c0,a0,p01,d1,b1)  ok 
(c0,a0,p01,d1,c1)  ok 
(c0,a0,p01,d1,d1)  ok 
(c0,a0,p01,d1,p10)  ok 
(c0,a0,p01,d1,q10)  ok 
(c0,a0,p01,p10,a0)  ok 
(c0,a0,p01,p10,b0)  ok 
(c0,a0,p01,p10,c0)  ok 
(c0,a0,p01,p10,d0)  ok 
(c0,a0,p01,p10,p01)  ok 
(c0,a0,p01,p10,q01)  ok 
(c0,a0,p01,q10,a0)  ok 
(c0,a0,p01,q10,b0)  ok 
(c0,a0,p01,q10,c0)  ok 
(c0,a0,p01,q10,d0)  ok 
(c0,a0,p01,q10,p01)  ok 
(c0,a0,p01,q10,q01)  ok 
(c0,a0,q01,a1,a1)  ok 
(c0,a0,q01,a1,b1)  ok 
(c0,a0,q01,a1,c1)  ok 
(c0,a0,q01,a1,d1)  ok 
(c0,a0,q01,a1,p10)  ok 
(c0,a0,q01,a1,q10)  ok 
(c0,a0,q01,b1,a1)  ok 
(c0,a0,q01,b1,b1)  ok 
(c0,a0,q01,b1,c1)  ok 
(c0,a0,q01,b1,d1)  ok 
(c0,a0,q01,b1,p10)  ok 
(c0,a0,q01,b1,q10)  ok 
(c0,a0,q01,c1,a1)  ok 
(c0,a0,q01,c1,b1)  ok 
(c0,a0,q01,c1,c1)  ok 
(c0,a0,q01,c1,d1)  ok 
(c0,a0,q01,c1,p10)  ok 
(c0,a0,q01,c1,q10)  ok 
(c0,a0,q01,d1,a1)  ok 
(c0,a0,q01,d1,b1)  ok 
(c0,a0,q01,d1,c1)  ok 
(c0,a0,q01,d1,d1)  ok 
(c0,a0,q01,d1,p10)  ok 
(c0,a0,q01,d1,q10)  ok 
(c0,a0,q01,p10,a0)  ok 
(c0,a0,q01,p10,b0)  ok 
(c0,a0,q01,p10,c0)  ok 
(c0,a0,q01,p10,d0)  ok 
(c0,a0,q01,p10,p01)  ok 
(c0,a0,q01,p10,q01)  ok 
(c0,a0,q01,q10,a0)  ok 
(c0,a0,q01,q10,b0)  ok 
(c0,a0,q01,q10,c0)  ok 
(c0,a0,q01,q10,d0)  ok 
(c0,a0,q01,q10,p01)  ok 
(c0,a0,q01,q10,q01)  ok 
(c0,b0,a0,a0,a0)  ok 
(c0,b0,a0,a0,b0)  ok 
(c0,b0,a0,a0,c0)  ok 
(c0,b0,a0,a0,d0)  ok 
(c0,b0,a0,a0,p01)  ok 
(c0,b0,a0,a0,q01)  ok 
(c0,b0,a0,b0,a0)  ok 
(c0,b0,a0,b0,b0)  ok 
(c0,b0,a0,b0,c0)  ok 
(c0,b0,a0,b0,d0)  ok 
(c0,b0,a0,b0,p01)  ok 
(c0,b0,a0,b0,q01)  ok 
(c0,b0,a0,c0,a0)  ok 
(c0,b0,a0,c0,b0)  ok 
(c0,b0,a0,c0,c0)  ok 
(c0,b0,a0,c0,d0)  ok 
(c0,b0,a0,c0,p01)  ok 
(c0,b0,a0,c0,q01)  ok 
(c0,b0,a0,d0,a0)  ok 
(c0,b0,a0,d0,b0)  ok 
(c0,b0,a0,d0,c0)  ok 
(c0,b0,a0,d0,d0)  ok 
(c0,b0,a0,d0,p01)  ok 
(c0,b0,a0,d0,q01)  ok 
(c0,b0,a0,p01,a1)  ok 
(c0,b0,a0,p01,b1)  ok 
(c0,b0,a0,p01,c1)  ok 
(c0,b0,a0,p01,d1)  ok 
(c0,b0,a0,p01,p10)  ok 
(c0,b0,a0,p01,q10)  ok 
(c0,b0,a0,q01,a1)  ok 
(c0,b0,a0,q01,b1)  ok 
(c0,b0,a0,q01,c1)  ok 
(c0,b0,a0,q01,d1)  ok 
(c0,b0,a0,q01,p10)  ok 
(c0,b0,a0,q01,q10)  ok 
(c0,b0,b0,a0,a0)  ok 
(c0,b0,b0,a0,b0)  ok 
(c0,b0,b0,a0,c0)  ok 
(c0,b0,b0,a0,d0)  ok 
(c0,b0,b0,a0,p01)  ok 
(c0,b0,b0,a0,q01)  ok 
(c0,b0,b0,b0,a0)  ok 
(c0,b0,b0,b0,b0)  ok 
(c0,b0,b0,b0,c0)  ok 
(c0,b0,b0,b0,d0)  ok 
(c0,b0,b0,b0,p01)  ok 
(c0,b0,b0,b0,q01)  ok 
(c0,b0,b0,c0,a0)  ok 
(c0,b0,b0,c0,b0)  ok 
(c0,b0,b0,c0,c0)  ok 
(c0,b0,b0,c0,d0)  ok 
(c0,b0,b0,c0,p01)  ok 
(c0,b0,b0,c0,q01)  ok 
(c0,b0,b0,d0,a0)  ok 
(c0,b0,b0,d0,b0)  ok 
(c0,b0,b0,d0,c0)  ok 
(c0,b0,b0,d0,d0)  ok 
(c0,b0,b0,d0,p01)  ok 
(c0,b0,b0,d0,q01)  ok 
(c0,b0,b0,p01,a1)  ok 
(c0,b0,b0,p01,b1)  ok 
(c0,b0,b0,p01,c1)  ok 
(c0,b0,b0,p01,d1)  ok 
(c0,b0,b0,p01,p10)  ok 
(c0,b0,b0,p01,q10)  ok 
(c0,b0,b0,q01,a1)  ok 
(c0,b0,b0,q01,b1)  ok 
(c0,b0,b0,q01,c1)  ok 
(c0,b0,b0,q01,d1)  ok 
(c0,b0,b0,q01,p10)  ok 
(c0,b0,b0,q01,q10)  ok 
(c0,b0,c0,a0,a0)  ok 
(c0,b0,c0,a0,b0)  ok 
(c0,b0,c0,a0,c0)  ok 
(c0,b0,c0,a0,d0)  ok 
(c0,b0,c0,a0,p01)  ok 
(c0,b0,c0,a0,q01)  ok 
(c0,b0,c0,b0,a0)  ok 
(c0,b0,c0,b0,b0)  ok 
(c0,b0,c0,b0,c0)  ok 
(c0,b0,c0,b0,d0)  ok 
(c0,b0,c0,b0,p01)  ok 
(c0,b0,c0,b0,q01)  ok 
(c0,b0,c0,c0,a0)  ok 
(c0,b0,c0,c0,b0)  ok 
(c0,b0,c0,c0,c0)  ok 
(c0,b0,c0,c0,d0)  ok 
(c0,b0,c0,c0,p01)  ok 
(c0,b0,c0,c0,q01)  ok 
(c0,b0,c0,d0,a0)  ok 
(c0,b0,c0,d0,b0)  ok 
(c0,b0,c0,d0,c0)  ok 
(c0,b0,c0,d0,d0)  ok 
(c0,b0,c0,d0,p01)  ok 
(c0,b0,c0,d0,q01)  ok 
(c0,b0,c0,p01,a1)  ok 
(c0,b0,c0,p01,b1)  ok 
(c0,b0,c0,p01,c1)  ok 
(c0,b0,c0,p01,d1)  ok 
(c0,b0,c0,p01,p10)  ok 
(c0,b0,c0,p01,q10)  ok 
(c0,b0,c0,q01,a1)  ok 
(c0,b0,c0,q01,b1)  ok 
(c0,b0,c0,q01,c1)  ok 
(c0,b0,c0,q01,d1)  ok 
(c0,b0,c0,q01,p10)  ok 
(c0,b0,c0,q01,q10)  ok 
(c0,b0,d0,a0,a0)  ok 
(c0,b0,d0,a0,b0)  ok 
(c0,b0,d0,a0,c0)  ok 
(c0,b0,d0,a0,d0)  ok 
(c0,b0,d0,a0,p01)  ok 
(c0,b0,d0,a0,q01)  ok 
(c0,b0,d0,b0,a0)  ok 
(c0,b0,d0,b0,b0)  ok 
(c0,b0,d0,b0,c0)  ok 
(c0,b0,d0,b0,d0)  ok 
(c0,b0,d0,b0,p01)  ok 
(c0,b0,d0,b0,q01)  ok 
(c0,b0,d0,c0,a0)  ok 
(c0,b0,d0,c0,b0)  ok 
(c0,b0,d0,c0,c0)  ok 
(c0,b0,d0,c0,d0)  ok 
(c0,b0,d0,c0,p01)  ok 
(c0,b0,d0,c0,q01)  ok 
(c0,b0,d0,d0,a0)  ok 
(c0,b0,d0,d0,b0)  ok 
(c0,b0,d0,d0,c0)  ok 
(c0,b0,d0,d0,d0)  ok 
(c0,b0,d0,d0,p01)  ok 
(c0,b0,d0,d0,q01)  ok 
(c0,b0,d0,p01,a1)  ok 
(c0,b0,d0,p01,b1)  ok 
(c0,b0,d0,p01,c1)  ok 
(c0,b0,d0,p01,d1)  ok 
(c0,b0,d0,p01,p10)  ok 
(c0,b0,d0,p01,q10)  ok 
(c0,b0,d0,q01,a1)  ok 
(c0,b0,d0,q01,b1)  ok 
(c0,b0,d0,q01,c1)  ok 
(c0,b0,d0,q01,d1)  ok 
(c0,b0,d0,q01,p10)  ok 
(c0,b0,d0,q01,q10)  ok 
(c0,b0,p01,a1,a1)  ok 
(c0,b0,p01,a1,b1)  ok 
(c0,b0,p01,a1,c1)  ok 
(c0,b0,p01,a1,d1)  ok 
(c0,b0,p01,a1,p10)  ok 
(c0,b0,p01,a1,q10)  ok 
(c0,b0,p01,b1,a1)  ok 
(c0,b0,p01,b1,b1)  ok 
(c0,b0,p01,b1,c1)  ok 
(c0,b0,p01,b1,d1)  ok 
(c0,b0,p01,b1,p10)  ok 
(c0,b0,p01,b1,q10)  ok 
(c0,b0,p01,c1,a1)  ok 
(c0,b0,p01,c1,b1)  ok 
(c0,b0,p01,c1,c1)  ok 
(c0,b0,p01,c1,d1)  ok 
(c0,b0,p01,c1,p10)  ok 
(c0,b0,p01,c1,q10)  ok 
(c0,b0,p01,d1,a1)  ok 
(c0,b0,p01,d1,b1)  ok 
(c0,b0,p01,d1,c1)  ok 
(c0,b0,p01,d1,d1)  ok 
(c0,b0,p01,d1,p10)  ok 
(c0,b0,p01,d1,q10)  ok 
(c0,b0,p01,p10,a0)  ok 
(c0,b0,p01,p10,b0)  ok 
(c0,b0,p01,p10,c0)  ok 
(c0,b0,p01,p10,d0)  ok 
(c0,b0,p01,p10,p01)  ok 
(c0,b0,p01,p10,q01)  ok 
(c0,b0,p01,q10,a0)  ok 
(c0,b0,p01,q10,b0)  ok 
(c0,b0,p01,q10,c0)  ok 
(c0,b0,p01,q10,d0)  ok 
(c0,b0,p01,q10,p01)  ok 
(c0,b0,p01,q10,q01)  ok 
(c0,b0,q01,a1,a1)  ok 
(c0,b0,q01,a1,b1)  ok 
(c0,b0,q01,a1,c1)  ok 
(c0,b0,q01,a1,d1)  ok 
(c0,b0,q01,a1,p10)  ok 
(c0,b0,q01,a1,q10)  ok 
(c0,b0,q01,b1,a1)  ok 
(c0,b0,q01,b1,b1)  ok 
(c0,b0,q01,b1,c1)  ok 
(c0,b0,q01,b1,d1)  ok 
(c0,b0,q01,b1,p10)  ok 
(c0,b0,q01,b1,q10)  ok 
(c0,b0,q01,c1,a1)  ok 
(c0,b0,q01,c1,b1)  ok 
(c0,b0,q01,c1,c1)  ok 
(c0,b0,q01,c1,d1)  ok 
(c0,b0,q01,c1,p10)  ok 
(c0,b0,q01,c1,q10)  ok 
(c0,b0,q01,d1,a1)  ok 
(c0,b0,q01,d1,b1)  ok 
(c0,b0,q01,d1,c1)  ok 
(c0,b0,q01,d1,d1)  ok 
(c0,b0,q01,d1,p10)  ok 
(c0,b0,q01,d1,q10)  ok 
(c0,b0,q01,p10,a0)  ok 
(c0,b0,q01,p10,b0)  ok 
(c0,b0,q01,p10,c0)  ok 
(c0,b0,q01,p10,d0)  ok 
(c0,b0,q01,p10,p01)  ok 
(c0,b0,q01,p10,q01)  ok 
(c0,b0,q01,q10,a0)  ok 
(c0,b0,q01,q10,b0)  ok 
(c0,b0,q01,q10,c0)  ok 
(c0,b0,q01,q10,d0)  ok 
(c0,b0,q01,q10,p01)  ok 
(c0,b0,q01,q10,q01)  ok 
(c0,c0,a0,a0,a0)  ok 
(c0,c0,a0,a0,b0)  ok 
(c0,c0,a0,a0,c0)  ok 
(c0,c0,a0,a0,d0)  ok 
(c0,c0,a0,a0,p01)  ok 
(c0,c0,a0,a0,q01)  ok 
(c0,c0,a0,b0,a0)  ok 
(c0,c0,a0,b0,b0)  ok 
(c0,c0,a0,b0,c0)  ok 
(c0,c0,a0,b0,d0)  ok 
(c0,c0,a0,b0,p01)  ok 
(c0,c0,a0,b0,q01)  ok 
(c0,c0,a0,c0,a0)  ok 
(c0,c0,a0,c0,b0)  ok 
(c0,c0,a0,c0,c0)  ok 
(c0,c0,a0,c0,d0)  ok 
(c0,c0,a0,c0,p01)  ok 
(c0,c0,a0,c0,q01)  ok 
(c0,c0,a0,d0,a0)  ok 
(c0,c0,a0,d0,b0)  ok 
(c0,c0,a0,d0,c0)  ok 
(c0,c0,a0,d0,d0)  ok 
(c0,c0,a0,d0,p01)  ok 
(c0,c0,a0,d0,q01)  ok 
(c0,c0,a0,p01,a1)  ok 
(c0,c0,a0,p01,b1)  ok 
(c0,c0,a0,p01,c1)  ok 
(c0,c0,a0,p01,d1)  ok 
(c0,c0,a0,p01,p10)  ok 
(c0,c0,a0,p01,q10)  ok 
(c0,c0,a0,q01,a1)  ok 
(c0,c0,a0,q01,b1)  ok 
(c0,c0,a0,q01,c1)  ok 
(c0,c0,a0,q01,d1)  ok 
(c0,c0,a0,q01,p10)  ok 
(c0,c0,a0,q01,q10)  ok 
(c0,c0,b0,a0,a0)  ok 
(c0,c0,b0,a0,b0)  ok 
(c0,c0,b0,a0,c0)  ok 
(c0,c0,b0,a0,d0)  ok 
(c0,c0,b0,a0,p01)  ok 
(c0,c0,b0,a0,q01)  ok 
(c0,c0,b0,b0,a0)  ok 
(c0,c0,b0,b0,b0)  ok 
(c0,c0,b0,b0,c0)  ok 
(c0,c0,b0,b0,d0)  ok 
(c0,c0,b0,b0,p01)  ok 
(c0,c0,b0,b0,q01)  ok 
(c0,c0,b0,c0,a0)  ok 
(c0,c0,b0,c0,b0)  ok 
(c0,c0,b0,c0,c0)  ok 
(c0,c0,b0,c0,d0)  ok 
(c0,c0,b0,c0,p01)  ok 
(c0,c0,b0,c0,q01)  ok 
(c0,c0,b0,d0,a0)  ok 
(c0,c0,b0,d0,b0)  ok 
(c0,c0,b0,d0,c0)  ok 
(c0,c0,b0,d0,d0)  ok 
(c0,c0,b0,d0,p01)  ok 
(c0,c0,b0,d0,q01)  ok 
(c0,c0,b0,p01,a1)  ok 
(c0,c0,b0,p01,b1)  ok 
(c0,c0,b0,p01,c1)  ok 
(c0,c0,b0,p01,d1)  ok 
(c0,c0,b0,p01,p10)  ok 
(c0,c0,b0,p01,q10)  ok 
(c0,c0,b0,q01,a1)  ok 
(c0,c0,b0,q01,b1)  ok 
(c0,c0,b0,q01,c1)  ok 
(c0,c0,b0,q01,d1)  ok 
(c0,c0,b0,q01,p10)  ok 
(c0,c0,b0,q01,q10)  ok 
(c0,c0,c0,a0,a0)  ok 
(c0,c0,c0,a0,b0)  ok 
(c0,c0,c0,a0,c0)  ok 
(c0,c0,c0,a0,d0)  ok 
(c0,c0,c0,a0,p01)  ok 
(c0,c0,c0,a0,q01)  ok 
(c0,c0,c0,b0,a0)  ok 
(c0,c0,c0,b0,b0)  ok 
(c0,c0,c0,b0,c0)  ok 
(c0,c0,c0,b0,d0)  ok 
(c0,c0,c0,b0,p01)  ok 
(c0,c0,c0,b0,q01)  ok 
(c0,c0,c0,c0,a0)  ok 
(c0,c0,c0,c0,b0)  ok 
(c0,c0,c0,c0,c0)  ok 
(c0,c0,c0,c0,d0)  ok 
(c0,c0,c0,c0,p01)  ok 
(c0,c0,c0,c0,q01)  ok 
(c0,c0,c0,d0,a0)  ok 
(c0,c0,c0,d0,b0)  ok 
(c0,c0,c0,d0,c0)  ok 
(c0,c0,c0,d0,d0)  ok 
(c0,c0,c0,d0,p01)  ok 
(c0,c0,c0,d0,q01)  ok 
(c0,c0,c0,p01,a1)  ok 
(c0,c0,c0,p01,b1)  ok 
(c0,c0,c0,p01,c1)  ok 
(c0,c0,c0,p01,d1)  ok 
(c0,c0,c0,p01,p10)  ok 
(c0,c0,c0,p01,q10)  ok 
(c0,c0,c0,q01,a1)  ok 
(c0,c0,c0,q01,b1)  ok 
(c0,c0,c0,q01,c1)  ok 
(c0,c0,c0,q01,d1)  ok 
(c0,c0,c0,q01,p10)  ok 
(c0,c0,c0,q01,q10)  ok 
(c0,c0,d0,a0,a0)  ok 
(c0,c0,d0,a0,b0)  ok 
(c0,c0,d0,a0,c0)  ok 
(c0,c0,d0,a0,d0)  ok 
(c0,c0,d0,a0,p01)  ok 
(c0,c0,d0,a0,q01)  ok 
(c0,c0,d0,b0,a0)  ok 
(c0,c0,d0,b0,b0)  ok 
(c0,c0,d0,b0,c0)  ok 
(c0,c0,d0,b0,d0)  ok 
(c0,c0,d0,b0,p01)  ok 
(c0,c0,d0,b0,q01)  ok 
(c0,c0,d0,c0,a0)  ok 
(c0,c0,d0,c0,b0)  ok 
(c0,c0,d0,c0,c0)  ok 
(c0,c0,d0,c0,d0)  ok 
(c0,c0,d0,c0,p01)  ok 
(c0,c0,d0,c0,q01)  ok 
(c0,c0,d0,d0,a0)  ok 
(c0,c0,d0,d0,b0)  ok 
(c0,c0,d0,d0,c0)  ok 
(c0,c0,d0,d0,d0)  ok 
(c0,c0,d0,d0,p01)  ok 
(c0,c0,d0,d0,q01)  ok 
(c0,c0,d0,p01,a1)  ok 
(c0,c0,d0,p01,b1)  ok 
(c0,c0,d0,p01,c1)  ok 
(c0,c0,d0,p01,d1)  ok 
(c0,c0,d0,p01,p10)  ok 
(c0,c0,d0,p01,q10)  ok 
(c0,c0,d0,q01,a1)  ok 
(c0,c0,d0,q01,b1)  ok 
(c0,c0,d0,q01,c1)  ok 
(c0,c0,d0,q01,d1)  ok 
(c0,c0,d0,q01,p10)  ok 
(c0,c0,d0,q01,q10)  ok 
(c0,c0,p01,a1,a1)  ok 
(c0,c0,p01,a1,b1)  ok 
(c0,c0,p01,a1,c1)  ok 
(c0,c0,p01,a1,d1)  ok 
(c0,c0,p01,a1,p10)  ok 
(c0,c0,p01,a1,q10)  ok 
(c0,c0,p01,b1,a1)  ok 
(c0,c0,p01,b1,b1)  ok 
(c0,c0,p01,b1,c1)  ok 
(c0,c0,p01,b1,d1)  ok 
(c0,c0,p01,b1,p10)  ok 
(c0,c0,p01,b1,q10)  ok 
(c0,c0,p01,c1,a1)  ok 
(c0,c0,p01,c1,b1)  ok 
(c0,c0,p01,c1,c1)  ok 
(c0,c0,p01,c1,d1)  ok 
(c0,c0,p01,c1,p10)  ok 
(c0,c0,p01,c1,q10)  ok 
(c0,c0,p01,d1,a1)  ok 
(c0,c0,p01,d1,b1)  ok 
(c0,c0,p01,d1,c1)  ok 
(c0,c0,p01,d1,d1)  ok 
(c0,c0,p01,d1,p10)  ok 
(c0,c0,p01,d1,q10)  ok 
(c0,c0,p01,p10,a0)  ok 
(c0,c0,p01,p10,b0)  ok 
(c0,c0,p01,p10,c0)  ok 
(c0,c0,p01,p10,d0)  ok 
(c0,c0,p01,p10,p01)  ok 
(c0,c0,p01,p10,q01)  ok 
(c0,c0,p01,q10,a0)  ok 
(c0,c0,p01,q10,b0)  ok 
(c0,c0,p01,q10,c0)  ok 
(c0,c0,p01,q10,d0)  ok 
(c0,c0,p01,q10,p01)  ok 
(c0,c0,p01,q10,q01)  ok 
(c0,c0,q01,a1,a1)  ok 
(c0,c0,q01,a1,b1)  ok 
(c0,c0,q01,a1,c1)  ok 
(c0,c0,q01,a1,d1)  ok 
(c0,c0,q01,a1,p10)  ok 
(c0,c0,q01,a1,q10)  ok 
(c0,c0,q01,b1,a1)  ok 
(c0,c0,q01,b1,b1)  ok 
(c0,c0,q01,b1,c1)  ok 
(c0,c0,q01,b1,d1)  ok 
(c0,c0,q01,b1,p10)  ok 
(c0,c0,q01,b1,q10)  ok 
(c0,c0,q01,c1,a1)  ok 
(c0,c0,q01,c1,b1)  ok 
(c0,c0,q01,c1,c1)  ok 
(c0,c0,q01,c1,d1)  ok 
(c0,c0,q01,c1,p10)  ok 
(c0,c0,q01,c1,q10)  ok 
(c0,c0,q01,d1,a1)  ok 
(c0,c0,q01,d1,b1)  ok 
(c0,c0,q01,d1,c1)  ok 
(c0,c0,q01,d1,d1)  ok 
(c0,c0,q01,d1,p10)  ok 
(c0,c0,q01,d1,q10)  ok 
(c0,c0,q01,p10,a0)  ok 
(c0,c0,q01,p10,b0)  ok 
(c0,c0,q01,p10,c0)  ok 
(c0,c0,q01,p10,d0)  ok 
(c0,c0,q01,p10,p01)  ok 
(c0,c0,q01,p10,q01)  ok 
(c0,c0,q01,q10,a0)  ok 
(c0,c0,q01,q10,b0)  ok 
(c0,c0,q01,q10,c0)  ok 
(c0,c0,q01,q10,d0)  ok 
(c0,c0,q01,q10,p01)  ok 
(c0,c0,q01,q10,q01)  ok 
(c0,d0,a0,a0,a0)  ok 
(c0,d0,a0,a0,b0)  ok 
(c0,d0,a0,a0,c0)  ok 
(c0,d0,a0,a0,d0)  ok 
(c0,d0,a0,a0,p01)  ok 
(c0,d0,a0,a0,q01)  ok 
(c0,d0,a0,b0,a0)  ok 
(c0,d0,a0,b0,b0)  ok 
(c0,d0,a0,b0,c0)  ok 
(c0,d0,a0,b0,d0)  ok 
(c0,d0,a0,b0,p01)  ok 
(c0,d0,a0,b0,q01)  ok 
(c0,d0,a0,c0,a0)  ok 
(c0,d0,a0,c0,b0)  ok 
(c0,d0,a0,c0,c0)  ok 
(c0,d0,a0,c0,d0)  ok 
(c0,d0,a0,c0,p01)  ok 
(c0,d0,a0,c0,q01)  ok 
(c0,d0,a0,d0,a0)  ok 
(c0,d0,a0,d0,b0)  ok 
(c0,d0,a0,d0,c0)  ok 
(c0,d0,a0,d0,d0)  ok 
(c0,d0,a0,d0,p01)  ok 
(c0,d0,a0,d0,q01)  ok 
(c0,d0,a0,p01,a1)  ok 
(c0,d0,a0,p01,b1)  ok 
(c0,d0,a0,p01,c1)  ok 
(c0,d0,a0,p01,d1)  ok 
(c0,d0,a0,p01,p10)  ok 
(c0,d0,a0,p01,q10)  ok 
(c0,d0,a0,q01,a1)  ok 
(c0,d0,a0,q01,b1)  ok 
(c0,d0,a0,q01,c1)  ok 
(c0,d0,a0,q01,d1)  ok 
(c0,d0,a0,q01,p10)  ok 
(c0,d0,a0,q01,q10)  ok 
(c0,d0,b0,a0,a0)  ok 
(c0,d0,b0,a0,b0)  ok 
(c0,d0,b0,a0,c0)  ok 
(c0,d0,b0,a0,d0)  ok 
(c0,d0,b0,a0,p01)  ok 
(c0,d0,b0,a0,q01)  ok 
(c0,d0,b0,b0,a0)  ok 
(c0,d0,b0,b0,b0)  ok 
(c0,d0,b0,b0,c0)  ok 
(c0,d0,b0,b0,d0)  ok 
(c0,d0,b0,b0,p01)  ok 
(c0,d0,b0,b0,q01)  ok 
(c0,d0,b0,c0,a0)  ok 
(c0,d0,b0,c0,b0)  ok 
(c0,d0,b0,c0,c0)  ok 
(c0,d0,b0,c0,d0)  ok 
(c0,d0,b0,c0,p01)  ok 
(c0,d0,b0,c0,q01)  ok 
(c0,d0,b0,d0,a0)  ok 
(c0,d0,b0,d0,b0)  ok 
(c0,d0,b0,d0,c0)  ok 
(c0,d0,b0,d0,d0)  ok 
(c0,d0,b0,d0,p01)  ok 
(c0,d0,b0,d0,q01)  ok 
(c0,d0,b0,p01,a1)  ok 
(c0,d0,b0,p01,b1)  ok 
(c0,d0,b0,p01,c1)  ok 
(c0,d0,b0,p01,d1)  ok 
(c0,d0,b0,p01,p10)  ok 
(c0,d0,b0,p01,q10)  ok 
(c0,d0,b0,q01,a1)  ok 
(c0,d0,b0,q01,b1)  ok 
(c0,d0,b0,q01,c1)  ok 
(c0,d0,b0,q01,d1)  ok 
(c0,d0,b0,q01,p10)  ok 
(c0,d0,b0,q01,q10)  ok 
(c0,d0,c0,a0,a0)  ok 
(c0,d0,c0,a0,b0)  ok 
(c0,d0,c0,a0,c0)  ok 
(c0,d0,c0,a0,d0)  ok 
(c0,d0,c0,a0,p01)  ok 
(c0,d0,c0,a0,q01)  ok 
(c0,d0,c0,b0,a0)  ok 
(c0,d0,c0,b0,b0)  ok 
(c0,d0,c0,b0,c0)  ok 
(c0,d0,c0,b0,d0)  ok 
(c0,d0,c0,b0,p01)  ok 
(c0,d0,c0,b0,q01)  ok 
(c0,d0,c0,c0,a0)  ok 
(c0,d0,c0,c0,b0)  ok 
(c0,d0,c0,c0,c0)  ok 
(c0,d0,c0,c0,d0)  ok 
(c0,d0,c0,c0,p01)  ok 
(c0,d0,c0,c0,q01)  ok 
(c0,d0,c0,d0,a0)  ok 
(c0,d0,c0,d0,b0)  ok 
(c0,d0,c0,d0,c0)  ok 
(c0,d0,c0,d0,d0)  ok 
(c0,d0,c0,d0,p01)  ok 
(c0,d0,c0,d0,q01)  ok 
(c0,d0,c0,p01,a1)  ok 
(c0,d0,c0,p01,b1)  ok 
(c0,d0,c0,p01,c1)  ok 
(c0,d0,c0,p01,d1)  ok 
(c0,d0,c0,p01,p10)  ok 
(c0,d0,c0,p01,q10)  ok 
(c0,d0,c0,q01,a1)  ok 
(c0,d0,c0,q01,b1)  ok 
(c0,d0,c0,q01,c1)  ok 
(c0,d0,c0,q01,d1)  ok 
(c0,d0,c0,q01,p10)  ok 
(c0,d0,c0,q01,q10)  ok 
(c0,d0,d0,a0,a0)  ok 
(c0,d0,d0,a0,b0)  ok 
(c0,d0,d0,a0,c0)  ok 
(c0,d0,d0,a0,d0)  ok 
(c0,d0,d0,a0,p01)  ok 
(c0,d0,d0,a0,q01)  ok 
(c0,d0,d0,b0,a0)  ok 
(c0,d0,d0,b0,b0)  ok 
(c0,d0,d0,b0,c0)  ok 
(c0,d0,d0,b0,d0)  ok 
(c0,d0,d0,b0,p01)  ok 
(c0,d0,d0,b0,q01)  ok 
(c0,d0,d0,c0,a0)  ok 
(c0,d0,d0,c0,b0)  ok 
(c0,d0,d0,c0,c0)  ok 
(c0,d0,d0,c0,d0)  ok 
(c0,d0,d0,c0,p01)  ok 
(c0,d0,d0,c0,q01)  ok 
(c0,d0,d0,d0,a0)  ok 
(c0,d0,d0,d0,b0)  ok 
(c0,d0,d0,d0,c0)  ok 
(c0,d0,d0,d0,d0)  ok 
(c0,d0,d0,d0,p01)  ok 
(c0,d0,d0,d0,q01)  ok 
(c0,d0,d0,p01,a1)  ok 
(c0,d0,d0,p01,b1)  ok 
(c0,d0,d0,p01,c1)  ok 
(c0,d0,d0,p01,d1)  ok 
(c0,d0,d0,p01,p10)  ok 
(c0,d0,d0,p01,q10)  ok 
(c0,d0,d0,q01,a1)  ok 
(c0,d0,d0,q01,b1)  ok 
(c0,d0,d0,q01,c1)  ok 
(c0,d0,d0,q01,d1)  ok 
(c0,d0,d0,q01,p10)  ok 
(c0,d0,d0,q01,q10)  ok 
(c0,d0,p01,a1,a1)  ok 
(c0,d0,p01,a1,b1)  ok 
(c0,d0,p01,a1,c1)  ok 
(c0,d0,p01,a1,d1)  ok 
(c0,d0,p01,a1,p10)  ok 
(c0,d0,p01,a1,q10)  ok 
(c0,d0,p01,b1,a1)  ok 
(c0,d0,p01,b1,b1)  ok 
(c0,d0,p01,b1,c1)  ok 
(c0,d0,p01,b1,d1)  ok 
(c0,d0,p01,b1,p10)  ok 
(c0,d0,p01,b1,q10)  ok 
(c0,d0,p01,c1,a1)  ok 
(c0,d0,p01,c1,b1)  ok 
(c0,d0,p01,c1,c1)  ok 
(c0,d0,p01,c1,d1)  ok 
(c0,d0,p01,c1,p10)  ok 
(c0,d0,p01,c1,q10)  ok 
(c0,d0,p01,d1,a1)  ok 
(c0,d0,p01,d1,b1)  ok 
(c0,d0,p01,d1,c1)  ok 
(c0,d0,p01,d1,d1)  ok 
(c0,d0,p01,d1,p10)  ok 
(c0,d0,p01,d1,q10)  ok 
(c0,d0,p01,p10,a0)  ok 
(c0,d0,p01,p10,b0)  ok 
(c0,d0,p01,p10,c0)  ok 
(c0,d0,p01,p10,d0)  ok 
(c0,d0,p01,p10,p01)  ok 
(c0,d0,p01,p10,q01)  ok 
(c0,d0,p01,q10,a0)  ok 
(c0,d0,p01,q10,b0)  ok 
(c0,d0,p01,q10,c0)  ok 
(c0,d0,p01,q10,d0)  ok 
(c0,d0,p01,q10,p01)  ok 
(c0,d0,p01,q10,q01)  ok 
(c0,d0,q01,a1,a1)  ok 
(c0,d0,q01,a1,b1)  ok 
(c0,d0,q01,a1,c1)  ok 
(c0,d0,q01,a1,d1)  ok 
(c0,d0,q01,a1,p10)  ok 
(c0,d0,q01,a1,q10)  ok 
(c0,d0,q01,b1,a1)  ok 
(c0,d0,q01,b1,b1)  ok 
(c0,d0,q01,b1,c1)  ok 
(c0,d0,q01,b1,d1)  ok 
(c0,d0,q01,b1,p10)  ok 
(c0,d0,q01,b1,q10)  ok 
(c0,d0,q01,c1,a1)  ok 
(c0,d0,q01,c1,b1)  ok 
(c0,d0,q01,c1,c1)  ok 
(c0,d0,q01,c1,d1)  ok 
(c0,d0,q01,c1,p10)  ok 
(c0,d0,q01,c1,q10)  ok 
(c0,d0,q01,d1,a1)  ok 
(c0,d0,q01,d1,b1)  ok 
(c0,d0,q01,d1,c1)  ok 
(c0,d0,q01,d1,d1)  ok 
(c0,d0,q01,d1,p10)  ok 
(c0,d0,q01,d1,q10)  ok 
(c0,d0,q01,p10,a0)  ok 
(c0,d0,q01,p10,b0)  ok 
(c0,d0,q01,p10,c0)  ok 
(c0,d0,q01,p10,d0)  ok 
(c0,d0,q01,p10,p01)  ok 
(c0,d0,q01,p10,q01)  ok 
(c0,d0,q01,q10,a0)  ok 
(c0,d0,q01,q10,b0)  ok 
(c0,d0,q01,q10,c0)  ok 
(c0,d0,q01,q10,d0)  ok 
(c0,d0,q01,q10,p01)  ok 
(c0,d0,q01,q10,q01)  ok 
(c0,p01,a1,a1,a1)  ok 
(c0,p01,a1,a1,b1)  ok 
(c0,p01,a1,a1,c1)  ok 
(c0,p01,a1,a1,d1)  ok 
(c0,p01,a1,a1,p10)  ok 
(c0,p01,a1,a1,q10)  ok 
(c0,p01,a1,b1,a1)  ok 
(c0,p01,a1,b1,b1)  ok 
(c0,p01,a1,b1,c1)  ok 
(c0,p01,a1,b1,d1)  ok 
(c0,p01,a1,b1,p10)  ok 
(c0,p01,a1,b1,q10)  ok 
(c0,p01,a1,c1,a1)  ok 
(c0,p01,a1,c1,b1)  ok 
(c0,p01,a1,c1,c1)  ok 
(c0,p01,a1,c1,d1)  ok 
(c0,p01,a1,c1,p10)  ok 
(c0,p01,a1,c1,q10)  ok 
(c0,p01,a1,d1,a1)  ok 
(c0,p01,a1,d1,b1)  ok 
(c0,p01,a1,d1,c1)  ok 
(c0,p01,a1,d1,d1)  ok 
(c0,p01,a1,d1,p10)  ok 
(c0,p01,a1,d1,q10)  ok 
(c0,p01,a1,p10,a0)  ok 
(c0,p01,a1,p10,b0)  ok 
(c0,p01,a1,p10,c0)  ok 
(c0,p01,a1,p10,d0)  ok 
(c0,p01,a1,p10,p01)  ok 
(c0,p01,a1,p10,q01)  ok 
(c0,p01,a1,q10,a0)  ok 
(c0,p01,a1,q10,b0)  ok 
(c0,p01,a1,q10,c0)  ok 
(c0,p01,a1,q10,d0)  ok 
(c0,p01,a1,q10,p01)  ok 
(c0,p01,a1,q10,q01)  ok 
(c0,p01,b1,a1,a1)  ok 
(c0,p01,b1,a1,b1)  ok 
(c0,p01,b1,a1,c1)  ok 
(c0,p01,b1,a1,d1)  ok 
(c0,p01,b1,a1,p10)  ok 
(c0,p01,b1,a1,q10)  ok 
(c0,p01,b1,b1,a1)  ok 
(c0,p01,b1,b1,b1)  ok 
(c0,p01,b1,b1,c1)  ok 
(c0,p01,b1,b1,d1)  ok 
(c0,p01,b1,b1,p10)  ok 
(c0,p01,b1,b1,q10)  ok 
(c0,p01,b1,c1,a1)  ok 
(c0,p01,b1,c1,b1)  ok 
(c0,p01,b1,c1,c1)  ok 
(c0,p01,b1,c1,d1)  ok 
(c0,p01,b1,c1,p10)  ok 
(c0,p01,b1,c1,q10)  ok 
(c0,p01,b1,d1,a1)  ok 
(c0,p01,b1,d1,b1)  ok 
(c0,p01,b1,d1,c1)  ok 
(c0,p01,b1,d1,d1)  ok 
(c0,p01,b1,d1,p10)  ok 
(c0,p01,b1,d1,q10)  ok 
(c0,p01,b1,p10,a0)  ok 
(c0,p01,b1,p10,b0)  ok 
(c0,p01,b1,p10,c0)  ok 
(c0,p01,b1,p10,d0)  ok 
(c0,p01,b1,p10,p01)  ok 
(c0,p01,b1,p10,q01)  ok 
(c0,p01,b1,q10,a0)  ok 
(c0,p01,b1,q10,b0)  ok 
(c0,p01,b1,q10,c0)  ok 
(c0,p01,b1,q10,d0)  ok 
(c0,p01,b1,q10,p01)  ok 
(c0,p01,b1,q10,q01)  ok 
(c0,p01,c1,a1,a1)  ok 
(c0,p01,c1,a1,b1)  ok 
(c0,p01,c1,a1,c1)  ok 
(c0,p01,c1,a1,d1)  ok 
(c0,p01,c1,a1,p10)  ok 
(c0,p01,c1,a1,q10)  ok 
(c0,p01,c1,b1,a1)  ok 
(c0,p01,c1,b1,b1)  ok 
(c0,p01,c1,b1,c1)  ok 
(c0,p01,c1,b1,d1)  ok 
(c0,p01,c1,b1,p10)  ok 
(c0,p01,c1,b1,q10)  ok 
(c0,p01,c1,c1,a1)  ok 
(c0,p01,c1,c1,b1)  ok 
(c0,p01,c1,c1,c1)  ok 
(c0,p01,c1,c1,d1)  ok 
(c0,p01,c1,c1,p10)  ok 
(c0,p01,c1,c1,q10)  ok 
(c0,p01,c1,d1,a1)  ok 
(c0,p01,c1,d1,b1)  ok 
(c0,p01,c1,d1,c1)  ok 
(c0,p01,c1,d1,d1)  ok 
(c0,p01,c1,d1,p10)  ok 
(c0,p01,c1,d1,q10)  ok 
(c0,p01,c1,p10,a0)  ok 
(c0,p01,c1,p10,b0)  ok 
(c0,p01,c1,p10,c0)  ok 
(c0,p01,c1,p10,d0)  ok 
(c0,p01,c1,p10,p01)  ok 
(c0,p01,c1,p10,q01)  ok 
(c0,p01,c1,q10,a0)  ok 
(c0,p01,c1,q10,b0)  ok 
(c0,p01,c1,q10,c0)  ok 
(c0,p01,c1,q10,d0)  ok 
(c0,p01,c1,q10,p01)  ok 
(c0,p01,c1,q10,q01)  ok 
(c0,p01,d1,a1,a1)  ok 
(c0,p01,d1,a1,b1)  ok 
(c0,p01,d1,a1,c1)  ok 
(c0,p01,d1,a1,d1)  ok 
(c0,p01,d1,a1,p10)  ok 
(c0,p01,d1,a1,q10)  ok 
(c0,p01,d1,b1,a1)  ok 
(c0,p01,d1,b1,b1)  ok 
(c0,p01,d1,b1,c1)  ok 
(c0,p01,d1,b1,d1)  ok 
(c0,p01,d1,b1,p10)  ok 
(c0,p01,d1,b1,q10)  ok 
(c0,p01,d1,c1,a1)  ok 
(c0,p01,d1,c1,b1)  ok 
(c0,p01,d1,c1,c1)  ok 
(c0,p01,d1,c1,d1)  ok 
(c0,p01,d1,c1,p10)  ok 
(c0,p01,d1,c1,q10)  ok 
(c0,p01,d1,d1,a1)  ok 
(c0,p01,d1,d1,b1)  ok 
(c0,p01,d1,d1,c1)  ok 
(c0,p01,d1,d1,d1)  ok 
(c0,p01,d1,d1,p10)  ok 
(c0,p01,d1,d1,q10)  ok 
(c0,p01,d1,p10,a0)  ok 
(c0,p01,d1,p10,b0)  ok 
(c0,p01,d1,p10,c0)  ok 
(c0,p01,d1,p10,d0)  ok 
(c0,p01,d1,p10,p01)  ok 
(c0,p01,d1,p10,q01)  ok 
(c0,p01,d1,q10,a0)  ok 
(c0,p01,d1,q10,b0)  ok 
(c0,p01,d1,q10,c0)  ok 
(c0,p01,d1,q10,d0)  ok 
(c0,p01,d1,q10,p01)  ok 
(c0,p01,d1,q10,q01)  ok 
(c0,p01,p10,a0,a0)  ok 
(c0,p01,p10,a0,b0)  ok 
(c0,p01,p10,a0,c0)  ok 
(c0,p01,p10,a0,d0)  ok 
(c0,p01,p10,a0,p01)  ok 
(c0,p01,p10,a0,q01)  ok 
(c0,p01,p10,b0,a0)  ok 
(c0,p01,p10,b0,b0)  ok 
(c0,p01,p10,b0,c0)  ok 
(c0,p01,p10,b0,d0)  ok 
(c0,p01,p10,b0,p01)  ok 
(c0,p01,p10,b0,q01)  ok 
(c0,p01,p10,c0,a0)  ok 
(c0,p01,p10,c0,b0)  ok 
(c0,p01,p10,c0,c0)  ok 
(c0,p01,p10,c0,d0)  ok 
(c0,p01,p10,c0,p01)  ok 
(c0,p01,p10,c0,q01)  ok 
(c0,p01,p10,d0,a0)  ok 
(c0,p01,p10,d0,b0)  ok 
(c0,p01,p10,d0,c0)  ok 
(c0,p01,p10,d0,d0)  ok 
(c0,p01,p10,d0,p01)  ok 
(c0,p01,p10,d0,q01)  ok 
(c0,p01,p10,p01,a1)  ok 
(c0,p01,p10,p01,b1)  ok 
(c0,p01,p10,p01,c1)  ok 
(c0,p01,p10,p01,d1)  ok 
(c0,p01,p10,p01,p10)  ok 
(c0,p01,p10,p01,q10)  ok 
(c0,p01,p10,q01,a1)  ok 
(c0,p01,p10,q01,b1)  ok 
(c0,p01,p10,q01,c1)  ok 
(c0,p01,p10,q01,d1)  ok 
(c0,p01,p10,q01,p10)  ok 
(c0,p01,p10,q01,q10)  ok 
(c0,p01,q10,a0,a0)  ok 
(c0,p01,q10,a0,b0)  ok 
(c0,p01,q10,a0,c0)  ok 
(c0,p01,q10,a0,d0)  ok 
(c0,p01,q10,a0,p01)  ok 
(c0,p01,q10,a0,q01)  ok 
(c0,p01,q10,b0,a0)  ok 
(c0,p01,q10,b0,b0)  ok 
(c0,p01,q10,b0,c0)  ok 
(c0,p01,q10,b0,d0)  ok 
(c0,p01,q10,b0,p01)  ok 
(c0,p01,q10,b0,q01)  ok 
(c0,p01,q10,c0,a0)  ok 
(c0,p01,q10,c0,b0)  ok 
(c0,p01,q10,c0,c0)  ok 
(c0,p01,q10,c0,d0)  ok 
(c0,p01,q10,c0,p01)  ok 
(c0,p01,q10,c0,q01)  ok 
(c0,p01,q10,d0,a0)  ok 
(c0,p01,q10,d0,b0)  ok 
(c0,p01,q10,d0,c0)  ok 
(c0,p01,q10,d0,d0)  ok 
(c0,p01,q10,d0,p01)  ok 
(c0,p01,q10,d0,q01)  ok 
(c0,p01,q10,p01,a1)  ok 
(c0,p01,q10,p01,b1)  ok 
(c0,p01,q10,p01,c1)  ok 
(c0,p01,q10,p01,d1)  ok 
(c0,p01,q10,p01,p10)  ok 
(c0,p01,q10,p01,q10)  ok 
(c0,p01,q10,q01,a1)  ok 
(c0,p01,q10,q01,b1)  ok 
(c0,p01,q10,q01,c1)  ok 
(c0,p01,q10,q01,d1)  ok 
(c0,p01,q10,q01,p10)  ok 
(c0,p01,q10,q01,q10)  ok 
(c0,q01,a1,a1,a1)  ok 
(c0,q01,a1,a1,b1)  ok 
(c0,q01,a1,a1,c1)  ok 
(c0,q01,a1,a1,d1)  ok 
(c0,q01,a1,a1,p10)  ok 
(c0,q01,a1,a1,q10)  ok 
(c0,q01,a1,b1,a1)  ok 
(c0,q01,a1,b1,b1)  ok 
(c0,q01,a1,b1,c1)  ok 
(c0,q01,a1,b1,d1)  ok 
(c0,q01,a1,b1,p10)  ok 
(c0,q01,a1,b1,q10)  ok 
(c0,q01,a1,c1,a1)  ok 
(c0,q01,a1,c1,b1)  ok 
(c0,q01,a1,c1,c1)  ok 
(c0,q01,a1,c1,d1)  ok 
(c0,q01,a1,c1,p10)  ok 
(c0,q01,a1,c1,q10)  ok 
(c0,q01,a1,d1,a1)  ok 
(c0,q01,a1,d1,b1)  ok 
(c0,q01,a1,d1,c1)  ok 
(c0,q01,a1,d1,d1)  ok 
(c0,q01,a1,d1,p10)  ok 
(c0,q01,a1,d1,q10)  ok 
(c0,q01,a1,p10,a0)  ok 
(c0,q01,a1,p10,b0)  ok 
(c0,q01,a1,p10,c0)  ok 
(c0,q01,a1,p10,d0)  ok 
(c0,q01,a1,p10,p01)  ok 
(c0,q01,a1,p10,q01)  ok 
(c0,q01,a1,q10,a0)  ok 
(c0,q01,a1,q10,b0)  ok 
(c0,q01,a1,q10,c0)  ok 
(c0,q01,a1,q10,d0)  ok 
(c0,q01,a1,q10,p01)  ok 
(c0,q01,a1,q10,q01)  ok 
(c0,q01,b1,a1,a1)  ok 
(c0,q01,b1,a1,b1)  ok 
(c0,q01,b1,a1,c1)  ok 
(c0,q01,b1,a1,d1)  ok 
(c0,q01,b1,a1,p10)  ok 
(c0,q01,b1,a1,q10)  ok 
(c0,q01,b1,b1,a1)  ok 
(c0,q01,b1,b1,b1)  ok 
(c0,q01,b1,b1,c1)  ok 
(c0,q01,b1,b1,d1)  ok 
(c0,q01,b1,b1,p10)  ok 
(c0,q01,b1,b1,q10)  ok 
(c0,q01,b1,c1,a1)  ok 
(c0,q01,b1,c1,b1)  ok 
(c0,q01,b1,c1,c1)  ok 
(c0,q01,b1,c1,d1)  ok 
(c0,q01,b1,c1,p10)  ok 
(c0,q01,b1,c1,q10)  ok 
(c0,q01,b1,d1,a1)  ok 
(c0,q01,b1,d1,b1)  ok 
(c0,q01,b1,d1,c1)  ok 
(c0,q01,b1,d1,d1)  ok 
(c0,q01,b1,d1,p10)  ok 
(c0,q01,b1,d1,q10)  ok 
(c0,q01,b1,p10,a0)  ok 
(c0,q01,b1,p10,b0)  ok 
(c0,q01,b1,p10,c0)  ok 
(c0,q01,b1,p10,d0)  ok 
(c0,q01,b1,p10,p01)  ok 
(c0,q01,b1,p10,q01)  ok 
(c0,q01,b1,q10,a0)  ok 
(c0,q01,b1,q10,b0)  ok 
(c0,q01,b1,q10,c0)  ok 
(c0,q01,b1,q10,d0)  ok 
(c0,q01,b1,q10,p01)  ok 
(c0,q01,b1,q10,q01)  ok 
(c0,q01,c1,a1,a1)  ok 
(c0,q01,c1,a1,b1)  ok 
(c0,q01,c1,a1,c1)  ok 
(c0,q01,c1,a1,d1)  ok 
(c0,q01,c1,a1,p10)  ok 
(c0,q01,c1,a1,q10)  ok 
(c0,q01,c1,b1,a1)  ok 
(c0,q01,c1,b1,b1)  ok 
(c0,q01,c1,b1,c1)  ok 
(c0,q01,c1,b1,d1)  ok 
(c0,q01,c1,b1,p10)  ok 
(c0,q01,c1,b1,q10)  ok 
(c0,q01,c1,c1,a1)  ok 
(c0,q01,c1,c1,b1)  ok 
(c0,q01,c1,c1,c1)  ok 
(c0,q01,c1,c1,d1)  ok 
(c0,q01,c1,c1,p10)  ok 
(c0,q01,c1,c1,q10)  ok 
(c0,q01,c1,d1,a1)  ok 
(c0,q01,c1,d1,b1)  ok 
(c0,q01,c1,d1,c1)  ok 
(c0,q01,c1,d1,d1)  ok 
(c0,q01,c1,d1,p10)  ok 
(c0,q01,c1,d1,q10)  ok 
(c0,q01,c1,p10,a0)  ok 
(c0,q01,c1,p10,b0)  ok 
(c0,q01,c1,p10,c0)  ok 
(c0,q01,c1,p10,d0)  ok 
(c0,q01,c1,p10,p01)  ok 
(c0,q01,c1,p10,q01)  ok 
(c0,q01,c1,q10,a0)  ok 
(c0,q01,c1,q10,b0)  ok 
(c0,q01,c1,q10,c0)  ok 
(c0,q01,c1,q10,d0)  ok 
(c0,q01,c1,q10,p01)  ok 
(c0,q01,c1,q10,q01)  ok 
(c0,q01,d1,a1,a1)  ok 
(c0,q01,d1,a1,b1)  ok 
(c0,q01,d1,a1,c1)  ok 
(c0,q01,d1,a1,d1)  ok 
(c0,q01,d1,a1,p10)  ok 
(c0,q01,d1,a1,q10)  ok 
(c0,q01,d1,b1,a1)  ok 
(c0,q01,d1,b1,b1)  ok 
(c0,q01,d1,b1,c1)  ok 
(c0,q01,d1,b1,d1)  ok 
(c0,q01,d1,b1,p10)  ok 
(c0,q01,d1,b1,q10)  ok 
(c0,q01,d1,c1,a1)  ok 
(c0,q01,d1,c1,b1)  ok 
(c0,q01,d1,c1,c1)  ok 
(c0,q01,d1,c1,d1)  ok 
(c0,q01,d1,c1,p10)  ok 
(c0,q01,d1,c1,q10)  ok 
(c0,q01,d1,d1,a1)  ok 
(c0,q01,d1,d1,b1)  ok 
(c0,q01,d1,d1,c1)  ok 
(c0,q01,d1,d1,d1)  ok 
(c0,q01,d1,d1,p10)  ok 
(c0,q01,d1,d1,q10)  ok 
(c0,q01,d1,p10,a0)  ok 
(c0,q01,d1,p10,b0)  ok 
(c0,q01,d1,p10,c0)  ok 
(c0,q01,d1,p10,d0)  ok 
(c0,q01,d1,p10,p01)  ok 
(c0,q01,d1,p10,q01)  ok 
(c0,q01,d1,q10,a0)  ok 
(c0,q01,d1,q10,b0)  ok 
(c0,q01,d1,q10,c0)  ok 
(c0,q01,d1,q10,d0)  ok 
(c0,q01,d1,q10,p01)  ok 
(c0,q01,d1,q10,q01)  ok 
(c0,q01,p10,a0,a0)  ok 
(c0,q01,p10,a0,b0)  ok 
(c0,q01,p10,a0,c0)  ok 
(c0,q01,p10,a0,d0)  ok 
(c0,q01,p10,a0,p01)  ok 
(c0,q01,p10,a0,q01)  ok 
(c0,q01,p10,b0,a0)  ok 
(c0,q01,p10,b0,b0)  ok 
(c0,q01,p10,b0,c0)  ok 
(c0,q01,p10,b0,d0)  ok 
(c0,q01,p10,b0,p01)  ok 
(c0,q01,p10,b0,q01)  ok 
(c0,q01,p10,c0,a0)  ok 
(c0,q01,p10,c0,b0)  ok 
(c0,q01,p10,c0,c0)  ok 
(c0,q01,p10,c0,d0)  ok 
(c0,q01,p10,c0,p01)  ok 
(c0,q01,p10,c0,q01)  ok 
(c0,q01,p10,d0,a0)  ok 
(c0,q01,p10,d0,b0)  ok 
(c0,q01,p10,d0,c0)  ok 
(c0,q01,p10,d0,d0)  ok 
(c0,q01,p10,d0,p01)  ok 
(c0,q01,p10,d0,q01)  ok 
(c0,q01,p10,p01,a1)  ok 
(c0,q01,p10,p01,b1)  ok 
(c0,q01,p10,p01,c1)  ok 
(c0,q01,p10,p01,d1)  ok 
(c0,q01,p10,p01,p10)  ok 
(c0,q01,p10,p01,q10)  ok 
(c0,q01,p10,q01,a1)  ok 
(c0,q01,p10,q01,b1)  ok 
(c0,q01,p10,q01,c1)  ok 
(c0,q01,p10,q01,d1)  ok 
(c0,q01,p10,q01,p10)  ok 
(c0,q01,p10,q01,q10)  ok 
(c0,q01,q10,a0,a0)  ok 
(c0,q01,q10,a0,b0)  ok 
(c0,q01,q10,a0,c0)  ok 
(c0,q01,q10,a0,d0)  ok 
(c0,q01,q10,a0,p01)  ok 
(c0,q01,q10,a0,q01)  ok 
(c0,q01,q10,b0,a0)  ok 
(c0,q01,q10,b0,b0)  ok 
(c0,q01,q10,b0,c0)  ok 
(c0,q01,q10,b0,d0)  ok 
(c0,q01,q10,b0,p01)  ok 
(c0,q01,q10,b0,q01)  ok 
(c0,q01,q10,c0,a0)  ok 
(c0,q01,q10,c0,b0)  ok 
(c0,q01,q10,c0,c0)  ok 
(c0,q01,q10,c0,d0)  ok 
(c0,q01,q10,c0,p01)  ok 
(c0,q01,q10,c0,q01)  ok 
(c0,q01,q10,d0,a0)  ok 
(c0,q01,q10,d0,b0)  ok 
(c0,q01,q10,d0,c0)  ok 
(c0,q01,q10,d0,d0)  ok 
(c0,q01,q10,d0,p01)  ok 
(c0,q01,q10,d0,q01)  ok 
(c0,q01,q10,p01,a1)  ok 
(c0,q01,q10,p01,b1)  ok 
(c0,q01,q10,p01,c1)  ok 
(c0,q01,q10,p01,d1)  ok 
(c0,q01,q10,p01,p10)  ok 
(c0,q01,q10,p01,q10)  ok 
(c0,q01,q10,q01,a1)  ok 
(c0,q01,q10,q01,b1)  ok 
(c0,q01,q10,q01,c1)  ok 
(c0,q01,q10,q01,d1)  ok 
(c0,q01,q10,q01,p10)  ok 
(c0,q01,q10,q01,q10)  ok 
(d0,a0,a0,a0,a0)  ok 
(d0,a0,a0,a0,b0)  ok 
(d0,a0,a0,a0,c0)  ok 
(d0,a0,a0,a0,d0)  ok 
(d0,a0,a0,a0,p01)  ok 
(d0,a0,a0,a0,q01)  ok 
(d0,a0,a0,b0,a0)  ok 
(d0,a0,a0,b0,b0)  ok 
(d0,a0,a0,b0,c0)  ok 
(d0,a0,a0,b0,d0)  ok 
(d0,a0,a0,b0,p01)  ok 
(d0,a0,a0,b0,q01)  ok 
(d0,a0,a0,c0,a0)  ok 
(d0,a0,a0,c0,b0)  ok 
(d0,a0,a0,c0,c0)  ok 
(d0,a0,a0,c0,d0)  ok 
(d0,a0,a0,c0,p01)  ok 
(d0,a0,a0,c0,q01)  ok 
(d0,a0,a0,d0,a0)  ok 
(d0,a0,a0,d0,b0)  ok 
(d0,a0,a0,d0,c0)  ok 
(d0,a0,a0,d0,d0)  ok 
(d0,a0,a0,d0,p01)  ok 
(d0,a0,a0,d0,q01)  ok 
(d0,a0,a0,p01,a1)  ok 
(d0,a0,a0,p01,b1)  ok 
(d0,a0,a0,p01,c1)  ok 
(d0,a0,a0,p01,d1)  ok 
(d0,a0,a0,p01,p10)  ok 
(d0,a0,a0,p01,q10)  ok 
(d0,a0,a0,q01,a1)  ok 
(d0,a0,a0,q01,b1)  ok 
(d0,a0,a0,q01,c1)  ok 
(d0,a0,a0,q01,d1)  ok 
(d0,a0,a0,q01,p10)  ok 
(d0,a0,a0,q01,q10)  ok 
(d0,a0,b0,a0,a0)  ok 
(d0,a0,b0,a0,b0)  ok 
(d0,a0,b0,a0,c0)  ok 
(d0,a0,b0,a0,d0)  ok 
(d0,a0,b0,a0,p01)  ok 
(d0,a0,b0,a0,q01)  ok 
(d0,a0,b0,b0,a0)  ok 
(d0,a0,b0,b0,b0)  ok 
(d0,a0,b0,b0,c0)  ok 
(d0,a0,b0,b0,d0)  ok 
(d0,a0,b0,b0,p01)  ok 
(d0,a0,b0,b0,q01)  ok 
(d0,a0,b0,c0,a0)  ok 
(d0,a0,b0,c0,b0)  ok 
(d0,a0,b0,c0,c0)  ok 
(d0,a0,b0,c0,d0)  ok 
(d0,a0,b0,c0,p01)  ok 
(d0,a0,b0,c0,q01)  ok 
(d0,a0,b0,d0,a0)  ok 
(d0,a0,b0,d0,b0)  ok 
(d0,a0,b0,d0,c0)  ok 
(d0,a0,b0,d0,d0)  ok 
(d0,a0,b0,d0,p01)  ok 
(d0,a0,b0,d0,q01)  ok 
(d0,a0,b0,p01,a1)  ok 
(d0,a0,b0,p01,b1)  ok 
(d0,a0,b0,p01,c1)  ok 
(d0,a0,b0,p01,d1)  ok 
(d0,a0,b0,p01,p10)  ok 
(d0,a0,b0,p01,q10)  ok 
(d0,a0,b0,q01,a1)  ok 
(d0,a0,b0,q01,b1)  ok 
(d0,a0,b0,q01,c1)  ok 
(d0,a0,b0,q01,d1)  ok 
(d0,a0,b0,q01,p10)  ok 
(d0,a0,b0,q01,q10)  ok 
(d0,a0,c0,a0,a0)  ok 
(d0,a0,c0,a0,b0)  ok 
(d0,a0,c0,a0,c0)  ok 
(d0,a0,c0,a0,d0)  ok 
(d0,a0,c0,a0,p01)  ok 
(d0,a0,c0,a0,q01)  ok 
(d0,a0,c0,b0,a0)  ok 
(d0,a0,c0,b0,b0)  ok 
(d0,a0,c0,b0,c0)  ok 
(d0,a0,c0,b0,d0)  ok 
(d0,a0,c0,b0,p01)  ok 
(d0,a0,c0,b0,q01)  ok 
(d0,a0,c0,c0,a0)  ok 
(d0,a0,c0,c0,b0)  ok 
(d0,a0,c0,c0,c0)  ok 
(d0,a0,c0,c0,d0)  ok 
(d0,a0,c0,c0,p01)  ok 
(d0,a0,c0,c0,q01)  ok 
(d0,a0,c0,d0,a0)  ok 
(d0,a0,c0,d0,b0)  ok 
(d0,a0,c0,d0,c0)  ok 
(d0,a0,c0,d0,d0)  ok 
(d0,a0,c0,d0,p01)  ok 
(d0,a0,c0,d0,q01)  ok 
(d0,a0,c0,p01,a1)  ok 
(d0,a0,c0,p01,b1)  ok 
(d0,a0,c0,p01,c1)  ok 
(d0,a0,c0,p01,d1)  ok 
(d0,a0,c0,p01,p10)  ok 
(d0,a0,c0,p01,q10)  ok 
(d0,a0,c0,q01,a1)  ok 
(d0,a0,c0,q01,b1)  ok 
(d0,a0,c0,q01,c1)  ok 
(d0,a0,c0,q01,d1)  ok 
(d0,a0,c0,q01,p10)  ok 
(d0,a0,c0,q01,q10)  ok 
(d0,a0,d0,a0,a0)  ok 
(d0,a0,d0,a0,b0)  ok 
(d0,a0,d0,a0,c0)  ok 
(d0,a0,d0,a0,d0)  ok 
(d0,a0,d0,a0,p01)  ok 
(d0,a0,d0,a0,q01)  ok 
(d0,a0,d0,b0,a0)  ok 
(d0,a0,d0,b0,b0)  ok 
(d0,a0,d0,b0,c0)  ok 
(d0,a0,d0,b0,d0)  ok 
(d0,a0,d0,b0,p01)  ok 
(d0,a0,d0,b0,q01)  ok 
(d0,a0,d0,c0,a0)  ok 
(d0,a0,d0,c0,b0)  ok 
(d0,a0,d0,c0,c0)  ok 
(d0,a0,d0,c0,d0)  ok 
(d0,a0,d0,c0,p01)  ok 
(d0,a0,d0,c0,q01)  ok 
(d0,a0,d0,d0,a0)  ok 
(d0,a0,d0,d0,b0)  ok 
(d0,a0,d0,d0,c0)  ok 
(d0,a0,d0,d0,d0)  ok 
(d0,a0,d0,d0,p01)  ok 
(d0,a0,d0,d0,q01)  ok 
(d0,a0,d0,p01,a1)  ok 
(d0,a0,d0,p01,b1)  ok 
(d0,a0,d0,p01,c1)  ok 
(d0,a0,d0,p01,d1)  ok 
(d0,a0,d0,p01,p10)  ok 
(d0,a0,d0,p01,q10)  ok 
(d0,a0,d0,q01,a1)  ok 
(d0,a0,d0,q01,b1)  ok 
(d0,a0,d0,q01,c1)  ok 
(d0,a0,d0,q01,d1)  ok 
(d0,a0,d0,q01,p10)  ok 
(d0,a0,d0,q01,q10)  ok 
(d0,a0,p01,a1,a1)  ok 
(d0,a0,p01,a1,b1)  ok 
(d0,a0,p01,a1,c1)  ok 
(d0,a0,p01,a1,d1)  ok 
(d0,a0,p01,a1,p10)  ok 
(d0,a0,p01,a1,q10)  ok 
(d0,a0,p01,b1,a1)  ok 
(d0,a0,p01,b1,b1)  ok 
(d0,a0,p01,b1,c1)  ok 
(d0,a0,p01,b1,d1)  ok 
(d0,a0,p01,b1,p10)  ok 
(d0,a0,p01,b1,q10)  ok 
(d0,a0,p01,c1,a1)  ok 
(d0,a0,p01,c1,b1)  ok 
(d0,a0,p01,c1,c1)  ok 
(d0,a0,p01,c1,d1)  ok 
(d0,a0,p01,c1,p10)  ok 
(d0,a0,p01,c1,q10)  ok 
(d0,a0,p01,d1,a1)  ok 
(d0,a0,p01,d1,b1)  ok 
(d0,a0,p01,d1,c1)  ok 
(d0,a0,p01,d1,d1)  ok 
(d0,a0,p01,d1,p10)  ok 
(d0,a0,p01,d1,q10)  ok 
(d0,a0,p01,p10,a0)  ok 
(d0,a0,p01,p10,b0)  ok 
(d0,a0,p01,p10,c0)  ok 
(d0,a0,p01,p10,d0)  ok 
(d0,a0,p01,p10,p01)  ok 
(d0,a0,p01,p10,q01)  ok 
(d0,a0,p01,q10,a0)  ok 
(d0,a0,p01,q10,b0)  ok 
(d0,a0,p01,q10,c0)  ok 
(d0,a0,p01,q10,d0)  ok 
(d0,a0,p01,q10,p01)  ok 
(d0,a0,p01,q10,q01)  ok 
(d0,a0,q01,a1,a1)  ok 
(d0,a0,q01,a1,b1)  ok 
(d0,a0,q01,a1,c1)  ok 
(d0,a0,q01,a1,d1)  ok 
(d0,a0,q01,a1,p10)  ok 
(d0,a0,q01,a1,q10)  ok 
(d0,a0,q01,b1,a1)  ok 
(d0,a0,q01,b1,b1)  ok 
(d0,a0,q01,b1,c1)  ok 
(d0,a0,q01,b1,d1)  ok 
(d0,a0,q01,b1,p10)  ok 
(d0,a0,q01,b1,q10)  ok 
(d0,a0,q01,c1,a1)  ok 
(d0,a0,q01,c1,b1)  ok 
(d0,a0,q01,c1,c1)  ok 
(d0,a0,q01,c1,d1)  ok 
(d0,a0,q01,c1,p10)  ok 
(d0,a0,q01,c1,q10)  ok 
(d0,a0,q01,d1,a1)  ok 
(d0,a0,q01,d1,b1)  ok 
(d0,a0,q01,d1,c1)  ok 
(d0,a0,q01,d1,d1)  ok 
(d0,a0,q01,d1,p10)  ok 
(d0,a0,q01,d1,q10)  ok 
(d0,a0,q01,p10,a0)  ok 
(d0,a0,q01,p10,b0)  ok 
(d0,a0,q01,p10,c0)  ok 
(d0,a0,q01,p10,d0)  ok 
(d0,a0,q01,p10,p01)  ok 
(d0,a0,q01,p10,q01)  ok 
(d0,a0,q01,q10,a0)  ok 
(d0,a0,q01,q10,b0)  ok 
(d0,a0,q01,q10,c0)  ok 
(d0,a0,q01,q10,d0)  ok 
(d0,a0,q01,q10,p01)  ok 
(d0,a0,q01,q10,q01)  ok 
(d0,b0,a0,a0,a0)  ok 
(d0,b0,a0,a0,b0)  ok 
(d0,b0,a0,a0,c0)  ok 
(d0,b0,a0,a0,d0)  ok 
(d0,b0,a0,a0,p01)  ok 
(d0,b0,a0,a0,q01)  ok 
(d0,b0,a0,b0,a0)  ok 
(d0,b0,a0,b0,b0)  ok 
(d0,b0,a0,b0,c0)  ok 
(d0,b0,a0,b0,d0)  ok 
(d0,b0,a0,b0,p01)  ok 
(d0,b0,a0,b0,q01)  ok 
(d0,b0,a0,c0,a0)  ok 
(d0,b0,a0,c0,b0)  ok 
(d0,b0,a0,c0,c0)  ok 
(d0,b0,a0,c0,d0)  ok 
(d0,b0,a0,c0,p01)  ok 
(d0,b0,a0,c0,q01)  ok 
(d0,b0,a0,d0,a0)  ok 
(d0,b0,a0,d0,b0)  ok 
(d0,b0,a0,d0,c0)  ok 
(d0,b0,a0,d0,d0)  ok 
(d0,b0,a0,d0,p01)  ok 
(d0,b0,a0,d0,q01)  ok 
(d0,b0,a0,p01,a1)  ok 
(d0,b0,a0,p01,b1)  ok 
(d0,b0,a0,p01,c1)  ok 
(d0,b0,a0,p01,d1)  ok 
(d0,b0,a0,p01,p10)  ok 
(d0,b0,a0,p01,q10)  ok 
(d0,b0,a0,q01,a1)  ok 
(d0,b0,a0,q01,b1)  ok 
(d0,b0,a0,q01,c1)  ok 
(d0,b0,a0,q01,d1)  ok 
(d0,b0,a0,q01,p10)  ok 
(d0,b0,a0,q01,q10)  ok 
(d0,b0,b0,a0,a0)  ok 
(d0,b0,b0,a0,b0)  ok 
(d0,b0,b0,a0,c0)  ok 
(d0,b0,b0,a0,d0)  ok 
(d0,b0,b0,a0,p01)  ok 
(d0,b0,b0,a0,q01)  ok 
(d0,b0,b0,b0,a0)  ok 
(d0,b0,b0,b0,b0)  ok 
(d0,b0,b0,b0,c0)  ok 
(d0,b0,b0,b0,d0)  ok 
(d0,b0,b0,b0,p01)  ok 
(d0,b0,b0,b0,q01)  ok 
(d0,b0,b0,c0,a0)  ok 
(d0,b0,b0,c0,b0)  ok 
(d0,b0,b0,c0,c0)  ok 
(d0,b0,b0,c0,d0)  ok 
(d0,b0,b0,c0,p01)  ok 
(d0,b0,b0,c0,q01)  ok 
(d0,b0,b0,d0,a0)  ok 
(d0,b0,b0,d0,b0)  ok 
(d0,b0,b0,d0,c0)  ok 
(d0,b0,b0,d0,d0)  ok 
(d0,b0,b0,d0,p01)  ok 
(d0,b0,b0,d0,q01)  ok 
(d0,b0,b0,p01,a1)  ok 
(d0,b0,b0,p01,b1)  ok 
(d0,b0,b0,p01,c1)  ok 
(d0,b0,b0,p01,d1)  ok 
(d0,b0,b0,p01,p10)  ok 
(d0,b0,b0,p01,q10)  ok 
(d0,b0,b0,q01,a1)  ok 
(d0,b0,b0,q01,b1)  ok 
(d0,b0,b0,q01,c1)  ok 
(d0,b0,b0,q01,d1)  ok 
(d0,b0,b0,q01,p10)  ok 
(d0,b0,b0,q01,q10)  ok 
(d0,b0,c0,a0,a0)  ok 
(d0,b0,c0,a0,b0)  ok 
(d0,b0,c0,a0,c0)  ok 
(d0,b0,c0,a0,d0)  ok 
(d0,b0,c0,a0,p01)  ok 
(d0,b0,c0,a0,q01)  ok 
(d0,b0,c0,b0,a0)  ok 
(d0,b0,c0,b0,b0)  ok 
(d0,b0,c0,b0,c0)  ok 
(d0,b0,c0,b0,d0)  ok 
(d0,b0,c0,b0,p01)  ok 
(d0,b0,c0,b0,q01)  ok 
(d0,b0,c0,c0,a0)  ok 
(d0,b0,c0,c0,b0)  ok 
(d0,b0,c0,c0,c0)  ok 
(d0,b0,c0,c0,d0)  ok 
(d0,b0,c0,c0,p01)  ok 
(d0,b0,c0,c0,q01)  ok 
(d0,b0,c0,d0,a0)  ok 
(d0,b0,c0,d0,b0)  ok 
(d0,b0,c0,d0,c0)  ok 
(d0,b0,c0,d0,d0)  ok 
(d0,b0,c0,d0,p01)  ok 
(d0,b0,c0,d0,q01)  ok 
(d0,b0,c0,p01,a1)  ok 
(d0,b0,c0,p01,b1)  ok 
(d0,b0,c0,p01,c1)  ok 
(d0,b0,c0,p01,d1)  ok 
(d0,b0,c0,p01,p10)  ok 
(d0,b0,c0,p01,q10)  ok 
(d0,b0,c0,q01,a1)  ok 
(d0,b0,c0,q01,b1)  ok 
(d0,b0,c0,q01,c1)  ok 
(d0,b0,c0,q01,d1)  ok 
(d0,b0,c0,q01,p10)  ok 
(d0,b0,c0,q01,q10)  ok 
(d0,b0,d0,a0,a0)  ok 
(d0,b0,d0,a0,b0)  ok 
(d0,b0,d0,a0,c0)  ok 
(d0,b0,d0,a0,d0)  ok 
(d0,b0,d0,a0,p01)  ok 
(d0,b0,d0,a0,q01)  ok 
(d0,b0,d0,b0,a0)  ok 
(d0,b0,d0,b0,b0)  ok 
(d0,b0,d0,b0,c0)  ok 
(d0,b0,d0,b0,d0)  ok 
(d0,b0,d0,b0,p01)  ok 
(d0,b0,d0,b0,q01)  ok 
(d0,b0,d0,c0,a0)  ok 
(d0,b0,d0,c0,b0)  ok 
(d0,b0,d0,c0,c0)  ok 
(d0,b0,d0,c0,d0)  ok 
(d0,b0,d0,c0,p01)  ok 
(d0,b0,d0,c0,q01)  ok 
(d0,b0,d0,d0,a0)  ok 
(d0,b0,d0,d0,b0)  ok 
(d0,b0,d0,d0,c0)  ok 
(d0,b0,d0,d0,d0)  ok 
(d0,b0,d0,d0,p01)  ok 
(d0,b0,d0,d0,q01)  ok 
(d0,b0,d0,p01,a1)  ok 
(d0,b0,d0,p01,b1)  ok 
(d0,b0,d0,p01,c1)  ok 
(d0,b0,d0,p01,d1)  ok 
(d0,b0,d0,p01,p10)  ok 
(d0,b0,d0,p01,q10)  ok 
(d0,b0,d0,q01,a1)  ok 
(d0,b0,d0,q01,b1)  ok 
(d0,b0,d0,q01,c1)  ok 
(d0,b0,d0,q01,d1)  ok 
(d0,b0,d0,q01,p10)  ok 
(d0,b0,d0,q01,q10)  ok 
(d0,b0,p01,a1,a1)  ok 
(d0,b0,p01,a1,b1)  ok 
(d0,b0,p01,a1,c1)  ok 
(d0,b0,p01,a1,d1)  ok 
(d0,b0,p01,a1,p10)  ok 
(d0,b0,p01,a1,q10)  ok 
(d0,b0,p01,b1,a1)  ok 
(d0,b0,p01,b1,b1)  ok 
(d0,b0,p01,b1,c1)  ok 
(d0,b0,p01,b1,d1)  ok 
(d0,b0,p01,b1,p10)  ok 
(d0,b0,p01,b1,q10)  ok 
(d0,b0,p01,c1,a1)  ok 
(d0,b0,p01,c1,b1)  ok 
(d0,b0,p01,c1,c1)  ok 
(d0,b0,p01,c1,d1)  ok 
(d0,b0,p01,c1,p10)  ok 
(d0,b0,p01,c1,q10)  ok 
(d0,b0,p01,d1,a1)  ok 
(d0,b0,p01,d1,b1)  ok 
(d0,b0,p01,d1,c1)  ok 
(d0,b0,p01,d1,d1)  ok 
(d0,b0,p01,d1,p10)  ok 
(d0,b0,p01,d1,q10)  ok 
(d0,b0,p01,p10,a0)  ok 
(d0,b0,p01,p10,b0)  ok 
(d0,b0,p01,p10,c0)  ok 
(d0,b0,p01,p10,d0)  ok 
(d0,b0,p01,p10,p01)  ok 
(d0,b0,p01,p10,q01)  ok 
(d0,b0,p01,q10,a0)  ok 
(d0,b0,p01,q10,b0)  ok 
(d0,b0,p01,q10,c0)  ok 
(d0,b0,p01,q10,d0)  ok 
(d0,b0,p01,q10,p01)  ok 
(d0,b0,p01,q10,q01)  ok 
(d0,b0,q01,a1,a1)  ok 
(d0,b0,q01,a1,b1)  ok 
(d0,b0,q01,a1,c1)  ok 
(d0,b0,q01,a1,d1)  ok 
(d0,b0,q01,a1,p10)  ok 
(d0,b0,q01,a1,q10)  ok 
(d0,b0,q01,b1,a1)  ok 
(d0,b0,q01,b1,b1)  ok 
(d0,b0,q01,b1,c1)  ok 
(d0,b0,q01,b1,d1)  ok 
(d0,b0,q01,b1,p10)  ok 
(d0,b0,q01,b1,q10)  ok 
(d0,b0,q01,c1,a1)  ok 
(d0,b0,q01,c1,b1)  ok 
(d0,b0,q01,c1,c1)  ok 
(d0,b0,q01,c1,d1)  ok 
(d0,b0,q01,c1,p10)  ok 
(d0,b0,q01,c1,q10)  ok 
(d0,b0,q01,d1,a1)  ok 
(d0,b0,q01,d1,b1)  ok 
(d0,b0,q01,d1,c1)  ok 
(d0,b0,q01,d1,d1)  ok 
(d0,b0,q01,d1,p10)  ok 
(d0,b0,q01,d1,q10)  ok 
(d0,b0,q01,p10,a0)  ok 
(d0,b0,q01,p10,b0)  ok 
(d0,b0,q01,p10,c0)  ok 
(d0,b0,q01,p10,d0)  ok 
(d0,b0,q01,p10,p01)  ok 
(d0,b0,q01,p10,q01)  ok 
(d0,b0,q01,q10,a0)  ok 
(d0,b0,q01,q10,b0)  ok 
(d0,b0,q01,q10,c0)  ok 
(d0,b0,q01,q10,d0)  ok 
(d0,b0,q01,q10,p01)  ok 
(d0,b0,q01,q10,q01)  ok 
(d0,c0,a0,a0,a0)  ok 
(d0,c0,a0,a0,b0)  ok 
(d0,c0,a0,a0,c0)  ok 
(d0,c0,a0,a0,d0)  ok 
(d0,c0,a0,a0,p01)  ok 
(d0,c0,a0,a0,q01)  ok 
(d0,c0,a0,b0,a0)  ok 
(d0,c0,a0,b0,b0)  ok 
(d0,c0,a0,b0,c0)  ok 
(d0,c0,a0,b0,d0)  ok 
(d0,c0,a0,b0,p01)  ok 
(d0,c0,a0,b0,q01)  ok 
(d0,c0,a0,c0,a0)  ok 
(d0,c0,a0,c0,b0)  ok 
(d0,c0,a0,c0,c0)  ok 
(d0,c0,a0,c0,d0)  ok 
(d0,c0,a0,c0,p01)  ok 
(d0,c0,a0,c0,q01)  ok 
(d0,c0,a0,d0,a0)  ok 
(d0,c0,a0,d0,b0)  ok 
(d0,c0,a0,d0,c0)  ok 
(d0,c0,a0,d0,d0)  ok 
(d0,c0,a0,d0,p01)  ok 
(d0,c0,a0,d0,q01)  ok 
(d0,c0,a0,p01,a1)  ok 
(d0,c0,a0,p01,b1)  ok 
(d0,c0,a0,p01,c1)  ok 
(d0,c0,a0,p01,d1)  ok 
(d0,c0,a0,p01,p10)  ok 
(d0,c0,a0,p01,q10)  ok 
(d0,c0,a0,q01,a1)  ok 
(d0,c0,a0,q01,b1)  ok 
(d0,c0,a0,q01,c1)  ok 
(d0,c0,a0,q01,d1)  ok 
(d0,c0,a0,q01,p10)  ok 
(d0,c0,a0,q01,q10)  ok 
(d0,c0,b0,a0,a0)  ok 
(d0,c0,b0,a0,b0)  ok 
(d0,c0,b0,a0,c0)  ok 
(d0,c0,b0,a0,d0)  ok 
(d0,c0,b0,a0,p01)  ok 
(d0,c0,b0,a0,q01)  ok 
(d0,c0,b0,b0,a0)  ok 
(d0,c0,b0,b0,b0)  ok 
(d0,c0,b0,b0,c0)  ok 
(d0,c0,b0,b0,d0)  ok 
(d0,c0,b0,b0,p01)  ok 
(d0,c0,b0,b0,q01)  ok 
(d0,c0,b0,c0,a0)  ok 
(d0,c0,b0,c0,b0)  ok 
(d0,c0,b0,c0,c0)  ok 
(d0,c0,b0,c0,d0)  ok 
(d0,c0,b0,c0,p01)  ok 
(d0,c0,b0,c0,q01)  ok 
(d0,c0,b0,d0,a0)  ok 
(d0,c0,b0,d0,b0)  ok 
(d0,c0,b0,d0,c0)  ok 
(d0,c0,b0,d0,d0)  ok 
(d0,c0,b0,d0,p01)  ok 
(d0,c0,b0,d0,q01)  ok 
(d0,c0,b0,p01,a1)  ok 
(d0,c0,b0,p01,b1)  ok 
(d0,c0,b0,p01,c1)  ok 
(d0,c0,b0,p01,d1)  ok 
(d0,c0,b0,p01,p10)  ok 
(d0,c0,b0,p01,q10)  ok 
(d0,c0,b0,q01,a1)  ok 
(d0,c0,b0,q01,b1)  ok 
(d0,c0,b0,q01,c1)  ok 
(d0,c0,b0,q01,d1)  ok 
(d0,c0,b0,q01,p10)  ok 
(d0,c0,b0,q01,q10)  ok 
(d0,c0,c0,a0,a0)  ok 
(d0,c0,c0,a0,b0)  ok 
(d0,c0,c0,a0,c0)  ok 
(d0,c0,c0,a0,d0)  ok 
(d0,c0,c0,a0,p01)  ok 
(d0,c0,c0,a0,q01)  ok 
(d0,c0,c0,b0,a0)  ok 
(d0,c0,c0,b0,b0)  ok 
(d0,c0,c0,b0,c0)  ok 
(d0,c0,c0,b0,d0)  ok 
(d0,c0,c0,b0,p01)  ok 
(d0,c0,c0,b0,q01)  ok 
(d0,c0,c0,c0,a0)  ok 
(d0,c0,c0,c0,b0)  ok 
(d0,c0,c0,c0,c0)  ok 
(d0,c0,c0,c0,d0)  ok 
(d0,c0,c0,c0,p01)  ok 
(d0,c0,c0,c0,q01)  ok 
(d0,c0,c0,d0,a0)  ok 
(d0,c0,c0,d0,b0)  ok 
(d0,c0,c0,d0,c0)  ok 
(d0,c0,c0,d0,d0)  ok 
(d0,c0,c0,d0,p01)  ok 
(d0,c0,c0,d0,q01)  ok 
(d0,c0,c0,p01,a1)  ok 
(d0,c0,c0,p01,b1)  ok 
(d0,c0,c0,p01,c1)  ok 
(d0,c0,c0,p01,d1)  ok 
(d0,c0,c0,p01,p10)  ok 
(d0,c0,c0,p01,q10)  ok 
(d0,c0,c0,q01,a1)  ok 
(d0,c0,c0,q01,b1)  ok 
(d0,c0,c0,q01,c1)  ok 
(d0,c0,c0,q01,d1)  ok 
(d0,c0,c0,q01,p10)  ok 
(d0,c0,c0,q01,q10)  ok 
(d0,c0,d0,a0,a0)  ok 
(d0,c0,d0,a0,b0)  ok 
(d0,c0,d0,a0,c0)  ok 
(d0,c0,d0,a0,d0)  ok 
(d0,c0,d0,a0,p01)  ok 
(d0,c0,d0,a0,q01)  ok 
(d0,c0,d0,b0,a0)  ok 
(d0,c0,d0,b0,b0)  ok 
(d0,c0,d0,b0,c0)  ok 
(d0,c0,d0,b0,d0)  ok 
(d0,c0,d0,b0,p01)  ok 
(d0,c0,d0,b0,q01)  ok 
(d0,c0,d0,c0,a0)  ok 
(d0,c0,d0,c0,b0)  ok 
(d0,c0,d0,c0,c0)  ok 
(d0,c0,d0,c0,d0)  ok 
(d0,c0,d0,c0,p01)  ok 
(d0,c0,d0,c0,q01)  ok 
(d0,c0,d0,d0,a0)  ok 
(d0,c0,d0,d0,b0)  ok 
(d0,c0,d0,d0,c0)  ok 
(d0,c0,d0,d0,d0)  ok 
(d0,c0,d0,d0,p01)  ok 
(d0,c0,d0,d0,q01)  ok 
(d0,c0,d0,p01,a1)  ok 
(d0,c0,d0,p01,b1)  ok 
(d0,c0,d0,p01,c1)  ok 
(d0,c0,d0,p01,d1)  ok 
(d0,c0,d0,p01,p10)  ok 
(d0,c0,d0,p01,q10)  ok 
(d0,c0,d0,q01,a1)  ok 
(d0,c0,d0,q01,b1)  ok 
(d0,c0,d0,q01,c1)  ok 
(d0,c0,d0,q01,d1)  ok 
(d0,c0,d0,q01,p10)  ok 
(d0,c0,d0,q01,q10)  ok 
(d0,c0,p01,a1,a1)  ok 
(d0,c0,p01,a1,b1)  ok 
(d0,c0,p01,a1,c1)  ok 
(d0,c0,p01,a1,d1)  ok 
(d0,c0,p01,a1,p10)  ok 
(d0,c0,p01,a1,q10)  ok 
(d0,c0,p01,b1,a1)  ok 
(d0,c0,p01,b1,b1)  ok 
(d0,c0,p01,b1,c1)  ok 
(d0,c0,p01,b1,d1)  ok 
(d0,c0,p01,b1,p10)  ok 
(d0,c0,p01,b1,q10)  ok 
(d0,c0,p01,c1,a1)  ok 
(d0,c0,p01,c1,b1)  ok 
(d0,c0,p01,c1,c1)  ok 
(d0,c0,p01,c1,d1)  ok 
(d0,c0,p01,c1,p10)  ok 
(d0,c0,p01,c1,q10)  ok 
(d0,c0,p01,d1,a1)  ok 
(d0,c0,p01,d1,b1)  ok 
(d0,c0,p01,d1,c1)  ok 
(d0,c0,p01,d1,d1)  ok 
(d0,c0,p01,d1,p10)  ok 
(d0,c0,p01,d1,q10)  ok 
(d0,c0,p01,p10,a0)  ok 
(d0,c0,p01,p10,b0)  ok 
(d0,c0,p01,p10,c0)  ok 
(d0,c0,p01,p10,d0)  ok 
(d0,c0,p01,p10,p01)  ok 
(d0,c0,p01,p10,q01)  ok 
(d0,c0,p01,q10,a0)  ok 
(d0,c0,p01,q10,b0)  ok 
(d0,c0,p01,q10,c0)  ok 
(d0,c0,p01,q10,d0)  ok 
(d0,c0,p01,q10,p01)  ok 
(d0,c0,p01,q10,q01)  ok 
(d0,c0,q01,a1,a1)  ok 
(d0,c0,q01,a1,b1)  ok 
(d0,c0,q01,a1,c1)  ok 
(d0,c0,q01,a1,d1)  ok 
(d0,c0,q01,a1,p10)  ok 
(d0,c0,q01,a1,q10)  ok 
(d0,c0,q01,b1,a1)  ok 
(d0,c0,q01,b1,b1)  ok 
(d0,c0,q01,b1,c1)  ok 
(d0,c0,q01,b1,d1)  ok 
(d0,c0,q01,b1,p10)  ok 
(d0,c0,q01,b1,q10)  ok 
(d0,c0,q01,c1,a1)  ok 
(d0,c0,q01,c1,b1)  ok 
(d0,c0,q01,c1,c1)  ok 
(d0,c0,q01,c1,d1)  ok 
(d0,c0,q01,c1,p10)  ok 
(d0,c0,q01,c1,q10)  ok 
(d0,c0,q01,d1,a1)  ok 
(d0,c0,q01,d1,b1)  ok 
(d0,c0,q01,d1,c1)  ok 
(d0,c0,q01,d1,d1)  ok 
(d0,c0,q01,d1,p10)  ok 
(d0,c0,q01,d1,q10)  ok 
(d0,c0,q01,p10,a0)  ok 
(d0,c0,q01,p10,b0)  ok 
(d0,c0,q01,p10,c0)  ok 
(d0,c0,q01,p10,d0)  ok 
(d0,c0,q01,p10,p01)  ok 
(d0,c0,q01,p10,q01)  ok 
(d0,c0,q01,q10,a0)  ok 
(d0,c0,q01,q10,b0)  ok 
(d0,c0,q01,q10,c0)  ok 
(d0,c0,q01,q10,d0)  ok 
(d0,c0,q01,q10,p01)  ok 
(d0,c0,q01,q10,q01)  ok 
(d0,d0,a0,a0,a0)  ok 
(d0,d0,a0,a0,b0)  ok 
(d0,d0,a0,a0,c0)  ok 
(d0,d0,a0,a0,d0)  ok 
(d0,d0,a0,a0,p01)  ok 
(d0,d0,a0,a0,q01)  ok 
(d0,d0,a0,b0,a0)  ok 
(d0,d0,a0,b0,b0)  ok 
(d0,d0,a0,b0,c0)  ok 
(d0,d0,a0,b0,d0)  ok 
(d0,d0,a0,b0,p01)  ok 
(d0,d0,a0,b0,q01)  ok 
(d0,d0,a0,c0,a0)  ok 
(d0,d0,a0,c0,b0)  ok 
(d0,d0,a0,c0,c0)  ok 
(d0,d0,a0,c0,d0)  ok 
(d0,d0,a0,c0,p01)  ok 
(d0,d0,a0,c0,q01)  ok 
(d0,d0,a0,d0,a0)  ok 
(d0,d0,a0,d0,b0)  ok 
(d0,d0,a0,d0,c0)  ok 
(d0,d0,a0,d0,d0)  ok 
(d0,d0,a0,d0,p01)  ok 
(d0,d0,a0,d0,q01)  ok 
(d0,d0,a0,p01,a1)  ok 
(d0,d0,a0,p01,b1)  ok 
(d0,d0,a0,p01,c1)  ok 
(d0,d0,a0,p01,d1)  ok 
(d0,d0,a0,p01,p10)  ok 
(d0,d0,a0,p01,q10)  ok 
(d0,d0,a0,q01,a1)  ok 
(d0,d0,a0,q01,b1)  ok 
(d0,d0,a0,q01,c1)  ok 
(d0,d0,a0,q01,d1)  ok 
(d0,d0,a0,q01,p10)  ok 
(d0,d0,a0,q01,q10)  ok 
(d0,d0,b0,a0,a0)  ok 
(d0,d0,b0,a0,b0)  ok 
(d0,d0,b0,a0,c0)  ok 
(d0,d0,b0,a0,d0)  ok 
(d0,d0,b0,a0,p01)  ok 
(d0,d0,b0,a0,q01)  ok 
(d0,d0,b0,b0,a0)  ok 
(d0,d0,b0,b0,b0)  ok 
(d0,d0,b0,b0,c0)  ok 
(d0,d0,b0,b0,d0)  ok 
(d0,d0,b0,b0,p01)  ok 
(d0,d0,b0,b0,q01)  ok 
(d0,d0,b0,c0,a0)  ok 
(d0,d0,b0,c0,b0)  ok 
(d0,d0,b0,c0,c0)  ok 
(d0,d0,b0,c0,d0)  ok 
(d0,d0,b0,c0,p01)  ok 
(d0,d0,b0,c0,q01)  ok 
(d0,d0,b0,d0,a0)  ok 
(d0,d0,b0,d0,b0)  ok 
(d0,d0,b0,d0,c0)  ok 
(d0,d0,b0,d0,d0)  ok 
(d0,d0,b0,d0,p01)  ok 
(d0,d0,b0,d0,q01)  ok 
(d0,d0,b0,p01,a1)  ok 
(d0,d0,b0,p01,b1)  ok 
(d0,d0,b0,p01,c1)  ok 
(d0,d0,b0,p01,d1)  ok 
(d0,d0,b0,p01,p10)  ok 
(d0,d0,b0,p01,q10)  ok 
(d0,d0,b0,q01,a1)  ok 
(d0,d0,b0,q01,b1)  ok 
(d0,d0,b0,q01,c1)  ok 
(d0,d0,b0,q01,d1)  ok 
(d0,d0,b0,q01,p10)  ok 
(d0,d0,b0,q01,q10)  ok 
(d0,d0,c0,a0,a0)  ok 
(d0,d0,c0,a0,b0)  ok 
(d0,d0,c0,a0,c0)  ok 
(d0,d0,c0,a0,d0)  ok 
(d0,d0,c0,a0,p01)  ok 
(d0,d0,c0,a0,q01)  ok 
(d0,d0,c0,b0,a0)  ok 
(d0,d0,c0,b0,b0)  ok 
(d0,d0,c0,b0,c0)  ok 
(d0,d0,c0,b0,d0)  ok 
(d0,d0,c0,b0,p01)  ok 
(d0,d0,c0,b0,q01)  ok 
(d0,d0,c0,c0,a0)  ok 
(d0,d0,c0,c0,b0)  ok 
(d0,d0,c0,c0,c0)  ok 
(d0,d0,c0,c0,d0)  ok 
(d0,d0,c0,c0,p01)  ok 
(d0,d0,c0,c0,q01)  ok 
(d0,d0,c0,d0,a0)  ok 
(d0,d0,c0,d0,b0)  ok 
(d0,d0,c0,d0,c0)  ok 
(d0,d0,c0,d0,d0)  ok 
(d0,d0,c0,d0,p01)  ok 
(d0,d0,c0,d0,q01)  ok 
(d0,d0,c0,p01,a1)  ok 
(d0,d0,c0,p01,b1)  ok 
(d0,d0,c0,p01,c1)  ok 
(d0,d0,c0,p01,d1)  ok 
(d0,d0,c0,p01,p10)  ok 
(d0,d0,c0,p01,q10)  ok 
(d0,d0,c0,q01,a1)  ok 
(d0,d0,c0,q01,b1)  ok 
(d0,d0,c0,q01,c1)  ok 
(d0,d0,c0,q01,d1)  ok 
(d0,d0,c0,q01,p10)  ok 
(d0,d0,c0,q01,q10)  ok 
(d0,d0,d0,a0,a0)  ok 
(d0,d0,d0,a0,b0)  ok 
(d0,d0,d0,a0,c0)  ok 
(d0,d0,d0,a0,d0)  ok 
(d0,d0,d0,a0,p01)  ok 
(d0,d0,d0,a0,q01)  ok 
(d0,d0,d0,b0,a0)  ok 
(d0,d0,d0,b0,b0)  ok 
(d0,d0,d0,b0,c0)  ok 
(d0,d0,d0,b0,d0)  ok 
(d0,d0,d0,b0,p01)  ok 
(d0,d0,d0,b0,q01)  ok 
(d0,d0,d0,c0,a0)  ok 
(d0,d0,d0,c0,b0)  ok 
(d0,d0,d0,c0,c0)  ok 
(d0,d0,d0,c0,d0)  ok 
(d0,d0,d0,c0,p01)  ok 
(d0,d0,d0,c0,q01)  ok 
(d0,d0,d0,d0,a0)  ok 
(d0,d0,d0,d0,b0)  ok 
(d0,d0,d0,d0,c0)  ok 
(d0,d0,d0,d0,d0)  ok 
(d0,d0,d0,d0,p01)  ok 
(d0,d0,d0,d0,q01)  ok 
(d0,d0,d0,p01,a1)  ok 
(d0,d0,d0,p01,b1)  ok 
(d0,d0,d0,p01,c1)  ok 
(d0,d0,d0,p01,d1)  ok 
(d0,d0,d0,p01,p10)  ok 
(d0,d0,d0,p01,q10)  ok 
(d0,d0,d0,q01,a1)  ok 
(d0,d0,d0,q01,b1)  ok 
(d0,d0,d0,q01,c1)  ok 
(d0,d0,d0,q01,d1)  ok 
(d0,d0,d0,q01,p10)  ok 
(d0,d0,d0,q01,q10)  ok 
(d0,d0,p01,a1,a1)  ok 
(d0,d0,p01,a1,b1)  ok 
(d0,d0,p01,a1,c1)  ok 
(d0,d0,p01,a1,d1)  ok 
(d0,d0,p01,a1,p10)  ok 
(d0,d0,p01,a1,q10)  ok 
(d0,d0,p01,b1,a1)  ok 
(d0,d0,p01,b1,b1)  ok 
(d0,d0,p01,b1,c1)  ok 
(d0,d0,p01,b1,d1)  ok 
(d0,d0,p01,b1,p10)  ok 
(d0,d0,p01,b1,q10)  ok 
(d0,d0,p01,c1,a1)  ok 
(d0,d0,p01,c1,b1)  ok 
(d0,d0,p01,c1,c1)  ok 
(d0,d0,p01,c1,d1)  ok 
(d0,d0,p01,c1,p10)  ok 
(d0,d0,p01,c1,q10)  ok 
(d0,d0,p01,d1,a1)  ok 
(d0,d0,p01,d1,b1)  ok 
(d0,d0,p01,d1,c1)  ok 
(d0,d0,p01,d1,d1)  ok 
(d0,d0,p01,d1,p10)  ok 
(d0,d0,p01,d1,q10)  ok 
(d0,d0,p01,p10,a0)  ok 
(d0,d0,p01,p10,b0)  ok 
(d0,d0,p01,p10,c0)  ok 
(d0,d0,p01,p10,d0)  ok 
(d0,d0,p01,p10,p01)  ok 
(d0,d0,p01,p10,q01)  ok 
(d0,d0,p01,q10,a0)  ok 
(d0,d0,p01,q10,b0)  ok 
(d0,d0,p01,q10,c0)  ok 
(d0,d0,p01,q10,d0)  ok 
(d0,d0,p01,q10,p01)  ok 
(d0,d0,p01,q10,q01)  ok 
(d0,d0,q01,a1,a1)  ok 
(d0,d0,q01,a1,b1)  ok 
(d0,d0,q01,a1,c1)  ok 
(d0,d0,q01,a1,d1)  ok 
(d0,d0,q01,a1,p10)  ok 
(d0,d0,q01,a1,q10)  ok 
(d0,d0,q01,b1,a1)  ok 
(d0,d0,q01,b1,b1)  ok 
(d0,d0,q01,b1,c1)  ok 
(d0,d0,q01,b1,d1)  ok 
(d0,d0,q01,b1,p10)  ok 
(d0,d0,q01,b1,q10)  ok 
(d0,d0,q01,c1,a1)  ok 
(d0,d0,q01,c1,b1)  ok 
(d0,d0,q01,c1,c1)  ok 
(d0,d0,q01,c1,d1)  ok 
(d0,d0,q01,c1,p10)  ok 
(d0,d0,q01,c1,q10)  ok 
(d0,d0,q01,d1,a1)  ok 
(d0,d0,q01,d1,b1)  ok 
(d0,d0,q01,d1,c1)  ok 
(d0,d0,q01,d1,d1)  ok 
(d0,d0,q01,d1,p10)  ok 
(d0,d0,q01,d1,q10)  ok 
(d0,d0,q01,p10,a0)  ok 
(d0,d0,q01,p10,b0)  ok 
(d0,d0,q01,p10,c0)  ok 
(d0,d0,q01,p10,d0)  ok 
(d0,d0,q01,p10,p01)  ok 
(d0,d0,q01,p10,q01)  ok 
(d0,d0,q01,q10,a0)  ok 
(d0,d0,q01,q10,b0)  ok 
(d0,d0,q01,q10,c0)  ok 
(d0,d0,q01,q10,d0)  ok 
(d0,d0,q01,q10,p01)  ok 
(d0,d0,q01,q10,q01)  ok 
(d0,p01,a1,a1,a1)  ok 
(d0,p01,a1,a1,b1)  ok 
(d0,p01,a1,a1,c1)  ok 
(d0,p01,a1,a1,d1)  ok 
(d0,p01,a1,a1,p10)  ok 
(d0,p01,a1,a1,q10)  ok 
(d0,p01,a1,b1,a1)  ok 
(d0,p01,a1,b1,b1)  ok 
(d0,p01,a1,b1,c1)  ok 
(d0,p01,a1,b1,d1)  ok 
(d0,p01,a1,b1,p10)  ok 
(d0,p01,a1,b1,q10)  ok 
(d0,p01,a1,c1,a1)  ok 
(d0,p01,a1,c1,b1)  ok 
(d0,p01,a1,c1,c1)  ok 
(d0,p01,a1,c1,d1)  ok 
(d0,p01,a1,c1,p10)  ok 
(d0,p01,a1,c1,q10)  ok 
(d0,p01,a1,d1,a1)  ok 
(d0,p01,a1,d1,b1)  ok 
(d0,p01,a1,d1,c1)  ok 
(d0,p01,a1,d1,d1)  ok 
(d0,p01,a1,d1,p10)  ok 
(d0,p01,a1,d1,q10)  ok 
(d0,p01,a1,p10,a0)  ok 
(d0,p01,a1,p10,b0)  ok 
(d0,p01,a1,p10,c0)  ok 
(d0,p01,a1,p10,d0)  ok 
(d0,p01,a1,p10,p01)  ok 
(d0,p01,a1,p10,q01)  ok 
(d0,p01,a1,q10,a0)  ok 
(d0,p01,a1,q10,b0)  ok 
(d0,p01,a1,q10,c0)  ok 
(d0,p01,a1,q10,d0)  ok 
(d0,p01,a1,q10,p01)  ok 
(d0,p01,a1,q10,q01)  ok 
(d0,p01,b1,a1,a1)  ok 
(d0,p01,b1,a1,b1)  ok 
(d0,p01,b1,a1,c1)  ok 
(d0,p01,b1,a1,d1)  ok 
(d0,p01,b1,a1,p10)  ok 
(d0,p01,b1,a1,q10)  ok 
(d0,p01,b1,b1,a1)  ok 
(d0,p01,b1,b1,b1)  ok 
(d0,p01,b1,b1,c1)  ok 
(d0,p01,b1,b1,d1)  ok 
(d0,p01,b1,b1,p10)  ok 
(d0,p01,b1,b1,q10)  ok 
(d0,p01,b1,c1,a1)  ok 
(d0,p01,b1,c1,b1)  ok 
(d0,p01,b1,c1,c1)  ok 
(d0,p01,b1,c1,d1)  ok 
(d0,p01,b1,c1,p10)  ok 
(d0,p01,b1,c1,q10)  ok 
(d0,p01,b1,d1,a1)  ok 
(d0,p01,b1,d1,b1)  ok 
(d0,p01,b1,d1,c1)  ok 
(d0,p01,b1,d1,d1)  ok 
(d0,p01,b1,d1,p10)  ok 
(d0,p01,b1,d1,q10)  ok 
(d0,p01,b1,p10,a0)  ok 
(d0,p01,b1,p10,b0)  ok 
(d0,p01,b1,p10,c0)  ok 
(d0,p01,b1,p10,d0)  ok 
(d0,p01,b1,p10,p01)  ok 
(d0,p01,b1,p10,q01)  ok 
(d0,p01,b1,q10,a0)  ok 
(d0,p01,b1,q10,b0)  ok 
(d0,p01,b1,q10,c0)  ok 
(d0,p01,b1,q10,d0)  ok 
(d0,p01,b1,q10,p01)  ok 
(d0,p01,b1,q10,q01)  ok 
(d0,p01,c1,a1,a1)  ok 
(d0,p01,c1,a1,b1)  ok 
(d0,p01,c1,a1,c1)  ok 
(d0,p01,c1,a1,d1)  ok 
(d0,p01,c1,a1,p10)  ok 
(d0,p01,c1,a1,q10)  ok 
(d0,p01,c1,b1,a1)  ok 
(d0,p01,c1,b1,b1)  ok 
(d0,p01,c1,b1,c1)  ok 
(d0,p01,c1,b1,d1)  ok 
(d0,p01,c1,b1,p10)  ok 
(d0,p01,c1,b1,q10)  ok 
(d0,p01,c1,c1,a1)  ok 
(d0,p01,c1,c1,b1)  ok 
(d0,p01,c1,c1,c1)  ok 
(d0,p01,c1,c1,d1)  ok 
(d0,p01,c1,c1,p10)  ok 
(d0,p01,c1,c1,q10)  ok 
(d0,p01,c1,d1,a1)  ok 
(d0,p01,c1,d1,b1)  ok 
(d0,p01,c1,d1,c1)  ok 
(d0,p01,c1,d1,d1)  ok 
(d0,p01,c1,d1,p10)  ok 
(d0,p01,c1,d1,q10)  ok 
(d0,p01,c1,p10,a0)  ok 
(d0,p01,c1,p10,b0)  ok 
(d0,p01,c1,p10,c0)  ok 
(d0,p01,c1,p10,d0)  ok 
(d0,p01,c1,p10,p01)  ok 
(d0,p01,c1,p10,q01)  ok 
(d0,p01,c1,q10,a0)  ok 
(d0,p01,c1,q10,b0)  ok 
(d0,p01,c1,q10,c0)  ok 
(d0,p01,c1,q10,d0)  ok 
(d0,p01,c1,q10,p01)  ok 
(d0,p01,c1,q10,q01)  ok 
(d0,p01,d1,a1,a1)  ok 
(d0,p01,d1,a1,b1)  ok 
(d0,p01,d1,a1,c1)  ok 
(d0,p01,d1,a1,d1)  ok 
(d0,p01,d1,a1,p10)  ok 
(d0,p01,d1,a1,q10)  ok 
(d0,p01,d1,b1,a1)  ok 
(d0,p01,d1,b1,b1)  ok 
(d0,p01,d1,b1,c1)  ok 
(d0,p01,d1,b1,d1)  ok 
(d0,p01,d1,b1,p10)  ok 
(d0,p01,d1,b1,q10)  ok 
(d0,p01,d1,c1,a1)  ok 
(d0,p01,d1,c1,b1)  ok 
(d0,p01,d1,c1,c1)  ok 
(d0,p01,d1,c1,d1)  ok 
(d0,p01,d1,c1,p10)  ok 
(d0,p01,d1,c1,q10)  ok 
(d0,p01,d1,d1,a1)  ok 
(d0,p01,d1,d1,b1)  ok 
(d0,p01,d1,d1,c1)  ok 
(d0,p01,d1,d1,d1)  ok 
(d0,p01,d1,d1,p10)  ok 
(d0,p01,d1,d1,q10)  ok 
(d0,p01,d1,p10,a0)  ok 
(d0,p01,d1,p10,b0)  ok 
(d0,p01,d1,p10,c0)  ok 
(d0,p01,d1,p10,d0)  ok 
(d0,p01,d1,p10,p01)  ok 
(d0,p01,d1,p10,q01)  ok 
(d0,p01,d1,q10,a0)  ok 
(d0,p01,d1,q10,b0)  ok 
(d0,p01,d1,q10,c0)  ok 
(d0,p01,d1,q10,d0)  ok 
(d0,p01,d1,q10,p01)  ok 
(d0,p01,d1,q10,q01)  ok 
(d0,p01,p10,a0,a0)  ok 
(d0,p01,p10,a0,b0)  ok 
(d0,p01,p10,a0,c0)  ok 
(d0,p01,p10,a0,d0)  ok 
(d0,p01,p10,a0,p01)  ok 
(d0,p01,p10,a0,q01)  ok 
(d0,p01,p10,b0,a0)  ok 
(d0,p01,p10,b0,b0)  ok 
(d0,p01,p10,b0,c0)  ok 
(d0,p01,p10,b0,d0)  ok 
(d0,p01,p10,b0,p01)  ok 
(d0,p01,p10,b0,q01)  ok 
(d0,p01,p10,c0,a0)  ok 
(d0,p01,p10,c0,b0)  ok 
(d0,p01,p10,c0,c0)  ok 
(d0,p01,p10,c0,d0)  ok 
(d0,p01,p10,c0,p01)  ok 
(d0,p01,p10,c0,q01)  ok 
(d0,p01,p10,d0,a0)  ok 
(d0,p01,p10,d0,b0)  ok 
(d0,p01,p10,d0,c0)  ok 
(d0,p01,p10,d0,d0)  ok 
(d0,p01,p10,d0,p01)  ok 
(d0,p01,p10,d0,q01)  ok 
(d0,p01,p10,p01,a1)  ok 
(d0,p01,p10,p01,b1)  ok 
(d0,p01,p10,p01,c1)  ok 
(d0,p01,p10,p01,d1)  ok 
(d0,p01,p10,p01,p10)  ok 
(d0,p01,p10,p01,q10)  ok 
(d0,p01,p10,q01,a1)  ok 
(d0,p01,p10,q01,b1)  ok 
(d0,p01,p10,q01,c1)  ok 
(d0,p01,p10,q01,d1)  ok 
(d0,p01,p10,q01,p10)  ok 
(d0,p01,p10,q01,q10)  ok 
(d0,p01,q10,a0,a0)  ok 
(d0,p01,q10,a0,b0)  ok 
(d0,p01,q10,a0,c0)  ok 
(d0,p01,q10,a0,d0)  ok 
(d0,p01,q10,a0,p01)  ok 
(d0,p01,q10,a0,q01)  ok 
(d0,p01,q10,b0,a0)  ok 
(d0,p01,q10,b0,b0)  ok 
(d0,p01,q10,b0,c0)  ok 
(d0,p01,q10,b0,d0)  ok 
(d0,p01,q10,b0,p01)  ok 
(d0,p01,q10,b0,q01)  ok 
(d0,p01,q10,c0,a0)  ok 
(d0,p01,q10,c0,b0)  ok 
(d0,p01,q10,c0,c0)  ok 
(d0,p01,q10,c0,d0)  ok 
(d0,p01,q10,c0,p01)  ok 
(d0,p01,q10,c0,q01)  ok 
(d0,p01,q10,d0,a0)  ok 
(d0,p01,q10,d0,b0)  ok 
(d0,p01,q10,d0,c0)  ok 
(d0,p01,q10,d0,d0)  ok 
(d0,p01,q10,d0,p01)  ok 
(d0,p01,q10,d0,q01)  ok 
(d0,p01,q10,p01,a1)  ok 
(d0,p01,q10,p01,b1)  ok 
(d0,p01,q10,p01,c1)  ok 
(d0,p01,q10,p01,d1)  ok 
(d0,p01,q10,p01,p10)  ok 
(d0,p01,q10,p01,q10)  ok 
(d0,p01,q10,q01,a1)  ok 
(d0,p01,q10,q01,b1)  ok 
(d0,p01,q10,q01,c1)  ok 
(d0,p01,q10,q01,d1)  ok 
(d0,p01,q10,q01,p10)  ok 
(d0,p01,q10,q01,q10)  ok 
(d0,q01,a1,a1,a1)  ok 
(d0,q01,a1,a1,b1)  ok 
(d0,q01,a1,a1,c1)  ok 
(d0,q01,a1,a1,d1)  ok 
(d0,q01,a1,a1,p10)  ok 
(d0,q01,a1,a1,q10)  ok 
(d0,q01,a1,b1,a1)  ok 
(d0,q01,a1,b1,b1)  ok 
(d0,q01,a1,b1,c1)  ok 
(d0,q01,a1,b1,d1)  ok 
(d0,q01,a1,b1,p10)  ok 
(d0,q01,a1,b1,q10)  ok 
(d0,q01,a1,c1,a1)  ok 
(d0,q01,a1,c1,b1)  ok 
(d0,q01,a1,c1,c1)  ok 
(d0,q01,a1,c1,d1)  ok 
(d0,q01,a1,c1,p10)  ok 
(d0,q01,a1,c1,q10)  ok 
(d0,q01,a1,d1,a1)  ok 
(d0,q01,a1,d1,b1)  ok 
(d0,q01,a1,d1,c1)  ok 
(d0,q01,a1,d1,d1)  ok 
(d0,q01,a1,d1,p10)  ok 
(d0,q01,a1,d1,q10)  ok 
(d0,q01,a1,p10,a0)  ok 
(d0,q01,a1,p10,b0)  ok 
(d0,q01,a1,p10,c0)  ok 
(d0,q01,a1,p10,d0)  ok 
(d0,q01,a1,p10,p01)  ok 
(d0,q01,a1,p10,q01)  ok 
(d0,q01,a1,q10,a0)  ok 
(d0,q01,a1,q10,b0)  ok 
(d0,q01,a1,q10,c0)  ok 
(d0,q01,a1,q10,d0)  ok 
(d0,q01,a1,q10,p01)  ok 
(d0,q01,a1,q10,q01)  ok 
(d0,q01,b1,a1,a1)  ok 
(d0,q01,b1,a1,b1)  ok 
(d0,q01,b1,a1,c1)  ok 
(d0,q01,b1,a1,d1)  ok 
(d0,q01,b1,a1,p10)  ok 
(d0,q01,b1,a1,q10)  ok 
(d0,q01,b1,b1,a1)  ok 
(d0,q01,b1,b1,b1)  ok 
(d0,q01,b1,b1,c1)  ok 
(d0,q01,b1,b1,d1)  ok 
(d0,q01,b1,b1,p10)  ok 
(d0,q01,b1,b1,q10)  ok 
(d0,q01,b1,c1,a1)  ok 
(d0,q01,b1,c1,b1)  ok 
(d0,q01,b1,c1,c1)  ok 
(d0,q01,b1,c1,d1)  ok 
(d0,q01,b1,c1,p10)  ok 
(d0,q01,b1,c1,q10)  ok 
(d0,q01,b1,d1,a1)  ok 
(d0,q01,b1,d1,b1)  ok 
(d0,q01,b1,d1,c1)  ok 
(d0,q01,b1,d1,d1)  ok 
(d0,q01,b1,d1,p10)  ok 
(d0,q01,b1,d1,q10)  ok 
(d0,q01,b1,p10,a0)  ok 
(d0,q01,b1,p10,b0)  ok 
(d0,q01,b1,p10,c0)  ok 
(d0,q01,b1,p10,d0)  ok 
(d0,q01,b1,p10,p01)  ok 
(d0,q01,b1,p10,q01)  ok 
(d0,q01,b1,q10,a0)  ok 
(d0,q01,b1,q10,b0)  ok 
(d0,q01,b1,q10,c0)  ok 
(d0,q01,b1,q10,d0)  ok 
(d0,q01,b1,q10,p01)  ok 
(d0,q01,b1,q10,q01)  ok 
(d0,q01,c1,a1,a1)  ok 
(d0,q01,c1,a1,b1)  ok 
(d0,q01,c1,a1,c1)  ok 
(d0,q01,c1,a1,d1)  ok 
(d0,q01,c1,a1,p10)  ok 
(d0,q01,c1,a1,q10)  ok 
(d0,q01,c1,b1,a1)  ok 
(d0,q01,c1,b1,b1)  ok 
(d0,q01,c1,b1,c1)  ok 
(d0,q01,c1,b1,d1)  ok 
(d0,q01,c1,b1,p10)  ok 
(d0,q01,c1,b1,q10)  ok 
(d0,q01,c1,c1,a1)  ok 
(d0,q01,c1,c1,b1)  ok 
(d0,q01,c1,c1,c1)  ok 
(d0,q01,c1,c1,d1)  ok 
(d0,q01,c1,c1,p10)  ok 
(d0,q01,c1,c1,q10)  ok 
(d0,q01,c1,d1,a1)  ok 
(d0,q01,c1,d1,b1)  ok 
(d0,q01,c1,d1,c1)  ok 
(d0,q01,c1,d1,d1)  ok 
(d0,q01,c1,d1,p10)  ok 
(d0,q01,c1,d1,q10)  ok 
(d0,q01,c1,p10,a0)  ok 
(d0,q01,c1,p10,b0)  ok 
(d0,q01,c1,p10,c0)  ok 
(d0,q01,c1,p10,d0)  ok 
(d0,q01,c1,p10,p01)  ok 
(d0,q01,c1,p10,q01)  ok 
(d0,q01,c1,q10,a0)  ok 
(d0,q01,c1,q10,b0)  ok 
(d0,q01,c1,q10,c0)  ok 
(d0,q01,c1,q10,d0)  ok 
(d0,q01,c1,q10,p01)  ok 
(d0,q01,c1,q10,q01)  ok 
(d0,q01,d1,a1,a1)  ok 
(d0,q01,d1,a1,b1)  ok 
(d0,q01,d1,a1,c1)  ok 
(d0,q01,d1,a1,d1)  ok 
(d0,q01,d1,a1,p10)  ok 
(d0,q01,d1,a1,q10)  ok 
(d0,q01,d1,b1,a1)  ok 
(d0,q01,d1,b1,b1)  ok 
(d0,q01,d1,b1,c1)  ok 
(d0,q01,d1,b1,d1)  ok 
(d0,q01,d1,b1,p10)  ok 
(d0,q01,d1,b1,q10)  ok 
(d0,q01,d1,c1,a1)  ok 
(d0,q01,d1,c1,b1)  ok 
(d0,q01,d1,c1,c1)  ok 
(d0,q01,d1,c1,d1)  ok 
(d0,q01,d1,c1,p10)  ok 
(d0,q01,d1,c1,q10)  ok 
(d0,q01,d1,d1,a1)  ok 
(d0,q01,d1,d1,b1)  ok 
(d0,q01,d1,d1,c1)  ok 
(d0,q01,d1,d1,d1)  ok 
(d0,q01,d1,d1,p10)  ok 
(d0,q01,d1,d1,q10)  ok 
(d0,q01,d1,p10,a0)  ok 
(d0,q01,d1,p10,b0)  ok 
(d0,q01,d1,p10,c0)  ok 
(d0,q01,d1,p10,d0)  ok 
(d0,q01,d1,p10,p01)  ok 
(d0,q01,d1,p10,q01)  ok 
(d0,q01,d1,q10,a0)  ok 
(d0,q01,d1,q10,b0)  ok 
(d0,q01,d1,q10,c0)  ok 
(d0,q01,d1,q10,d0)  ok 
(d0,q01,d1,q10,p01)  ok 
(d0,q01,d1,q10,q01)  ok 
(d0,q01,p10,a0,a0)  ok 
(d0,q01,p10,a0,b0)  ok 
(d0,q01,p10,a0,c0)  ok 
(d0,q01,p10,a0,d0)  ok 
(d0,q01,p10,a0,p01)  ok 
(d0,q01,p10,a0,q01)  ok 
(d0,q01,p10,b0,a0)  ok 
(d0,q01,p10,b0,b0)  ok 
(d0,q01,p10,b0,c0)  ok 
(d0,q01,p10,b0,d0)  ok 
(d0,q01,p10,b0,p01)  ok 
(d0,q01,p10,b0,q01)  ok 
(d0,q01,p10,c0,a0)  ok 
(d0,q01,p10,c0,b0)  ok 
(d0,q01,p10,c0,c0)  ok 
(d0,q01,p10,c0,d0)  ok 
(d0,q01,p10,c0,p01)  ok 
(d0,q01,p10,c0,q01)  ok 
(d0,q01,p10,d0,a0)  ok 
(d0,q01,p10,d0,b0)  ok 
(d0,q01,p10,d0,c0)  ok 
(d0,q01,p10,d0,d0)  ok 
(d0,q01,p10,d0,p01)  ok 
(d0,q01,p10,d0,q01)  ok 
(d0,q01,p10,p01,a1)  ok 
(d0,q01,p10,p01,b1)  ok 
(d0,q01,p10,p01,c1)  ok 
(d0,q01,p10,p01,d1)  ok 
(d0,q01,p10,p01,p10)  ok 
(d0,q01,p10,p01,q10)  ok 
(d0,q01,p10,q01,a1)  ok 
(d0,q01,p10,q01,b1)  ok 
(d0,q01,p10,q01,c1)  ok 
(d0,q01,p10,q01,d1)  ok 
(d0,q01,p10,q01,p10)  ok 
(d0,q01,p10,q01,q10)  ok 
(d0,q01,q10,a0,a0)  ok 
(d0,q01,q10,a0,b0)  ok 
(d0,q01,q10,a0,c0)  ok 
(d0,q01,q10,a0,d0)  ok 
(d0,q01,q10,a0,p01)  ok 
(d0,q01,q10,a0,q01)  ok 
(d0,q01,q10,b0,a0)  ok 
(d0,q01,q10,b0,b0)  ok 
(d0,q01,q10,b0,c0)  ok 
(d0,q01,q10,b0,d0)  ok 
(d0,q01,q10,b0,p01)  ok 
(d0,q01,q10,b0,q01)  ok 
(d0,q01,q10,c0,a0)  ok 
(d0,q01,q10,c0,b0)  ok 
(d0,q01,q10,c0,c0)  ok 
(d0,q01,q10,c0,d0)  ok 
(d0,q01,q10,c0,p01)  ok 
(d0,q01,q10,c0,q01)  ok 
(d0,q01,q10,d0,a0)  ok 
(d0,q01,q10,d0,b0)  ok 
(d0,q01,q10,d0,c0)  ok 
(d0,q01,q10,d0,d0)  ok 
(d0,q01,q10,d0,p01)  ok 
(d0,q01,q10,d0,q01)  ok 
(d0,q01,q10,p01,a1)  ok 
(d0,q01,q10,p01,b1)  ok 
(d0,q01,q10,p01,c1)  ok 
(d0,q01,q10,p01,d1)  ok 
(d0,q01,q10,p01,p10)  ok 
(d0,q01,q10,p01,q10)  ok 
(d0,q01,q10,q01,a1)  ok 
(d0,q01,q10,q01,b1)  ok 
(d0,q01,q10,q01,c1)  ok 
(d0,q01,q10,q01,d1)  ok 
(d0,q01,q10,q01,p10)  ok 
(d0,q01,q10,q01,q10)  ok 
(p01,a1,a1,a1,a1)  ok 
(p01,a1,a1,a1,b1)  ok 
(p01,a1,a1,a1,c1)  ok 
(p01,a1,a1,a1,d1)  ok 
(p01,a1,a1,a1,p10)  ok 
(p01,a1,a1,a1,q10)  ok 
(p01,a1,a1,b1,a1)  ok 
(p01,a1,a1,b1,b1)  ok 
(p01,a1,a1,b1,c1)  ok 
(p01,a1,a1,b1,d1)  ok 
(p01,a1,a1,b1,p10)  ok 
(p01,a1,a1,b1,q10)  ok 
(p01,a1,a1,c1,a1)  ok 
(p01,a1,a1,c1,b1)  ok 
(p01,a1,a1,c1,c1)  ok 
(p01,a1,a1,c1,d1)  ok 
(p01,a1,a1,c1,p10)  ok 
(p01,a1,a1,c1,q10)  ok 
(p01,a1,a1,d1,a1)  ok 
(p01,a1,a1,d1,b1)  ok 
(p01,a1,a1,d1,c1)  ok 
(p01,a1,a1,d1,d1)  ok 
(p01,a1,a1,d1,p10)  ok 
(p01,a1,a1,d1,q10)  ok 
(p01,a1,a1,p10,a0)  ok 
(p01,a1,a1,p10,b0)  ok 
(p01,a1,a1,p10,c0)  ok 
(p01,a1,a1,p10,d0)  ok 
(p01,a1,a1,p10,p01)  ok 
(p01,a1,a1,p10,q01)  ok 
(p01,a1,a1,q10,a0)  ok 
(p01,a1,a1,q10,b0)  ok 
(p01,a1,a1,q10,c0)  ok 
(p01,a1,a1,q10,d0)  ok 
(p01,a1,a1,q10,p01)  ok 
(p01,a1,a1,q10,q01)  ok 
(p01,a1,b1,a1,a1)  ok 
(p01,a1,b1,a1,b1)  ok 
(p01,a1,b1,a1,c1)  ok 
(p01,a1,b1,a1,d1)  ok 
(p01,a1,b1,a1,p10)  ok 
(p01,a1,b1,a1,q10)  ok 
(p01,a1,b1,b1,a1)  ok 
(p01,a1,b1,b1,b1)  ok 
(p01,a1,b1,b1,c1)  ok 
(p01,a1,b1,b1,d1)  ok 
(p01,a1,b1,b1,p10)  ok 
(p01,a1,b1,b1,q10)  ok 
(p01,a1,b1,c1,a1)  ok 
(p01,a1,b1,c1,b1)  ok 
(p01,a1,b1,c1,c1)  ok 
(p01,a1,b1,c1,d1)  ok 
(p01,a1,b1,c1,p10)  ok 
(p01,a1,b1,c1,q10)  ok 
(p01,a1,b1,d1,a1)  ok 
(p01,a1,b1,d1,b1)  ok 
(p01,a1,b1,d1,c1)  ok 
(p01,a1,b1,d1,d1)  ok 
(p01,a1,b1,d1,p10)  ok 
(p01,a1,b1,d1,q10)  ok 
(p01,a1,b1,p10,a0)  ok 
(p01,a1,b1,p10,b0)  ok 
(p01,a1,b1,p10,c0)  ok 
(p01,a1,b1,p10,d0)  ok 
(p01,a1,b1,p10,p01)  ok 
(p01,a1,b1,p10,q01)  ok 
(p01,a1,b1,q10,a0)  ok 
(p01,a1,b1,q10,b0)  ok 
(p01,a1,b1,q10,c0)  ok 
(p01,a1,b1,q10,d0)  ok 
(p01,a1,b1,q10,p01)  ok 
(p01,a1,b1,q10,q01)  ok 
(p01,a1,c1,a1,a1)  ok 
(p01,a1,c1,a1,b1)  ok 
(p01,a1,c1,a1,c1)  ok 
(p01,a1,c1,a1,d1)  ok 
(p01,a1,c1,a1,p10)  ok 
(p01,a1,c1,a1,q10)  ok 
(p01,a1,c1,b1,a1)  ok 
(p01,a1,c1,b1,b1)  ok 
(p01,a1,c1,b1,c1)  ok 
(p01,a1,c1,b1,d1)  ok 
(p01,a1,c1,b1,p10)  ok 
(p01,a1,c1,b1,q10)  ok 
(p01,a1,c1,c1,a1)  ok 
(p01,a1,c1,c1,b1)  ok 
(p01,a1,c1,c1,c1)  ok 
(p01,a1,c1,c1,d1)  ok 
(p01,a1,c1,c1,p10)  ok 
(p01,a1,c1,c1,q10)  ok 
(p01,a1,c1,d1,a1)  ok 
(p01,a1,c1,d1,b1)  ok 
(p01,a1,c1,d1,c1)  ok 
(p01,a1,c1,d1,d1)  ok 
(p01,a1,c1,d1,p10)  ok 
(p01,a1,c1,d1,q10)  ok 
(p01,a1,c1,p10,a0)  ok 
(p01,a1,c1,p10,b0)  ok 
(p01,a1,c1,p10,c0)  ok 
(p01,a1,c1,p10,d0)  ok 
(p01,a1,c1,p10,p01)  ok 
(p01,a1,c1,p10,q01)  ok 
(p01,a1,c1,q10,a0)  ok 
(p01,a1,c1,q10,b0)  ok 
(p01,a1,c1,q10,c0)  ok 
(p01,a1,c1,q10,d0)  ok 
(p01,a1,c1,q10,p01)  ok 
(p01,a1,c1,q10,q01)  ok 
(p01,a1,d1,a1,a1)  ok 
(p01,a1,d1,a1,b1)  ok 
(p01,a1,d1,a1,c1)  ok 
(p01,a1,d1,a1,d1)  ok 
(p01,a1,d1,a1,p10)  ok 
(p01,a1,d1,a1,q10)  ok 
(p01,a1,d1,b1,a1)  ok 
(p01,a1,d1,b1,b1)  ok 
(p01,a1,d1,b1,c1)  ok 
(p01,a1,d1,b1,d1)  ok 
(p01,a1,d1,b1,p10)  ok 
(p01,a1,d1,b1,q10)  ok 
(p01,a1,d1,c1,a1)  ok 
(p01,a1,d1,c1,b1)  ok 
(p01,a1,d1,c1,c1)  ok 
(p01,a1,d1,c1,d1)  ok 
(p01,a1,d1,c1,p10)  ok 
(p01,a1,d1,c1,q10)  ok 
(p01,a1,d1,d1,a1)  ok 
(p01,a1,d1,d1,b1)  ok 
(p01,a1,d1,d1,c1)  ok 
(p01,a1,d1,d1,d1)  ok 
(p01,a1,d1,d1,p10)  ok 
(p01,a1,d1,d1,q10)  ok 
(p01,a1,d1,p10,a0)  ok 
(p01,a1,d1,p10,b0)  ok 
(p01,a1,d1,p10,c0)  ok 
(p01,a1,d1,p10,d0)  ok 
(p01,a1,d1,p10,p01)  ok 
(p01,a1,d1,p10,q01)  ok 
(p01,a1,d1,q10,a0)  ok 
(p01,a1,d1,q10,b0)  ok 
(p01,a1,d1,q10,c0)  ok 
(p01,a1,d1,q10,d0)  ok 
(p01,a1,d1,q10,p01)  ok 
(p01,a1,d1,q10,q01)  ok 
(p01,a1,p10,a0,a0)  ok 
(p01,a1,p10,a0,b0)  ok 
(p01,a1,p10,a0,c0)  ok 
(p01,a1,p10,a0,d0)  ok 
(p01,a1,p10,a0,p01)  ok 
(p01,a1,p10,a0,q01)  ok 
(p01,a1,p10,b0,a0)  ok 
(p01,a1,p10,b0,b0)  ok 
(p01,a1,p10,b0,c0)  ok 
(p01,a1,p10,b0,d0)  ok 
(p01,a1,p10,b0,p01)  ok 
(p01,a1,p10,b0,q01)  ok 
(p01,a1,p10,c0,a0)  ok 
(p01,a1,p10,c0,b0)  ok 
(p01,a1,p10,c0,c0)  ok 
(p01,a1,p10,c0,d0)  ok 
(p01,a1,p10,c0,p01)  ok 
(p01,a1,p10,c0,q01)  ok 
(p01,a1,p10,d0,a0)  ok 
(p01,a1,p10,d0,b0)  ok 
(p01,a1,p10,d0,c0)  ok 
(p01,a1,p10,d0,d0)  ok 
(p01,a1,p10,d0,p01)  ok 
(p01,a1,p10,d0,q01)  ok 
(p01,a1,p10,p01,a1)  ok 
(p01,a1,p10,p01,b1)  ok 
(p01,a1,p10,p01,c1)  ok 
(p01,a1,p10,p01,d1)  ok 
(p01,a1,p10,p01,p10)  ok 
(p01,a1,p10,p01,q10)  ok 
(p01,a1,p10,q01,a1)  ok 
(p01,a1,p10,q01,b1)  ok 
(p01,a1,p10,q01,c1)  ok 
(p01,a1,p10,q01,d1)  ok 
(p01,a1,p10,q01,p10)  ok 
(p01,a1,p10,q01,q10)  ok 
(p01,a1,q10,a0,a0)  ok 
(p01,a1,q10,a0,b0)  ok 
(p01,a1,q10,a0,c0)  ok 
(p01,a1,q10,a0,d0)  ok 
(p01,a1,q10,a0,p01)  ok 
(p01,a1,q10,a0,q01)  ok 
(p01,a1,q10,b0,a0)  ok 
(p01,a1,q10,b0,b0)  ok 
(p01,a1,q10,b0,c0)  ok 
(p01,a1,q10,b0,d0)  ok 
(p01,a1,q10,b0,p01)  ok 
(p01,a1,q10,b0,q01)  ok 
(p01,a1,q10,c0,a0)  ok 
(p01,a1,q10,c0,b0)  ok 
(p01,a1,q10,c0,c0)  ok 
(p01,a1,q10,c0,d0)  ok 
(p01,a1,q10,c0,p01)  ok 
(p01,a1,q10,c0,q01)  ok 
(p01,a1,q10,d0,a0)  ok 
(p01,a1,q10,d0,b0)  ok 
(p01,a1,q10,d0,c0)  ok 
(p01,a1,q10,d0,d0)  ok 
(p01,a1,q10,d0,p01)  ok 
(p01,a1,q10,d0,q01)  ok 
(p01,a1,q10,p01,a1)  ok 
(p01,a1,q10,p01,b1)  ok 
(p01,a1,q10,p01,c1)  ok 
(p01,a1,q10,p01,d1)  ok 
(p01,a1,q10,p01,p10)  ok 
(p01,a1,q10,p01,q10)  ok 
(p01,a1,q10,q01,a1)  ok 
(p01,a1,q10,q01,b1)  ok 
(p01,a1,q10,q01,c1)  ok 
(p01,a1,q10,q01,d1)  ok 
(p01,a1,q10,q01,p10)  ok 
(p01,a1,q10,q01,q10)  ok 
(p01,b1,a1,a1,a1)  ok 
(p01,b1,a1,a1,b1)  ok 
(p01,b1,a1,a1,c1)  ok 
(p01,b1,a1,a1,d1)  ok 
(p01,b1,a1,a1,p10)  ok 
(p01,b1,a1,a1,q10)  ok 
(p01,b1,a1,b1,a1)  ok 
(p01,b1,a1,b1,b1)  ok 
(p01,b1,a1,b1,c1)  ok 
(p01,b1,a1,b1,d1)  ok 
(p01,b1,a1,b1,p10)  ok 
(p01,b1,a1,b1,q10)  ok 
(p01,b1,a1,c1,a1)  ok 
(p01,b1,a1,c1,b1)  ok 
(p01,b1,a1,c1,c1)  ok 
(p01,b1,a1,c1,d1)  ok 
(p01,b1,a1,c1,p10)  ok 
(p01,b1,a1,c1,q10)  ok 
(p01,b1,a1,d1,a1)  ok 
(p01,b1,a1,d1,b1)  ok 
(p01,b1,a1,d1,c1)  ok 
(p01,b1,a1,d1,d1)  ok 
(p01,b1,a1,d1,p10)  ok 
(p01,b1,a1,d1,q10)  ok 
(p01,b1,a1,p10,a0)  ok 
(p01,b1,a1,p10,b0)  ok 
(p01,b1,a1,p10,c0)  ok 
(p01,b1,a1,p10,d0)  ok 
(p01,b1,a1,p10,p01)  ok 
(p01,b1,a1,p10,q01)  ok 
(p01,b1,a1,q10,a0)  ok 
(p01,b1,a1,q10,b0)  ok 
(p01,b1,a1,q10,c0)  ok 
(p01,b1,a1,q10,d0)  ok 
(p01,b1,a1,q10,p01)  ok 
(p01,b1,a1,q10,q01)  ok 
(p01,b1,b1,a1,a1)  ok 
(p01,b1,b1,a1,b1)  ok 
(p01,b1,b1,a1,c1)  ok 
(p01,b1,b1,a1,d1)  ok 
(p01,b1,b1,a1,p10)  ok 
(p01,b1,b1,a1,q10)  ok 
(p01,b1,b1,b1,a1)  ok 
(p01,b1,b1,b1,b1)  ok 
(p01,b1,b1,b1,c1)  ok 
(p01,b1,b1,b1,d1)  ok 
(p01,b1,b1,b1,p10)  ok 
(p01,b1,b1,b1,q10)  ok 
(p01,b1,b1,c1,a1)  ok 
(p01,b1,b1,c1,b1)  ok 
(p01,b1,b1,c1,c1)  ok 
(p01,b1,b1,c1,d1)  ok 
(p01,b1,b1,c1,p10)  ok 
(p01,b1,b1,c1,q10)  ok 
(p01,b1,b1,d1,a1)  ok 
(p01,b1,b1,d1,b1)  ok 
(p01,b1,b1,d1,c1)  ok 
(p01,b1,b1,d1,d1)  ok 
(p01,b1,b1,d1,p10)  ok 
(p01,b1,b1,d1,q10)  ok 
(p01,b1,b1,p10,a0)  ok 
(p01,b1,b1,p10,b0)  ok 
(p01,b1,b1,p10,c0)  ok 
(p01,b1,b1,p10,d0)  ok 
(p01,b1,b1,p10,p01)  ok 
(p01,b1,b1,p10,q01)  ok 
(p01,b1,b1,q10,a0)  ok 
(p01,b1,b1,q10,b0)  ok 
(p01,b1,b1,q10,c0)  ok 
(p01,b1,b1,q10,d0)  ok 
(p01,b1,b1,q10,p01)  ok 
(p01,b1,b1,q10,q01)  ok 
(p01,b1,c1,a1,a1)  ok 
(p01,b1,c1,a1,b1)  ok 
(p01,b1,c1,a1,c1)  ok 
(p01,b1,c1,a1,d1)  ok 
(p01,b1,c1,a1,p10)  ok 
(p01,b1,c1,a1,q10)  ok 
(p01,b1,c1,b1,a1)  ok 
(p01,b1,c1,b1,b1)  ok 
(p01,b1,c1,b1,c1)  ok 
(p01,b1,c1,b1,d1)  ok 
(p01,b1,c1,b1,p10)  ok 
(p01,b1,c1,b1,q10)  ok 
(p01,b1,c1,c1,a1)  ok 
(p01,b1,c1,c1,b1)  ok 
(p01,b1,c1,c1,c1)  ok 
(p01,b1,c1,c1,d1)  ok 
(p01,b1,c1,c1,p10)  ok 
(p01,b1,c1,c1,q10)  ok 
(p01,b1,c1,d1,a1)  ok 
(p01,b1,c1,d1,b1)  ok 
(p01,b1,c1,d1,c1)  ok 
(p01,b1,c1,d1,d1)  ok 
(p01,b1,c1,d1,p10)  ok 
(p01,b1,c1,d1,q10)  ok 
(p01,b1,c1,p10,a0)  ok 
(p01,b1,c1,p10,b0)  ok 
(p01,b1,c1,p10,c0)  ok 
(p01,b1,c1,p10,d0)  ok 
(p01,b1,c1,p10,p01)  ok 
(p01,b1,c1,p10,q01)  ok 
(p01,b1,c1,q10,a0)  ok 
(p01,b1,c1,q10,b0)  ok 
(p01,b1,c1,q10,c0)  ok 
(p01,b1,c1,q10,d0)  ok 
(p01,b1,c1,q10,p01)  ok 
(p01,b1,c1,q10,q01)  ok 
(p01,b1,d1,a1,a1)  ok 
(p01,b1,d1,a1,b1)  ok 
(p01,b1,d1,a1,c1)  ok 
(p01,b1,d1,a1,d1)  ok 
(p01,b1,d1,a1,p10)  ok 
(p01,b1,d1,a1,q10)  ok 
(p01,b1,d1,b1,a1)  ok 
(p01,b1,d1,b1,b1)  ok 
(p01,b1,d1,b1,c1)  ok 
(p01,b1,d1,b1,d1)  ok 
(p01,b1,d1,b1,p10)  ok 
(p01,b1,d1,b1,q10)  ok 
(p01,b1,d1,c1,a1)  ok 
(p01,b1,d1,c1,b1)  ok 
(p01,b1,d1,c1,c1)  ok 
(p01,b1,d1,c1,d1)  ok 
(p01,b1,d1,c1,p10)  ok 
(p01,b1,d1,c1,q10)  ok 
(p01,b1,d1,d1,a1)  ok 
(p01,b1,d1,d1,b1)  ok 
(p01,b1,d1,d1,c1)  ok 
(p01,b1,d1,d1,d1)  ok 
(p01,b1,d1,d1,p10)  ok 
(p01,b1,d1,d1,q10)  ok 
(p01,b1,d1,p10,a0)  ok 
(p01,b1,d1,p10,b0)  ok 
(p01,b1,d1,p10,c0)  ok 
(p01,b1,d1,p10,d0)  ok 
(p01,b1,d1,p10,p01)  ok 
(p01,b1,d1,p10,q01)  ok 
(p01,b1,d1,q10,a0)  ok 
(p01,b1,d1,q10,b0)  ok 
(p01,b1,d1,q10,c0)  ok 
(p01,b1,d1,q10,d0)  ok 
(p01,b1,d1,q10,p01)  ok 
(p01,b1,d1,q10,q01)  ok 
(p01,b1,p10,a0,a0)  ok 
(p01,b1,p10,a0,b0)  ok 
(p01,b1,p10,a0,c0)  ok 
(p01,b1,p10,a0,d0)  ok 
(p01,b1,p10,a0,p01)  ok 
(p01,b1,p10,a0,q01)  ok 
(p01,b1,p10,b0,a0)  ok 
(p01,b1,p10,b0,b0)  ok 
(p01,b1,p10,b0,c0)  ok 
(p01,b1,p10,b0,d0)  ok 
(p01,b1,p10,b0,p01)  ok 
(p01,b1,p10,b0,q01)  ok 
(p01,b1,p10,c0,a0)  ok 
(p01,b1,p10,c0,b0)  ok 
(p01,b1,p10,c0,c0)  ok 
(p01,b1,p10,c0,d0)  ok 
(p01,b1,p10,c0,p01)  ok 
(p01,b1,p10,c0,q01)  ok 
(p01,b1,p10,d0,a0)  ok 
(p01,b1,p10,d0,b0)  ok 
(p01,b1,p10,d0,c0)  ok 
(p01,b1,p10,d0,d0)  ok 
(p01,b1,p10,d0,p01)  ok 
(p01,b1,p10,d0,q01)  ok 
(p01,b1,p10,p01,a1)  ok 
(p01,b1,p10,p01,b1)  ok 
(p01,b1,p10,p01,c1)  ok 
(p01,b1,p10,p01,d1)  ok 
(p01,b1,p10,p01,p10)  ok 
(p01,b1,p10,p01,q10)  ok 
(p01,b1,p10,q01,a1)  ok 
(p01,b1,p10,q01,b1)  ok 
(p01,b1,p10,q01,c1)  ok 
(p01,b1,p10,q01,d1)  ok 
(p01,b1,p10,q01,p10)  ok 
(p01,b1,p10,q01,q10)  ok 
(p01,b1,q10,a0,a0)  ok 
(p01,b1,q10,a0,b0)  ok 
(p01,b1,q10,a0,c0)  ok 
(p01,b1,q10,a0,d0)  ok 
(p01,b1,q10,a0,p01)  ok 
(p01,b1,q10,a0,q01)  ok 
(p01,b1,q10,b0,a0)  ok 
(p01,b1,q10,b0,b0)  ok 
(p01,b1,q10,b0,c0)  ok 
(p01,b1,q10,b0,d0)  ok 
(p01,b1,q10,b0,p01)  ok 
(p01,b1,q10,b0,q01)  ok 
(p01,b1,q10,c0,a0)  ok 
(p01,b1,q10,c0,b0)  ok 
(p01,b1,q10,c0,c0)  ok 
(p01,b1,q10,c0,d0)  ok 
(p01,b1,q10,c0,p01)  ok 
(p01,b1,q10,c0,q01)  ok 
(p01,b1,q10,d0,a0)  ok 
(p01,b1,q10,d0,b0)  ok 
(p01,b1,q10,d0,c0)  ok 
(p01,b1,q10,d0,d0)  ok 
(p01,b1,q10,d0,p01)  ok 
(p01,b1,q10,d0,q01)  ok 
(p01,b1,q10,p01,a1)  ok 
(p01,b1,q10,p01,b1)  ok 
(p01,b1,q10,p01,c1)  ok 
(p01,b1,q10,p01,d1)  ok 
(p01,b1,q10,p01,p10)  ok 
(p01,b1,q10,p01,q10)  ok 
(p01,b1,q10,q01,a1)  ok 
(p01,b1,q10,q01,b1)  ok 
(p01,b1,q10,q01,c1)  ok 
(p01,b1,q10,q01,d1)  ok 
(p01,b1,q10,q01,p10)  ok 
(p01,b1,q10,q01,q10)  ok 
(p01,c1,a1,a1,a1)  ok 
(p01,c1,a1,a1,b1)  ok 
(p01,c1,a1,a1,c1)  ok 
(p01,c1,a1,a1,d1)  ok 
(p01,c1,a1,a1,p10)  ok 
(p01,c1,a1,a1,q10)  ok 
(p01,c1,a1,b1,a1)  ok 
(p01,c1,a1,b1,b1)  ok 
(p01,c1,a1,b1,c1)  ok 
(p01,c1,a1,b1,d1)  ok 
(p01,c1,a1,b1,p10)  ok 
(p01,c1,a1,b1,q10)  ok 
(p01,c1,a1,c1,a1)  ok 
(p01,c1,a1,c1,b1)  ok 
(p01,c1,a1,c1,c1)  ok 
(p01,c1,a1,c1,d1)  ok 
(p01,c1,a1,c1,p10)  ok 
(p01,c1,a1,c1,q10)  ok 
(p01,c1,a1,d1,a1)  ok 
(p01,c1,a1,d1,b1)  ok 
(p01,c1,a1,d1,c1)  ok 
(p01,c1,a1,d1,d1)  ok 
(p01,c1,a1,d1,p10)  ok 
(p01,c1,a1,d1,q10)  ok 
(p01,c1,a1,p10,a0)  ok 
(p01,c1,a1,p10,b0)  ok 
(p01,c1,a1,p10,c0)  ok 
(p01,c1,a1,p10,d0)  ok 
(p01,c1,a1,p10,p01)  ok 
(p01,c1,a1,p10,q01)  ok 
(p01,c1,a1,q10,a0)  ok 
(p01,c1,a1,q10,b0)  ok 
(p01,c1,a1,q10,c0)  ok 
(p01,c1,a1,q10,d0)  ok 
(p01,c1,a1,q10,p01)  ok 
(p01,c1,a1,q10,q01)  ok 
(p01,c1,b1,a1,a1)  ok 
(p01,c1,b1,a1,b1)  ok 
(p01,c1,b1,a1,c1)  ok 
(p01,c1,b1,a1,d1)  ok 
(p01,c1,b1,a1,p10)  ok 
(p01,c1,b1,a1,q10)  ok 
(p01,c1,b1,b1,a1)  ok 
(p01,c1,b1,b1,b1)  ok 
(p01,c1,b1,b1,c1)  ok 
(p01,c1,b1,b1,d1)  ok 
(p01,c1,b1,b1,p10)  ok 
(p01,c1,b1,b1,q10)  ok 
(p01,c1,b1,c1,a1)  ok 
(p01,c1,b1,c1,b1)  ok 
(p01,c1,b1,c1,c1)  ok 
(p01,c1,b1,c1,d1)  ok 
(p01,c1,b1,c1,p10)  ok 
(p01,c1,b1,c1,q10)  ok 
(p01,c1,b1,d1,a1)  ok 
(p01,c1,b1,d1,b1)  ok 
(p01,c1,b1,d1,c1)  ok 
(p01,c1,b1,d1,d1)  ok 
(p01,c1,b1,d1,p10)  ok 
(p01,c1,b1,d1,q10)  ok 
(p01,c1,b1,p10,a0)  ok 
(p01,c1,b1,p10,b0)  ok 
(p01,c1,b1,p10,c0)  ok 
(p01,c1,b1,p10,d0)  ok 
(p01,c1,b1,p10,p01)  ok 
(p01,c1,b1,p10,q01)  ok 
(p01,c1,b1,q10,a0)  ok 
(p01,c1,b1,q10,b0)  ok 
(p01,c1,b1,q10,c0)  ok 
(p01,c1,b1,q10,d0)  ok 
(p01,c1,b1,q10,p01)  ok 
(p01,c1,b1,q10,q01)  ok 
(p01,c1,c1,a1,a1)  ok 
(p01,c1,c1,a1,b1)  ok 
(p01,c1,c1,a1,c1)  ok 
(p01,c1,c1,a1,d1)  ok 
(p01,c1,c1,a1,p10)  ok 
(p01,c1,c1,a1,q10)  ok 
(p01,c1,c1,b1,a1)  ok 
(p01,c1,c1,b1,b1)  ok 
(p01,c1,c1,b1,c1)  ok 
(p01,c1,c1,b1,d1)  ok 
(p01,c1,c1,b1,p10)  ok 
(p01,c1,c1,b1,q10)  ok 
(p01,c1,c1,c1,a1)  ok 
(p01,c1,c1,c1,b1)  ok 
(p01,c1,c1,c1,c1)  ok 
(p01,c1,c1,c1,d1)  ok 
(p01,c1,c1,c1,p10)  ok 
(p01,c1,c1,c1,q10)  ok 
(p01,c1,c1,d1,a1)  ok 
(p01,c1,c1,d1,b1)  ok 
(p01,c1,c1,d1,c1)  ok 
(p01,c1,c1,d1,d1)  ok 
(p01,c1,c1,d1,p10)  ok 
(p01,c1,c1,d1,q10)  ok 
(p01,c1,c1,p10,a0)  ok 
(p01,c1,c1,p10,b0)  ok 
(p01,c1,c1,p10,c0)  ok 
(p01,c1,c1,p10,d0)  ok 
(p01,c1,c1,p10,p01)  ok 
(p01,c1,c1,p10,q01)  ok 
(p01,c1,c1,q10,a0)  ok 
(p01,c1,c1,q10,b0)  ok 
(p01,c1,c1,q10,c0)  ok 
(p01,c1,c1,q10,d0)  ok 
(p01,c1,c1,q10,p01)  ok 
(p01,c1,c1,q10,q01)  ok 
(p01,c1,d1,a1,a1)  ok 
(p01,c1,d1,a1,b1)  ok 
(p01,c1,d1,a1,c1)  ok 
(p01,c1,d1,a1,d1)  ok 
(p01,c1,d1,a1,p10)  ok 
(p01,c1,d1,a1,q10)  ok 
(p01,c1,d1,b1,a1)  ok 
(p01,c1,d1,b1,b1)  ok 
(p01,c1,d1,b1,c1)  ok 
(p01,c1,d1,b1,d1)  ok 
(p01,c1,d1,b1,p10)  ok 
(p01,c1,d1,b1,q10)  ok 
(p01,c1,d1,c1,a1)  ok 
(p01,c1,d1,c1,b1)  ok 
(p01,c1,d1,c1,c1)  ok 
(p01,c1,d1,c1,d1)  ok 
(p01,c1,d1,c1,p10)  ok 
(p01,c1,d1,c1,q10)  ok 
(p01,c1,d1,d1,a1)  ok 
(p01,c1,d1,d1,b1)  ok 
(p01,c1,d1,d1,c1)  ok 
(p01,c1,d1,d1,d1)  ok 
(p01,c1,d1,d1,p10)  ok 
(p01,c1,d1,d1,q10)  ok 
(p01,c1,d1,p10,a0)  ok 
(p01,c1,d1,p10,b0)  ok 
(p01,c1,d1,p10,c0)  ok 
(p01,c1,d1,p10,d0)  ok 
(p01,c1,d1,p10,p01)  ok 
(p01,c1,d1,p10,q01)  ok 
(p01,c1,d1,q10,a0)  ok 
(p01,c1,d1,q10,b0)  ok 
(p01,c1,d1,q10,c0)  ok 
(p01,c1,d1,q10,d0)  ok 
(p01,c1,d1,q10,p01)  ok 
(p01,c1,d1,q10,q01)  ok 
(p01,c1,p10,a0,a0)  ok 
(p01,c1,p10,a0,b0)  ok 
(p01,c1,p10,a0,c0)  ok 
(p01,c1,p10,a0,d0)  ok 
(p01,c1,p10,a0,p01)  ok 
(p01,c1,p10,a0,q01)  ok 
(p01,c1,p10,b0,a0)  ok 
(p01,c1,p10,b0,b0)  ok 
(p01,c1,p10,b0,c0)  ok 
(p01,c1,p10,b0,d0)  ok 
(p01,c1,p10,b0,p01)  ok 
(p01,c1,p10,b0,q01)  ok 
(p01,c1,p10,c0,a0)  ok 
(p01,c1,p10,c0,b0)  ok 
(p01,c1,p10,c0,c0)  ok 
(p01,c1,p10,c0,d0)  ok 
(p01,c1,p10,c0,p01)  ok 
(p01,c1,p10,c0,q01)  ok 
(p01,c1,p10,d0,a0)  ok 
(p01,c1,p10,d0,b0)  ok 
(p01,c1,p10,d0,c0)  ok 
(p01,c1,p10,d0,d0)  ok 
(p01,c1,p10,d0,p01)  ok 
(p01,c1,p10,d0,q01)  ok 
(p01,c1,p10,p01,a1)  ok 
(p01,c1,p10,p01,b1)  ok 
(p01,c1,p10,p01,c1)  ok 
(p01,c1,p10,p01,d1)  ok 
(p01,c1,p10,p01,p10)  ok 
(p01,c1,p10,p01,q10)  ok 
(p01,c1,p10,q01,a1)  ok 
(p01,c1,p10,q01,b1)  ok 
(p01,c1,p10,q01,c1)  ok 
(p01,c1,p10,q01,d1)  ok 
(p01,c1,p10,q01,p10)  ok 
(p01,c1,p10,q01,q10)  ok 
(p01,c1,q10,a0,a0)  ok 
(p01,c1,q10,a0,b0)  ok 
(p01,c1,q10,a0,c0)  ok 
(p01,c1,q10,a0,d0)  ok 
(p01,c1,q10,a0,p01)  ok 
(p01,c1,q10,a0,q01)  ok 
(p01,c1,q10,b0,a0)  ok 
(p01,c1,q10,b0,b0)  ok 
(p01,c1,q10,b0,c0)  ok 
(p01,c1,q10,b0,d0)  ok 
(p01,c1,q10,b0,p01)  ok 
(p01,c1,q10,b0,q01)  ok 
(p01,c1,q10,c0,a0)  ok 
(p01,c1,q10,c0,b0)  ok 
(p01,c1,q10,c0,c0)  ok 
(p01,c1,q10,c0,d0)  ok 
(p01,c1,q10,c0,p01)  ok 
(p01,c1,q10,c0,q01)  ok 
(p01,c1,q10,d0,a0)  ok 
(p01,c1,q10,d0,b0)  ok 
(p01,c1,q10,d0,c0)  ok 
(p01,c1,q10,d0,d0)  ok 
(p01,c1,q10,d0,p01)  ok 
(p01,c1,q10,d0,q01)  ok 
(p01,c1,q10,p01,a1)  ok 
(p01,c1,q10,p01,b1)  ok 
(p01,c1,q10,p01,c1)  ok 
(p01,c1,q10,p01,d1)  ok 
(p01,c1,q10,p01,p10)  ok 
(p01,c1,q10,p01,q10)  ok 
(p01,c1,q10,q01,a1)  ok 
(p01,c1,q10,q01,b1)  ok 
(p01,c1,q10,q01,c1)  ok 
(p01,c1,q10,q01,d1)  ok 
(p01,c1,q10,q01,p10)  ok 
(p01,c1,q10,q01,q10)  ok 
(p01,d1,a1,a1,a1)  ok 
(p01,d1,a1,a1,b1)  ok 
(p01,d1,a1,a1,c1)  ok 
(p01,d1,a1,a1,d1)  ok 
(p01,d1,a1,a1,p10)  ok 
(p01,d1,a1,a1,q10)  ok 
(p01,d1,a1,b1,a1)  ok 
(p01,d1,a1,b1,b1)  ok 
(p01,d1,a1,b1,c1)  ok 
(p01,d1,a1,b1,d1)  ok 
(p01,d1,a1,b1,p10)  ok 
(p01,d1,a1,b1,q10)  ok 
(p01,d1,a1,c1,a1)  ok 
(p01,d1,a1,c1,b1)  ok 
(p01,d1,a1,c1,c1)  ok 
(p01,d1,a1,c1,d1)  ok 
(p01,d1,a1,c1,p10)  ok 
(p01,d1,a1,c1,q10)  ok 
(p01,d1,a1,d1,a1)  ok 
(p01,d1,a1,d1,b1)  ok 
(p01,d1,a1,d1,c1)  ok 
(p01,d1,a1,d1,d1)  ok 
(p01,d1,a1,d1,p10)  ok 
(p01,d1,a1,d1,q10)  ok 
(p01,d1,a1,p10,a0)  ok 
(p01,d1,a1,p10,b0)  ok 
(p01,d1,a1,p10,c0)  ok 
(p01,d1,a1,p10,d0)  ok 
(p01,d1,a1,p10,p01)  ok 
(p01,d1,a1,p10,q01)  ok 
(p01,d1,a1,q10,a0)  ok 
(p01,d1,a1,q10,b0)  ok 
(p01,d1,a1,q10,c0)  ok 
(p01,d1,a1,q10,d0)  ok 
(p01,d1,a1,q10,p01)  ok 
(p01,d1,a1,q10,q01)  ok 
(p01,d1,b1,a1,a1)  ok 
(p01,d1,b1,a1,b1)  ok 
(p01,d1,b1,a1,c1)  ok 
(p01,d1,b1,a1,d1)  ok 
(p01,d1,b1,a1,p10)  ok 
(p01,d1,b1,a1,q10)  ok 
(p01,d1,b1,b1,a1)  ok 
(p01,d1,b1,b1,b1)  ok 
(p01,d1,b1,b1,c1)  ok 
(p01,d1,b1,b1,d1)  ok 
(p01,d1,b1,b1,p10)  ok 
(p01,d1,b1,b1,q10)  ok 
(p01,d1,b1,c1,a1)  ok 
(p01,d1,b1,c1,b1)  ok 
(p01,d1,b1,c1,c1)  ok 
(p01,d1,b1,c1,d1)  ok 
(p01,d1,b1,c1,p10)  ok 
(p01,d1,b1,c1,q10)  ok 
(p01,d1,b1,d1,a1)  ok 
(p01,d1,b1,d1,b1)  ok 
(p01,d1,b1,d1,c1)  ok 
(p01,d1,b1,d1,d1)  ok 
(p01,d1,b1,d1,p10)  ok 
(p01,d1,b1,d1,q10)  ok 
(p01,d1,b1,p10,a0)  ok 
(p01,d1,b1,p10,b0)  ok 
(p01,d1,b1,p10,c0)  ok 
(p01,d1,b1,p10,d0)  ok 
(p01,d1,b1,p10,p01)  ok 
(p01,d1,b1,p10,q01)  ok 
(p01,d1,b1,q10,a0)  ok 
(p01,d1,b1,q10,b0)  ok 
(p01,d1,b1,q10,c0)  ok 
(p01,d1,b1,q10,d0)  ok 
(p01,d1,b1,q10,p01)  ok 
(p01,d1,b1,q10,q01)  ok 
(p01,d1,c1,a1,a1)  ok 
(p01,d1,c1,a1,b1)  ok 
(p01,d1,c1,a1,c1)  ok 
(p01,d1,c1,a1,d1)  ok 
(p01,d1,c1,a1,p10)  ok 
(p01,d1,c1,a1,q10)  ok 
(p01,d1,c1,b1,a1)  ok 
(p01,d1,c1,b1,b1)  ok 
(p01,d1,c1,b1,c1)  ok 
(p01,d1,c1,b1,d1)  ok 
(p01,d1,c1,b1,p10)  ok 
(p01,d1,c1,b1,q10)  ok 
(p01,d1,c1,c1,a1)  ok 
(p01,d1,c1,c1,b1)  ok 
(p01,d1,c1,c1,c1)  ok 
(p01,d1,c1,c1,d1)  ok 
(p01,d1,c1,c1,p10)  ok 
(p01,d1,c1,c1,q10)  ok 
(p01,d1,c1,d1,a1)  ok 
(p01,d1,c1,d1,b1)  ok 
(p01,d1,c1,d1,c1)  ok 
(p01,d1,c1,d1,d1)  ok 
(p01,d1,c1,d1,p10)  ok 
(p01,d1,c1,d1,q10)  ok 
(p01,d1,c1,p10,a0)  ok 
(p01,d1,c1,p10,b0)  ok 
(p01,d1,c1,p10,c0)  ok 
(p01,d1,c1,p10,d0)  ok 
(p01,d1,c1,p10,p01)  ok 
(p01,d1,c1,p10,q01)  ok 
(p01,d1,c1,q10,a0)  ok 
(p01,d1,c1,q10,b0)  ok 
(p01,d1,c1,q10,c0)  ok 
(p01,d1,c1,q10,d0)  ok 
(p01,d1,c1,q10,p01)  ok 
(p01,d1,c1,q10,q01)  ok 
(p01,d1,d1,a1,a1)  ok 
(p01,d1,d1,a1,b1)  ok 
(p01,d1,d1,a1,c1)  ok 
(p01,d1,d1,a1,d1)  ok 
(p01,d1,d1,a1,p10)  ok 
(p01,d1,d1,a1,q10)  ok 
(p01,d1,d1,b1,a1)  ok 
(p01,d1,d1,b1,b1)  ok 
(p01,d1,d1,b1,c1)  ok 
(p01,d1,d1,b1,d1)  ok 
(p01,d1,d1,b1,p10)  ok 
(p01,d1,d1,b1,q10)  ok 
(p01,d1,d1,c1,a1)  ok 
(p01,d1,d1,c1,b1)  ok 
(p01,d1,d1,c1,c1)  ok 
(p01,d1,d1,c1,d1)  ok 
(p01,d1,d1,c1,p10)  ok 
(p01,d1,d1,c1,q10)  ok 
(p01,d1,d1,d1,a1)  ok 
(p01,d1,d1,d1,b1)  ok 
(p01,d1,d1,d1,c1)  ok 
(p01,d1,d1,d1,d1)  ok 
(p01,d1,d1,d1,p10)  ok 
(p01,d1,d1,d1,q10)  ok 
(p01,d1,d1,p10,a0)  ok 
(p01,d1,d1,p10,b0)  ok 
(p01,d1,d1,p10,c0)  ok 
(p01,d1,d1,p10,d0)  ok 
(p01,d1,d1,p10,p01)  ok 
(p01,d1,d1,p10,q01)  ok 
(p01,d1,d1,q10,a0)  ok 
(p01,d1,d1,q10,b0)  ok 
(p01,d1,d1,q10,c0)  ok 
(p01,d1,d1,q10,d0)  ok 
(p01,d1,d1,q10,p01)  ok 
(p01,d1,d1,q10,q01)  ok 
(p01,d1,p10,a0,a0)  ok 
(p01,d1,p10,a0,b0)  ok 
(p01,d1,p10,a0,c0)  ok 
(p01,d1,p10,a0,d0)  ok 
(p01,d1,p10,a0,p01)  ok 
(p01,d1,p10,a0,q01)  ok 
(p01,d1,p10,b0,a0)  ok 
(p01,d1,p10,b0,b0)  ok 
(p01,d1,p10,b0,c0)  ok 
(p01,d1,p10,b0,d0)  ok 
(p01,d1,p10,b0,p01)  ok 
(p01,d1,p10,b0,q01)  ok 
(p01,d1,p10,c0,a0)  ok 
(p01,d1,p10,c0,b0)  ok 
(p01,d1,p10,c0,c0)  ok 
(p01,d1,p10,c0,d0)  ok 
(p01,d1,p10,c0,p01)  ok 
(p01,d1,p10,c0,q01)  ok 
(p01,d1,p10,d0,a0)  ok 
(p01,d1,p10,d0,b0)  ok 
(p01,d1,p10,d0,c0)  ok 
(p01,d1,p10,d0,d0)  ok 
(p01,d1,p10,d0,p01)  ok 
(p01,d1,p10,d0,q01)  ok 
(p01,d1,p10,p01,a1)  ok 
(p01,d1,p10,p01,b1)  ok 
(p01,d1,p10,p01,c1)  ok 
(p01,d1,p10,p01,d1)  ok 
(p01,d1,p10,p01,p10)  ok 
(p01,d1,p10,p01,q10)  ok 
(p01,d1,p10,q01,a1)  ok 
(p01,d1,p10,q01,b1)  ok 
(p01,d1,p10,q01,c1)  ok 
(p01,d1,p10,q01,d1)  ok 
(p01,d1,p10,q01,p10)  ok 
(p01,d1,p10,q01,q10)  ok 
(p01,d1,q10,a0,a0)  ok 
(p01,d1,q10,a0,b0)  ok 
(p01,d1,q10,a0,c0)  ok 
(p01,d1,q10,a0,d0)  ok 
(p01,d1,q10,a0,p01)  ok 
(p01,d1,q10,a0,q01)  ok 
(p01,d1,q10,b0,a0)  ok 
(p01,d1,q10,b0,b0)  ok 
(p01,d1,q10,b0,c0)  ok 
(p01,d1,q10,b0,d0)  ok 
(p01,d1,q10,b0,p01)  ok 
(p01,d1,q10,b0,q01)  ok 
(p01,d1,q10,c0,a0)  ok 
(p01,d1,q10,c0,b0)  ok 
(p01,d1,q10,c0,c0)  ok 
(p01,d1,q10,c0,d0)  ok 
(p01,d1,q10,c0,p01)  ok 
(p01,d1,q10,c0,q01)  ok 
(p01,d1,q10,d0,a0)  ok 
(p01,d1,q10,d0,b0)  ok 
(p01,d1,q10,d0,c0)  ok 
(p01,d1,q10,d0,d0)  ok 
(p01,d1,q10,d0,p01)  ok 
(p01,d1,q10,d0,q01)  ok 
(p01,d1,q10,p01,a1)  ok 
(p01,d1,q10,p01,b1)  ok 
(p01,d1,q10,p01,c1)  ok 
(p01,d1,q10,p01,d1)  ok 
(p01,d1,q10,p01,p10)  ok 
(p01,d1,q10,p01,q10)  ok 
(p01,d1,q10,q01,a1)  ok 
(p01,d1,q10,q01,b1)  ok 
(p01,d1,q10,q01,c1)  ok 
(p01,d1,q10,q01,d1)  ok 
(p01,d1,q10,q01,p10)  ok 
(p01,d1,q10,q01,q10)  ok 
(p01,p10,a0,a0,a0)  ok 
(p01,p10,a0,a0,b0)  ok 
(p01,p10,a0,a0,c0)  ok 
(p01,p10,a0,a0,d0)  ok 
(p01,p10,a0,a0,p01)  ok 
(p01,p10,a0,a0,q01)  ok 
(p01,p10,a0,b0,a0)  ok 
(p01,p10,a0,b0,b0)  ok 
(p01,p10,a0,b0,c0)  ok 
(p01,p10,a0,b0,d0)  ok 
(p01,p10,a0,b0,p01)  ok 
(p01,p10,a0,b0,q01)  ok 
(p01,p10,a0,c0,a0)  ok 
(p01,p10,a0,c0,b0)  ok 
(p01,p10,a0,c0,c0)  ok 
(p01,p10,a0,c0,d0)  ok 
(p01,p10,a0,c0,p01)  ok 
(p01,p10,a0,c0,q01)  ok 
(p01,p10,a0,d0,a0)  ok 
(p01,p10,a0,d0,b0)  ok 
(p01,p10,a0,d0,c0)  ok 
(p01,p10,a0,d0,d0)  ok 
(p01,p10,a0,d0,p01)  ok 
(p01,p10,a0,d0,q01)  ok 
(p01,p10,a0,p01,a1)  ok 
(p01,p10,a0,p01,b1)  ok 
(p01,p10,a0,p01,c1)  ok 
(p01,p10,a0,p01,d1)  ok 
(p01,p10,a0,p01,p10)  ok 
(p01,p10,a0,p01,q10)  ok 
(p01,p10,a0,q01,a1)  ok 
(p01,p10,a0,q01,b1)  ok 
(p01,p10,a0,q01,c1)  ok 
(p01,p10,a0,q01,d1)  ok 
(p01,p10,a0,q01,p10)  ok 
(p01,p10,a0,q01,q10)  ok 
(p01,p10,b0,a0,a0)  ok 
(p01,p10,b0,a0,b0)  ok 
(p01,p10,b0,a0,c0)  ok 
(p01,p10,b0,a0,d0)  ok 
(p01,p10,b0,a0,p01)  ok 
(p01,p10,b0,a0,q01)  ok 
(p01,p10,b0,b0,a0)  ok 
(p01,p10,b0,b0,b0)  ok 
(p01,p10,b0,b0,c0)  ok 
(p01,p10,b0,b0,d0)  ok 
(p01,p10,b0,b0,p01)  ok 
(p01,p10,b0,b0,q01)  ok 
(p01,p10,b0,c0,a0)  ok 
(p01,p10,b0,c0,b0)  ok 
(p01,p10,b0,c0,c0)  ok 
(p01,p10,b0,c0,d0)  ok 
(p01,p10,b0,c0,p01)  ok 
(p01,p10,b0,c0,q01)  ok 
(p01,p10,b0,d0,a0)  ok 
(p01,p10,b0,d0,b0)  ok 
(p01,p10,b0,d0,c0)  ok 
(p01,p10,b0,d0,d0)  ok 
(p01,p10,b0,d0,p01)  ok 
(p01,p10,b0,d0,q01)  ok 
(p01,p10,b0,p01,a1)  ok 
(p01,p10,b0,p01,b1)  ok 
(p01,p10,b0,p01,c1)  ok 
(p01,p10,b0,p01,d1)  ok 
(p01,p10,b0,p01,p10)  ok 
(p01,p10,b0,p01,q10)  ok 
(p01,p10,b0,q01,a1)  ok 
(p01,p10,b0,q01,b1)  ok 
(p01,p10,b0,q01,c1)  ok 
(p01,p10,b0,q01,d1)  ok 
(p01,p10,b0,q01,p10)  ok 
(p01,p10,b0,q01,q10)  ok 
(p01,p10,c0,a0,a0)  ok 
(p01,p10,c0,a0,b0)  ok 
(p01,p10,c0,a0,c0)  ok 
(p01,p10,c0,a0,d0)  ok 
(p01,p10,c0,a0,p01)  ok 
(p01,p10,c0,a0,q01)  ok 
(p01,p10,c0,b0,a0)  ok 
(p01,p10,c0,b0,b0)  ok 
(p01,p10,c0,b0,c0)  ok 
(p01,p10,c0,b0,d0)  ok 
(p01,p10,c0,b0,p01)  ok 
(p01,p10,c0,b0,q01)  ok 
(p01,p10,c0,c0,a0)  ok 
(p01,p10,c0,c0,b0)  ok 
(p01,p10,c0,c0,c0)  ok 
(p01,p10,c0,c0,d0)  ok 
(p01,p10,c0,c0,p01)  ok 
(p01,p10,c0,c0,q01)  ok 
(p01,p10,c0,d0,a0)  ok 
(p01,p10,c0,d0,b0)  ok 
(p01,p10,c0,d0,c0)  ok 
(p01,p10,c0,d0,d0)  ok 
(p01,p10,c0,d0,p01)  ok 
(p01,p10,c0,d0,q01)  ok 
(p01,p10,c0,p01,a1)  ok 
(p01,p10,c0,p01,b1)  ok 
(p01,p10,c0,p01,c1)  ok 
(p01,p10,c0,p01,d1)  ok 
(p01,p10,c0,p01,p10)  ok 
(p01,p10,c0,p01,q10)  ok 
(p01,p10,c0,q01,a1)  ok 
(p01,p10,c0,q01,b1)  ok 
(p01,p10,c0,q01,c1)  ok 
(p01,p10,c0,q01,d1)  ok 
(p01,p10,c0,q01,p10)  ok 
(p01,p10,c0,q01,q10)  ok 
(p01,p10,d0,a0,a0)  ok 
(p01,p10,d0,a0,b0)  ok 
(p01,p10,d0,a0,c0)  ok 
(p01,p10,d0,a0,d0)  ok 
(p01,p10,d0,a0,p01)  ok 
(p01,p10,d0,a0,q01)  ok 
(p01,p10,d0,b0,a0)  ok 
(p01,p10,d0,b0,b0)  ok 
(p01,p10,d0,b0,c0)  ok 
(p01,p10,d0,b0,d0)  ok 
(p01,p10,d0,b0,p01)  ok 
(p01,p10,d0,b0,q01)  ok 
(p01,p10,d0,c0,a0)  ok 
(p01,p10,d0,c0,b0)  ok 
(p01,p10,d0,c0,c0)  ok 
(p01,p10,d0,c0,d0)  ok 
(p01,p10,d0,c0,p01)  ok 
(p01,p10,d0,c0,q01)  ok 
(p01,p10,d0,d0,a0)  ok 
(p01,p10,d0,d0,b0)  ok 
(p01,p10,d0,d0,c0)  ok 
(p01,p10,d0,d0,d0)  ok 
(p01,p10,d0,d0,p01)  ok 
(p01,p10,d0,d0,q01)  ok 
(p01,p10,d0,p01,a1)  ok 
(p01,p10,d0,p01,b1)  ok 
(p01,p10,d0,p01,c1)  ok 
(p01,p10,d0,p01,d1)  ok 
(p01,p10,d0,p01,p10)  ok 
(p01,p10,d0,p01,q10)  ok 
(p01,p10,d0,q01,a1)  ok 
(p01,p10,d0,q01,b1)  ok 
(p01,p10,d0,q01,c1)  ok 
(p01,p10,d0,q01,d1)  ok 
(p01,p10,d0,q01,p10)  ok 
(p01,p10,d0,q01,q10)  ok 
(p01,p10,p01,a1,a1)  ok 
(p01,p10,p01,a1,b1)  ok 
(p01,p10,p01,a1,c1)  ok 
(p01,p10,p01,a1,d1)  ok 
(p01,p10,p01,a1,p10)  ok 
(p01,p10,p01,a1,q10)  ok 
(p01,p10,p01,b1,a1)  ok 
(p01,p10,p01,b1,b1)  ok 
(p01,p10,p01,b1,c1)  ok 
(p01,p10,p01,b1,d1)  ok 
(p01,p10,p01,b1,p10)  ok 
(p01,p10,p01,b1,q10)  ok 
(p01,p10,p01,c1,a1)  ok 
(p01,p10,p01,c1,b1)  ok 
(p01,p10,p01,c1,c1)  ok 
(p01,p10,p01,c1,d1)  ok 
(p01,p10,p01,c1,p10)  ok 
(p01,p10,p01,c1,q10)  ok 
(p01,p10,p01,d1,a1)  ok 
(p01,p10,p01,d1,b1)  ok 
(p01,p10,p01,d1,c1)  ok 
(p01,p10,p01,d1,d1)  ok 
(p01,p10,p01,d1,p10)  ok 
(p01,p10,p01,d1,q10)  ok 
(p01,p10,p01,p10,a0)  ok 
(p01,p10,p01,p10,b0)  ok 
(p01,p10,p01,p10,c0)  ok 
(p01,p10,p01,p10,d0)  ok 
(p01,p10,p01,p10,p01)  ok 
(p01,p10,p01,p10,q01)  ok 
(p01,p10,p01,q10,a0)  ok 
(p01,p10,p01,q10,b0)  ok 
(p01,p10,p01,q10,c0)  ok 
(p01,p10,p01,q10,d0)  ok 
(p01,p10,p01,q10,p01)  ok 
(p01,p10,p01,q10,q01)  ok 
(p01,p10,q01,a1,a1)  ok 
(p01,p10,q01,a1,b1)  ok 
(p01,p10,q01,a1,c1)  ok 
(p01,p10,q01,a1,d1)  ok 
(p01,p10,q01,a1,p10)  ok 
(p01,p10,q01,a1,q10)  ok 
(p01,p10,q01,b1,a1)  ok 
(p01,p10,q01,b1,b1)  ok 
(p01,p10,q01,b1,c1)  ok 
(p01,p10,q01,b1,d1)  ok 
(p01,p10,q01,b1,p10)  ok 
(p01,p10,q01,b1,q10)  ok 
(p01,p10,q01,c1,a1)  ok 
(p01,p10,q01,c1,b1)  ok 
(p01,p10,q01,c1,c1)  ok 
(p01,p10,q01,c1,d1)  ok 
(p01,p10,q01,c1,p10)  ok 
(p01,p10,q01,c1,q10)  ok 
(p01,p10,q01,d1,a1)  ok 
(p01,p10,q01,d1,b1)  ok 
(p01,p10,q01,d1,c1)  ok 
(p01,p10,q01,d1,d1)  ok 
(p01,p10,q01,d1,p10)  ok 
(p01,p10,q01,d1,q10)  ok 
(p01,p10,q01,p10,a0)  ok 
(p01,p10,q01,p10,b0)  ok 
(p01,p10,q01,p10,c0)  ok 
(p01,p10,q01,p10,d0)  ok 
(p01,p10,q01,p10,p01)  ok 
(p01,p10,q01,p10,q01)  ok 
(p01,p10,q01,q10,a0)  ok 
(p01,p10,q01,q10,b0)  ok 
(p01,p10,q01,q10,c0)  ok 
(p01,p10,q01,q10,d0)  ok 
(p01,p10,q01,q10,p01)  ok 
(p01,p10,q01,q10,q01)  ok 
(p01,q10,a0,a0,a0)  ok 
(p01,q10,a0,a0,b0)  ok 
(p01,q10,a0,a0,c0)  ok 
(p01,q10,a0,a0,d0)  ok 
(p01,q10,a0,a0,p01)  ok 
(p01,q10,a0,a0,q01)  ok 
(p01,q10,a0,b0,a0)  ok 
(p01,q10,a0,b0,b0)  ok 
(p01,q10,a0,b0,c0)  ok 
(p01,q10,a0,b0,d0)  ok 
(p01,q10,a0,b0,p01)  ok 
(p01,q10,a0,b0,q01)  ok 
(p01,q10,a0,c0,a0)  ok 
(p01,q10,a0,c0,b0)  ok 
(p01,q10,a0,c0,c0)  ok 
(p01,q10,a0,c0,d0)  ok 
(p01,q10,a0,c0,p01)  ok 
(p01,q10,a0,c0,q01)  ok 
(p01,q10,a0,d0,a0)  ok 
(p01,q10,a0,d0,b0)  ok 
(p01,q10,a0,d0,c0)  ok 
(p01,q10,a0,d0,d0)  ok 
(p01,q10,a0,d0,p01)  ok 
(p01,q10,a0,d0,q01)  ok 
(p01,q10,a0,p01,a1)  ok 
(p01,q10,a0,p01,b1)  ok 
(p01,q10,a0,p01,c1)  ok 
(p01,q10,a0,p01,d1)  ok 
(p01,q10,a0,p01,p10)  ok 
(p01,q10,a0,p01,q10)  ok 
(p01,q10,a0,q01,a1)  ok 
(p01,q10,a0,q01,b1)  ok 
(p01,q10,a0,q01,c1)  ok 
(p01,q10,a0,q01,d1)  ok 
(p01,q10,a0,q01,p10)  ok 
(p01,q10,a0,q01,q10)  ok 
(p01,q10,b0,a0,a0)  ok 
(p01,q10,b0,a0,b0)  ok 
(p01,q10,b0,a0,c0)  ok 
(p01,q10,b0,a0,d0)  ok 
(p01,q10,b0,a0,p01)  ok 
(p01,q10,b0,a0,q01)  ok 
(p01,q10,b0,b0,a0)  ok 
(p01,q10,b0,b0,b0)  ok 
(p01,q10,b0,b0,c0)  ok 
(p01,q10,b0,b0,d0)  ok 
(p01,q10,b0,b0,p01)  ok 
(p01,q10,b0,b0,q01)  ok 
(p01,q10,b0,c0,a0)  ok 
(p01,q10,b0,c0,b0)  ok 
(p01,q10,b0,c0,c0)  ok 
(p01,q10,b0,c0,d0)  ok 
(p01,q10,b0,c0,p01)  ok 
(p01,q10,b0,c0,q01)  ok 
(p01,q10,b0,d0,a0)  ok 
(p01,q10,b0,d0,b0)  ok 
(p01,q10,b0,d0,c0)  ok 
(p01,q10,b0,d0,d0)  ok 
(p01,q10,b0,d0,p01)  ok 
(p01,q10,b0,d0,q01)  ok 
(p01,q10,b0,p01,a1)  ok 
(p01,q10,b0,p01,b1)  ok 
(p01,q10,b0,p01,c1)  ok 
(p01,q10,b0,p01,d1)  ok 
(p01,q10,b0,p01,p10)  ok 
(p01,q10,b0,p01,q10)  ok 
(p01,q10,b0,q01,a1)  ok 
(p01,q10,b0,q01,b1)  ok 
(p01,q10,b0,q01,c1)  ok 
(p01,q10,b0,q01,d1)  ok 
(p01,q10,b0,q01,p10)  ok 
(p01,q10,b0,q01,q10)  ok 
(p01,q10,c0,a0,a0)  ok 
(p01,q10,c0,a0,b0)  ok 
(p01,q10,c0,a0,c0)  ok 
(p01,q10,c0,a0,d0)  ok 
(p01,q10,c0,a0,p01)  ok 
(p01,q10,c0,a0,q01)  ok 
(p01,q10,c0,b0,a0)  ok 
(p01,q10,c0,b0,b0)  ok 
(p01,q10,c0,b0,c0)  ok 
(p01,q10,c0,b0,d0)  ok 
(p01,q10,c0,b0,p01)  ok 
(p01,q10,c0,b0,q01)  ok 
(p01,q10,c0,c0,a0)  ok 
(p01,q10,c0,c0,b0)  ok 
(p01,q10,c0,c0,c0)  ok 
(p01,q10,c0,c0,d0)  ok 
(p01,q10,c0,c0,p01)  ok 
(p01,q10,c0,c0,q01)  ok 
(p01,q10,c0,d0,a0)  ok 
(p01,q10,c0,d0,b0)  ok 
(p01,q10,c0,d0,c0)  ok 
(p01,q10,c0,d0,d0)  ok 
(p01,q10,c0,d0,p01)  ok 
(p01,q10,c0,d0,q01)  ok 
(p01,q10,c0,p01,a1)  ok 
(p01,q10,c0,p01,b1)  ok 
(p01,q10,c0,p01,c1)  ok 
(p01,q10,c0,p01,d1)  ok 
(p01,q10,c0,p01,p10)  ok 
(p01,q10,c0,p01,q10)  ok 
(p01,q10,c0,q01,a1)  ok 
(p01,q10,c0,q01,b1)  ok 
(p01,q10,c0,q01,c1)  ok 
(p01,q10,c0,q01,d1)  ok 
(p01,q10,c0,q01,p10)  ok 
(p01,q10,c0,q01,q10)  ok 
(p01,q10,d0,a0,a0)  ok 
(p01,q10,d0,a0,b0)  ok 
(p01,q10,d0,a0,c0)  ok 
(p01,q10,d0,a0,d0)  ok 
(p01,q10,d0,a0,p01)  ok 
(p01,q10,d0,a0,q01)  ok 
(p01,q10,d0,b0,a0)  ok 
(p01,q10,d0,b0,b0)  ok 
(p01,q10,d0,b0,c0)  ok 
(p01,q10,d0,b0,d0)  ok 
(p01,q10,d0,b0,p01)  ok 
(p01,q10,d0,b0,q01)  ok 
(p01,q10,d0,c0,a0)  ok 
(p01,q10,d0,c0,b0)  ok 
(p01,q10,d0,c0,c0)  ok 
(p01,q10,d0,c0,d0)  ok 
(p01,q10,d0,c0,p01)  ok 
(p01,q10,d0,c0,q01)  ok 
(p01,q10,d0,d0,a0)  ok 
(p01,q10,d0,d0,b0)  ok 
(p01,q10,d0,d0,c0)  ok 
(p01,q10,d0,d0,d0)  ok 
(p01,q10,d0,d0,p01)  ok 
(p01,q10,d0,d0,q01)  ok 
(p01,q10,d0,p01,a1)  ok 
(p01,q10,d0,p01,b1)  ok 
(p01,q10,d0,p01,c1)  ok 
(p01,q10,d0,p01,d1)  ok 
(p01,q10,d0,p01,p10)  ok 
(p01,q10,d0,p01,q10)  ok 
(p01,q10,d0,q01,a1)  ok 
(p01,q10,d0,q01,b1)  ok 
(p01,q10,d0,q01,c1)  ok 
(p01,q10,d0,q01,d1)  ok 
(p01,q10,d0,q01,p10)  ok 
(p01,q10,d0,q01,q10)  ok 
(p01,q10,p01,a1,a1)  ok 
(p01,q10,p01,a1,b1)  ok 
(p01,q10,p01,a1,c1)  ok 
(p01,q10,p01,a1,d1)  ok 
(p01,q10,p01,a1,p10)  ok 
(p01,q10,p01,a1,q10)  ok 
(p01,q10,p01,b1,a1)  ok 
(p01,q10,p01,b1,b1)  ok 
(p01,q10,p01,b1,c1)  ok 
(p01,q10,p01,b1,d1)  ok 
(p01,q10,p01,b1,p10)  ok 
(p01,q10,p01,b1,q10)  ok 
(p01,q10,p01,c1,a1)  ok 
(p01,q10,p01,c1,b1)  ok 
(p01,q10,p01,c1,c1)  ok 
(p01,q10,p01,c1,d1)  ok 
(p01,q10,p01,c1,p10)  ok 
(p01,q10,p01,c1,q10)  ok 
(p01,q10,p01,d1,a1)  ok 
(p01,q10,p01,d1,b1)  ok 
(p01,q10,p01,d1,c1)  ok 
(p01,q10,p01,d1,d1)  ok 
(p01,q10,p01,d1,p10)  ok 
(p01,q10,p01,d1,q10)  ok 
(p01,q10,p01,p10,a0)  ok 
(p01,q10,p01,p10,b0)  ok 
(p01,q10,p01,p10,c0)  ok 
(p01,q10,p01,p10,d0)  ok 
(p01,q10,p01,p10,p01)  ok 
(p01,q10,p01,p10,q01)  ok 
(p01,q10,p01,q10,a0)  ok 
(p01,q10,p01,q10,b0)  ok 
(p01,q10,p01,q10,c0)  ok 
(p01,q10,p01,q10,d0)  ok 
(p01,q10,p01,q10,p01)  ok 
(p01,q10,p01,q10,q01)  ok 
(p01,q10,q01,a1,a1)  ok 
(p01,q10,q01,a1,b1)  ok 
(p01,q10,q01,a1,c1)  ok 
(p01,q10,q01,a1,d1)  ok 
(p01,q10,q01,a1,p10)  ok 
(p01,q10,q01,a1,q10)  ok 
(p01,q10,q01,b1,a1)  ok 
(p01,q10,q01,b1,b1)  ok 
(p01,q10,q01,b1,c1)  ok 
(p01,q10,q01,b1,d1)  ok 
(p01,q10,q01,b1,p10)  ok 
(p01,q10,q01,b1,q10)  ok 
(p01,q10,q01,c1,a1)  ok 
(p01,q10,q01,c1,b1)  ok 
(p01,q10,q01,c1,c1)  ok 
(p01,q10,q01,c1,d1)  ok 
(p01,q10,q01,c1,p10)  ok 
(p01,q10,q01,c1,q10)  ok 
(p01,q10,q01,d1,a1)  ok 
(p01,q10,q01,d1,b1)  ok 
(p01,q10,q01,d1,c1)  ok 
(p01,q10,q01,d1,d1)  ok 
(p01,q10,q01,d1,p10)  ok 
(p01,q10,q01,d1,q10)  ok 
(p01,q10,q01,p10,a0)  ok 
(p01,q10,q01,p10,b0)  ok 
(p01,q10,q01,p10,c0)  ok 
(p01,q10,q01,p10,d0)  ok 
(p01,q10,q01,p10,p01)  ok 
(p01,q10,q01,p10,q01)  ok 
(p01,q10,q01,q10,a0)  ok 
(p01,q10,q01,q10,b0)  ok 
(p01,q10,q01,q10,c0)  ok 
(p01,q10,q01,q10,d0)  ok 
(p01,q10,q01,q10,p01)  ok 
(p01,q10,q01,q10,q01)  ok 
(q01,a1,a1,a1,a1)  ok 
(q01,a1,a1,a1,b1)  ok 
(q01,a1,a1,a1,c1)  ok 
(q01,a1,a1,a1,d1)  ok 
(q01,a1,a1,a1,p10)  ok 
(q01,a1,a1,a1,q10)  ok 
(q01,a1,a1,b1,a1)  ok 
(q01,a1,a1,b1,b1)  ok 
(q01,a1,a1,b1,c1)  ok 
(q01,a1,a1,b1,d1)  ok 
(q01,a1,a1,b1,p10)  ok 
(q01,a1,a1,b1,q10)  ok 
(q01,a1,a1,c1,a1)  ok 
(q01,a1,a1,c1,b1)  ok 
(q01,a1,a1,c1,c1)  ok 
(q01,a1,a1,c1,d1)  ok 
(q01,a1,a1,c1,p10)  ok 
(q01,a1,a1,c1,q10)  ok 
(q01,a1,a1,d1,a1)  ok 
(q01,a1,a1,d1,b1)  ok 
(q01,a1,a1,d1,c1)  ok 
(q01,a1,a1,d1,d1)  ok 
(q01,a1,a1,d1,p10)  ok 
(q01,a1,a1,d1,q10)  ok 
(q01,a1,a1,p10,a0)  ok 
(q01,a1,a1,p10,b0)  ok 
(q01,a1,a1,p10,c0)  ok 
(q01,a1,a1,p10,d0)  ok 
(q01,a1,a1,p10,p01)  ok 
(q01,a1,a1,p10,q01)  ok 
(q01,a1,a1,q10,a0)  ok 
(q01,a1,a1,q10,b0)  ok 
(q01,a1,a1,q10,c0)  ok 
(q01,a1,a1,q10,d0)  ok 
(q01,a1,a1,q10,p01)  ok 
(q01,a1,a1,q10,q01)  ok 
(q01,a1,b1,a1,a1)  ok 
(q01,a1,b1,a1,b1)  ok 
(q01,a1,b1,a1,c1)  ok 
(q01,a1,b1,a1,d1)  ok 
(q01,a1,b1,a1,p10)  ok 
(q01,a1,b1,a1,q10)  ok 
(q01,a1,b1,b1,a1)  ok 
(q01,a1,b1,b1,b1)  ok 
(q01,a1,b1,b1,c1)  ok 
(q01,a1,b1,b1,d1)  ok 
(q01,a1,b1,b1,p10)  ok 
(q01,a1,b1,b1,q10)  ok 
(q01,a1,b1,c1,a1)  ok 
(q01,a1,b1,c1,b1)  ok 
(q01,a1,b1,c1,c1)  ok 
(q01,a1,b1,c1,d1)  ok 
(q01,a1,b1,c1,p10)  ok 
(q01,a1,b1,c1,q10)  ok 
(q01,a1,b1,d1,a1)  ok 
(q01,a1,b1,d1,b1)  ok 
(q01,a1,b1,d1,c1)  ok 
(q01,a1,b1,d1,d1)  ok 
(q01,a1,b1,d1,p10)  ok 
(q01,a1,b1,d1,q10)  ok 
(q01,a1,b1,p10,a0)  ok 
(q01,a1,b1,p10,b0)  ok 
(q01,a1,b1,p10,c0)  ok 
(q01,a1,b1,p10,d0)  ok 
(q01,a1,b1,p10,p01)  ok 
(q01,a1,b1,p10,q01)  ok 
(q01,a1,b1,q10,a0)  ok 
(q01,a1,b1,q10,b0)  ok 
(q01,a1,b1,q10,c0)  ok 
(q01,a1,b1,q10,d0)  ok 
(q01,a1,b1,q10,p01)  ok 
(q01,a1,b1,q10,q01)  ok 
(q01,a1,c1,a1,a1)  ok 
(q01,a1,c1,a1,b1)  ok 
(q01,a1,c1,a1,c1)  ok 
(q01,a1,c1,a1,d1)  ok 
(q01,a1,c1,a1,p10)  ok 
(q01,a1,c1,a1,q10)  ok 
(q01,a1,c1,b1,a1)  ok 
(q01,a1,c1,b1,b1)  ok 
(q01,a1,c1,b1,c1)  ok 
(q01,a1,c1,b1,d1)  ok 
(q01,a1,c1,b1,p10)  ok 
(q01,a1,c1,b1,q10)  ok 
(q01,a1,c1,c1,a1)  ok 
(q01,a1,c1,c1,b1)  ok 
(q01,a1,c1,c1,c1)  ok 
(q01,a1,c1,c1,d1)  ok 
(q01,a1,c1,c1,p10)  ok 
(q01,a1,c1,c1,q10)  ok 
(q01,a1,c1,d1,a1)  ok 
(q01,a1,c1,d1,b1)  ok 
(q01,a1,c1,d1,c1)  ok 
(q01,a1,c1,d1,d1)  ok 
(q01,a1,c1,d1,p10)  ok 
(q01,a1,c1,d1,q10)  ok 
(q01,a1,c1,p10,a0)  ok 
(q01,a1,c1,p10,b0)  ok 
(q01,a1,c1,p10,c0)  ok 
(q01,a1,c1,p10,d0)  ok 
(q01,a1,c1,p10,p01)  ok 
(q01,a1,c1,p10,q01)  ok 
(q01,a1,c1,q10,a0)  ok 
(q01,a1,c1,q10,b0)  ok 
(q01,a1,c1,q10,c0)  ok 
(q01,a1,c1,q10,d0)  ok 
(q01,a1,c1,q10,p01)  ok 
(q01,a1,c1,q10,q01)  ok 
(q01,a1,d1,a1,a1)  ok 
(q01,a1,d1,a1,b1)  ok 
(q01,a1,d1,a1,c1)  ok 
(q01,a1,d1,a1,d1)  ok 
(q01,a1,d1,a1,p10)  ok 
(q01,a1,d1,a1,q10)  ok 
(q01,a1,d1,b1,a1)  ok 
(q01,a1,d1,b1,b1)  ok 
(q01,a1,d1,b1,c1)  ok 
(q01,a1,d1,b1,d1)  ok 
(q01,a1,d1,b1,p10)  ok 
(q01,a1,d1,b1,q10)  ok 
(q01,a1,d1,c1,a1)  ok 
(q01,a1,d1,c1,b1)  ok 
(q01,a1,d1,c1,c1)  ok 
(q01,a1,d1,c1,d1)  ok 
(q01,a1,d1,c1,p10)  ok 
(q01,a1,d1,c1,q10)  ok 
(q01,a1,d1,d1,a1)  ok 
(q01,a1,d1,d1,b1)  ok 
(q01,a1,d1,d1,c1)  ok 
(q01,a1,d1,d1,d1)  ok 
(q01,a1,d1,d1,p10)  ok 
(q01,a1,d1,d1,q10)  ok 
(q01,a1,d1,p10,a0)  ok 
(q01,a1,d1,p10,b0)  ok 
(q01,a1,d1,p10,c0)  ok 
(q01,a1,d1,p10,d0)  ok 
(q01,a1,d1,p10,p01)  ok 
(q01,a1,d1,p10,q01)  ok 
(q01,a1,d1,q10,a0)  ok 
(q01,a1,d1,q10,b0)  ok 
(q01,a1,d1,q10,c0)  ok 
(q01,a1,d1,q10,d0)  ok 
(q01,a1,d1,q10,p01)  ok 
(q01,a1,d1,q10,q01)  ok 
(q01,a1,p10,a0,a0)  ok 
(q01,a1,p10,a0,b0)  ok 
(q01,a1,p10,a0,c0)  ok 
(q01,a1,p10,a0,d0)  ok 
(q01,a1,p10,a0,p01)  ok 
(q01,a1,p10,a0,q01)  ok 
(q01,a1,p10,b0,a0)  ok 
(q01,a1,p10,b0,b0)  ok 
(q01,a1,p10,b0,c0)  ok 
(q01,a1,p10,b0,d0)  ok 
(q01,a1,p10,b0,p01)  ok 
(q01,a1,p10,b0,q01)  ok 
(q01,a1,p10,c0,a0)  ok 
(q01,a1,p10,c0,b0)  ok 
(q01,a1,p10,c0,c0)  ok 
(q01,a1,p10,c0,d0)  ok 
(q01,a1,p10,c0,p01)  ok 
(q01,a1,p10,c0,q01)  ok 
(q01,a1,p10,d0,a0)  ok 
(q01,a1,p10,d0,b0)  ok 
(q01,a1,p10,d0,c0)  ok 
(q01,a1,p10,d0,d0)  ok 
(q01,a1,p10,d0,p01)  ok 
(q01,a1,p10,d0,q01)  ok 
(q01,a1,p10,p01,a1)  ok 
(q01,a1,p10,p01,b1)  ok 
(q01,a1,p10,p01,c1)  ok 
(q01,a1,p10,p01,d1)  ok 
(q01,a1,p10,p01,p10)  ok 
(q01,a1,p10,p01,q10)  ok 
(q01,a1,p10,q01,a1)  ok 
(q01,a1,p10,q01,b1)  ok 
(q01,a1,p10,q01,c1)  ok 
(q01,a1,p10,q01,d1)  ok 
(q01,a1,p10,q01,p10)  ok 
(q01,a1,p10,q01,q10)  ok 
(q01,a1,q10,a0,a0)  ok 
(q01,a1,q10,a0,b0)  ok 
(q01,a1,q10,a0,c0)  ok 
(q01,a1,q10,a0,d0)  ok 
(q01,a1,q10,a0,p01)  ok 
(q01,a1,q10,a0,q01)  ok 
(q01,a1,q10,b0,a0)  ok 
(q01,a1,q10,b0,b0)  ok 
(q01,a1,q10,b0,c0)  ok 
(q01,a1,q10,b0,d0)  ok 
(q01,a1,q10,b0,p01)  ok 
(q01,a1,q10,b0,q01)  ok 
(q01,a1,q10,c0,a0)  ok 
(q01,a1,q10,c0,b0)  ok 
(q01,a1,q10,c0,c0)  ok 
(q01,a1,q10,c0,d0)  ok 
(q01,a1,q10,c0,p01)  ok 
(q01,a1,q10,c0,q01)  ok 
(q01,a1,q10,d0,a0)  ok 
(q01,a1,q10,d0,b0)  ok 
(q01,a1,q10,d0,c0)  ok 
(q01,a1,q10,d0,d0)  ok 
(q01,a1,q10,d0,p01)  ok 
(q01,a1,q10,d0,q01)  ok 
(q01,a1,q10,p01,a1)  ok 
(q01,a1,q10,p01,b1)  ok 
(q01,a1,q10,p01,c1)  ok 
(q01,a1,q10,p01,d1)  ok 
(q01,a1,q10,p01,p10)  ok 
(q01,a1,q10,p01,q10)  ok 
(q01,a1,q10,q01,a1)  ok 
(q01,a1,q10,q01,b1)  ok 
(q01,a1,q10,q01,c1)  ok 
(q01,a1,q10,q01,d1)  ok 
(q01,a1,q10,q01,p10)  ok 
(q01,a1,q10,q01,q10)  ok 
(q01,b1,a1,a1,a1)  ok 
(q01,b1,a1,a1,b1)  ok 
(q01,b1,a1,a1,c1)  ok 
(q01,b1,a1,a1,d1)  ok 
(q01,b1,a1,a1,p10)  ok 
(q01,b1,a1,a1,q10)  ok 
(q01,b1,a1,b1,a1)  ok 
(q01,b1,a1,b1,b1)  ok 
(q01,b1,a1,b1,c1)  ok 
(q01,b1,a1,b1,d1)  ok 
(q01,b1,a1,b1,p10)  ok 
(q01,b1,a1,b1,q10)  ok 
(q01,b1,a1,c1,a1)  ok 
(q01,b1,a1,c1,b1)  ok 
(q01,b1,a1,c1,c1)  ok 
(q01,b1,a1,c1,d1)  ok 
(q01,b1,a1,c1,p10)  ok 
(q01,b1,a1,c1,q10)  ok 
(q01,b1,a1,d1,a1)  ok 
(q01,b1,a1,d1,b1)  ok 
(q01,b1,a1,d1,c1)  ok 
(q01,b1,a1,d1,d1)  ok 
(q01,b1,a1,d1,p10)  ok 
(q01,b1,a1,d1,q10)  ok 
(q01,b1,a1,p10,a0)  ok 
(q01,b1,a1,p10,b0)  ok 
(q01,b1,a1,p10,c0)  ok 
(q01,b1,a1,p10,d0)  ok 
(q01,b1,a1,p10,p01)  ok 
(q01,b1,a1,p10,q01)  ok 
(q01,b1,a1,q10,a0)  ok 
(q01,b1,a1,q10,b0)  ok 
(q01,b1,a1,q10,c0)  ok 
(q01,b1,a1,q10,d0)  ok 
(q01,b1,a1,q10,p01)  ok 
(q01,b1,a1,q10,q01)  ok 
(q01,b1,b1,a1,a1)  ok 
(q01,b1,b1,a1,b1)  ok 
(q01,b1,b1,a1,c1)  ok 
(q01,b1,b1,a1,d1)  ok 
(q01,b1,b1,a1,p10)  ok 
(q01,b1,b1,a1,q10)  ok 
(q01,b1,b1,b1,a1)  ok 
(q01,b1,b1,b1,b1)  ok 
(q01,b1,b1,b1,c1)  ok 
(q01,b1,b1,b1,d1)  ok 
(q01,b1,b1,b1,p10)  ok 
(q01,b1,b1,b1,q10)  ok 
(q01,b1,b1,c1,a1)  ok 
(q01,b1,b1,c1,b1)  ok 
(q01,b1,b1,c1,c1)  ok 
(q01,b1,b1,c1,d1)  ok 
(q01,b1,b1,c1,p10)  ok 
(q01,b1,b1,c1,q10)  ok 
(q01,b1,b1,d1,a1)  ok 
(q01,b1,b1,d1,b1)  ok 
(q01,b1,b1,d1,c1)  ok 
(q01,b1,b1,d1,d1)  ok 
(q01,b1,b1,d1,p10)  ok 
(q01,b1,b1,d1,q10)  ok 
(q01,b1,b1,p10,a0)  ok 
(q01,b1,b1,p10,b0)  ok 
(q01,b1,b1,p10,c0)  ok 
(q01,b1,b1,p10,d0)  ok 
(q01,b1,b1,p10,p01)  ok 
(q01,b1,b1,p10,q01)  ok 
(q01,b1,b1,q10,a0)  ok 
(q01,b1,b1,q10,b0)  ok 
(q01,b1,b1,q10,c0)  ok 
(q01,b1,b1,q10,d0)  ok 
(q01,b1,b1,q10,p01)  ok 
(q01,b1,b1,q10,q01)  ok 
(q01,b1,c1,a1,a1)  ok 
(q01,b1,c1,a1,b1)  ok 
(q01,b1,c1,a1,c1)  ok 
(q01,b1,c1,a1,d1)  ok 
(q01,b1,c1,a1,p10)  ok 
(q01,b1,c1,a1,q10)  ok 
(q01,b1,c1,b1,a1)  ok 
(q01,b1,c1,b1,b1)  ok 
(q01,b1,c1,b1,c1)  ok 
(q01,b1,c1,b1,d1)  ok 
(q01,b1,c1,b1,p10)  ok 
(q01,b1,c1,b1,q10)  ok 
(q01,b1,c1,c1,a1)  ok 
(q01,b1,c1,c1,b1)  ok 
(q01,b1,c1,c1,c1)  ok 
(q01,b1,c1,c1,d1)  ok 
(q01,b1,c1,c1,p10)  ok 
(q01,b1,c1,c1,q10)  ok 
(q01,b1,c1,d1,a1)  ok 
(q01,b1,c1,d1,b1)  ok 
(q01,b1,c1,d1,c1)  ok 
(q01,b1,c1,d1,d1)  ok 
(q01,b1,c1,d1,p10)  ok 
(q01,b1,c1,d1,q10)  ok 
(q01,b1,c1,p10,a0)  ok 
(q01,b1,c1,p10,b0)  ok 
(q01,b1,c1,p10,c0)  ok 
(q01,b1,c1,p10,d0)  ok 
(q01,b1,c1,p10,p01)  ok 
(q01,b1,c1,p10,q01)  ok 
(q01,b1,c1,q10,a0)  ok 
(q01,b1,c1,q10,b0)  ok 
(q01,b1,c1,q10,c0)  ok 
(q01,b1,c1,q10,d0)  ok 
(q01,b1,c1,q10,p01)  ok 
(q01,b1,c1,q10,q01)  ok 
(q01,b1,d1,a1,a1)  ok 
(q01,b1,d1,a1,b1)  ok 
(q01,b1,d1,a1,c1)  ok 
(q01,b1,d1,a1,d1)  ok 
(q01,b1,d1,a1,p10)  ok 
(q01,b1,d1,a1,q10)  ok 
(q01,b1,d1,b1,a1)  ok 
(q01,b1,d1,b1,b1)  ok 
(q01,b1,d1,b1,c1)  ok 
(q01,b1,d1,b1,d1)  ok 
(q01,b1,d1,b1,p10)  ok 
(q01,b1,d1,b1,q10)  ok 
(q01,b1,d1,c1,a1)  ok 
(q01,b1,d1,c1,b1)  ok 
(q01,b1,d1,c1,c1)  ok 
(q01,b1,d1,c1,d1)  ok 
(q01,b1,d1,c1,p10)  ok 
(q01,b1,d1,c1,q10)  ok 
(q01,b1,d1,d1,a1)  ok 
(q01,b1,d1,d1,b1)  ok 
(q01,b1,d1,d1,c1)  ok 
(q01,b1,d1,d1,d1)  ok 
(q01,b1,d1,d1,p10)  ok 
(q01,b1,d1,d1,q10)  ok 
(q01,b1,d1,p10,a0)  ok 
(q01,b1,d1,p10,b0)  ok 
(q01,b1,d1,p10,c0)  ok 
(q01,b1,d1,p10,d0)  ok 
(q01,b1,d1,p10,p01)  ok 
(q01,b1,d1,p10,q01)  ok 
(q01,b1,d1,q10,a0)  ok 
(q01,b1,d1,q10,b0)  ok 
(q01,b1,d1,q10,c0)  ok 
(q01,b1,d1,q10,d0)  ok 
(q01,b1,d1,q10,p01)  ok 
(q01,b1,d1,q10,q01)  ok 
(q01,b1,p10,a0,a0)  ok 
(q01,b1,p10,a0,b0)  ok 
(q01,b1,p10,a0,c0)  ok 
(q01,b1,p10,a0,d0)  ok 
(q01,b1,p10,a0,p01)  ok 
(q01,b1,p10,a0,q01)  ok 
(q01,b1,p10,b0,a0)  ok 
(q01,b1,p10,b0,b0)  ok 
(q01,b1,p10,b0,c0)  ok 
(q01,b1,p10,b0,d0)  ok 
(q01,b1,p10,b0,p01)  ok 
(q01,b1,p10,b0,q01)  ok 
(q01,b1,p10,c0,a0)  ok 
(q01,b1,p10,c0,b0)  ok 
(q01,b1,p10,c0,c0)  ok 
(q01,b1,p10,c0,d0)  ok 
(q01,b1,p10,c0,p01)  ok 
(q01,b1,p10,c0,q01)  ok 
(q01,b1,p10,d0,a0)  ok 
(q01,b1,p10,d0,b0)  ok 
(q01,b1,p10,d0,c0)  ok 
(q01,b1,p10,d0,d0)  ok 
(q01,b1,p10,d0,p01)  ok 
(q01,b1,p10,d0,q01)  ok 
(q01,b1,p10,p01,a1)  ok 
(q01,b1,p10,p01,b1)  ok 
(q01,b1,p10,p01,c1)  ok 
(q01,b1,p10,p01,d1)  ok 
(q01,b1,p10,p01,p10)  ok 
(q01,b1,p10,p01,q10)  ok 
(q01,b1,p10,q01,a1)  ok 
(q01,b1,p10,q01,b1)  ok 
(q01,b1,p10,q01,c1)  ok 
(q01,b1,p10,q01,d1)  ok 
(q01,b1,p10,q01,p10)  ok 
(q01,b1,p10,q01,q10)  ok 
(q01,b1,q10,a0,a0)  ok 
(q01,b1,q10,a0,b0)  ok 
(q01,b1,q10,a0,c0)  ok 
(q01,b1,q10,a0,d0)  ok 
(q01,b1,q10,a0,p01)  ok 
(q01,b1,q10,a0,q01)  ok 
(q01,b1,q10,b0,a0)  ok 
(q01,b1,q10,b0,b0)  ok 
(q01,b1,q10,b0,c0)  ok 
(q01,b1,q10,b0,d0)  ok 
(q01,b1,q10,b0,p01)  ok 
(q01,b1,q10,b0,q01)  ok 
(q01,b1,q10,c0,a0)  ok 
(q01,b1,q10,c0,b0)  ok 
(q01,b1,q10,c0,c0)  ok 
(q01,b1,q10,c0,d0)  ok 
(q01,b1,q10,c0,p01)  ok 
(q01,b1,q10,c0,q01)  ok 
(q01,b1,q10,d0,a0)  ok 
(q01,b1,q10,d0,b0)  ok 
(q01,b1,q10,d0,c0)  ok 
(q01,b1,q10,d0,d0)  ok 
(q01,b1,q10,d0,p01)  ok 
(q01,b1,q10,d0,q01)  ok 
(q01,b1,q10,p01,a1)  ok 
(q01,b1,q10,p01,b1)  ok 
(q01,b1,q10,p01,c1)  ok 
(q01,b1,q10,p01,d1)  ok 
(q01,b1,q10,p01,p10)  ok 
(q01,b1,q10,p01,q10)  ok 
(q01,b1,q10,q01,a1)  ok 
(q01,b1,q10,q01,b1)  ok 
(q01,b1,q10,q01,c1)  ok 
(q01,b1,q10,q01,d1)  ok 
(q01,b1,q10,q01,p10)  ok 
(q01,b1,q10,q01,q10)  ok 
(q01,c1,a1,a1,a1)  ok 
(q01,c1,a1,a1,b1)  ok 
(q01,c1,a1,a1,c1)  ok 
(q01,c1,a1,a1,d1)  ok 
(q01,c1,a1,a1,p10)  ok 
(q01,c1,a1,a1,q10)  ok 
(q01,c1,a1,b1,a1)  ok 
(q01,c1,a1,b1,b1)  ok 
(q01,c1,a1,b1,c1)  ok 
(q01,c1,a1,b1,d1)  ok 
(q01,c1,a1,b1,p10)  ok 
(q01,c1,a1,b1,q10)  ok 
(q01,c1,a1,c1,a1)  ok 
(q01,c1,a1,c1,b1)  ok 
(q01,c1,a1,c1,c1)  ok 
(q01,c1,a1,c1,d1)  ok 
(q01,c1,a1,c1,p10)  ok 
(q01,c1,a1,c1,q10)  ok 
(q01,c1,a1,d1,a1)  ok 
(q01,c1,a1,d1,b1)  ok 
(q01,c1,a1,d1,c1)  ok 
(q01,c1,a1,d1,d1)  ok 
(q01,c1,a1,d1,p10)  ok 
(q01,c1,a1,d1,q10)  ok 
(q01,c1,a1,p10,a0)  ok 
(q01,c1,a1,p10,b0)  ok 
(q01,c1,a1,p10,c0)  ok 
(q01,c1,a1,p10,d0)  ok 
(q01,c1,a1,p10,p01)  ok 
(q01,c1,a1,p10,q01)  ok 
(q01,c1,a1,q10,a0)  ok 
(q01,c1,a1,q10,b0)  ok 
(q01,c1,a1,q10,c0)  ok 
(q01,c1,a1,q10,d0)  ok 
(q01,c1,a1,q10,p01)  ok 
(q01,c1,a1,q10,q01)  ok 
(q01,c1,b1,a1,a1)  ok 
(q01,c1,b1,a1,b1)  ok 
(q01,c1,b1,a1,c1)  ok 
(q01,c1,b1,a1,d1)  ok 
(q01,c1,b1,a1,p10)  ok 
(q01,c1,b1,a1,q10)  ok 
(q01,c1,b1,b1,a1)  ok 
(q01,c1,b1,b1,b1)  ok 
(q01,c1,b1,b1,c1)  ok 
(q01,c1,b1,b1,d1)  ok 
(q01,c1,b1,b1,p10)  ok 
(q01,c1,b1,b1,q10)  ok 
(q01,c1,b1,c1,a1)  ok 
(q01,c1,b1,c1,b1)  ok 
(q01,c1,b1,c1,c1)  ok 
(q01,c1,b1,c1,d1)  ok 
(q01,c1,b1,c1,p10)  ok 
(q01,c1,b1,c1,q10)  ok 
(q01,c1,b1,d1,a1)  ok 
(q01,c1,b1,d1,b1)  ok 
(q01,c1,b1,d1,c1)  ok 
(q01,c1,b1,d1,d1)  ok 
(q01,c1,b1,d1,p10)  ok 
(q01,c1,b1,d1,q10)  ok 
(q01,c1,b1,p10,a0)  ok 
(q01,c1,b1,p10,b0)  ok 
(q01,c1,b1,p10,c0)  ok 
(q01,c1,b1,p10,d0)  ok 
(q01,c1,b1,p10,p01)  ok 
(q01,c1,b1,p10,q01)  ok 
(q01,c1,b1,q10,a0)  ok 
(q01,c1,b1,q10,b0)  ok 
(q01,c1,b1,q10,c0)  ok 
(q01,c1,b1,q10,d0)  ok 
(q01,c1,b1,q10,p01)  ok 
(q01,c1,b1,q10,q01)  ok 
(q01,c1,c1,a1,a1)  ok 
(q01,c1,c1,a1,b1)  ok 
(q01,c1,c1,a1,c1)  ok 
(q01,c1,c1,a1,d1)  ok 
(q01,c1,c1,a1,p10)  ok 
(q01,c1,c1,a1,q10)  ok 
(q01,c1,c1,b1,a1)  ok 
(q01,c1,c1,b1,b1)  ok 
(q01,c1,c1,b1,c1)  ok 
(q01,c1,c1,b1,d1)  ok 
(q01,c1,c1,b1,p10)  ok 
(q01,c1,c1,b1,q10)  ok 
(q01,c1,c1,c1,a1)  ok 
(q01,c1,c1,c1,b1)  ok 
(q01,c1,c1,c1,c1)  ok 
(q01,c1,c1,c1,d1)  ok 
(q01,c1,c1,c1,p10)  ok 
(q01,c1,c1,c1,q10)  ok 
(q01,c1,c1,d1,a1)  ok 
(q01,c1,c1,d1,b1)  ok 
(q01,c1,c1,d1,c1)  ok 
(q01,c1,c1,d1,d1)  ok 
(q01,c1,c1,d1,p10)  ok 
(q01,c1,c1,d1,q10)  ok 
(q01,c1,c1,p10,a0)  ok 
(q01,c1,c1,p10,b0)  ok 
(q01,c1,c1,p10,c0)  ok 
(q01,c1,c1,p10,d0)  ok 
(q01,c1,c1,p10,p01)  ok 
(q01,c1,c1,p10,q01)  ok 
(q01,c1,c1,q10,a0)  ok 
(q01,c1,c1,q10,b0)  ok 
(q01,c1,c1,q10,c0)  ok 
(q01,c1,c1,q10,d0)  ok 
(q01,c1,c1,q10,p01)  ok 
(q01,c1,c1,q10,q01)  ok 
(q01,c1,d1,a1,a1)  ok 
(q01,c1,d1,a1,b1)  ok 
(q01,c1,d1,a1,c1)  ok 
(q01,c1,d1,a1,d1)  ok 
(q01,c1,d1,a1,p10)  ok 
(q01,c1,d1,a1,q10)  ok 
(q01,c1,d1,b1,a1)  ok 
(q01,c1,d1,b1,b1)  ok 
(q01,c1,d1,b1,c1)  ok 
(q01,c1,d1,b1,d1)  ok 
(q01,c1,d1,b1,p10)  ok 
(q01,c1,d1,b1,q10)  ok 
(q01,c1,d1,c1,a1)  ok 
(q01,c1,d1,c1,b1)  ok 
(q01,c1,d1,c1,c1)  ok 
(q01,c1,d1,c1,d1)  ok 
(q01,c1,d1,c1,p10)  ok 
(q01,c1,d1,c1,q10)  ok 
(q01,c1,d1,d1,a1)  ok 
(q01,c1,d1,d1,b1)  ok 
(q01,c1,d1,d1,c1)  ok 
(q01,c1,d1,d1,d1)  ok 
(q01,c1,d1,d1,p10)  ok 
(q01,c1,d1,d1,q10)  ok 
(q01,c1,d1,p10,a0)  ok 
(q01,c1,d1,p10,b0)  ok 
(q01,c1,d1,p10,c0)  ok 
(q01,c1,d1,p10,d0)  ok 
(q01,c1,d1,p10,p01)  ok 
(q01,c1,d1,p10,q01)  ok 
(q01,c1,d1,q10,a0)  ok 
(q01,c1,d1,q10,b0)  ok 
(q01,c1,d1,q10,c0)  ok 
(q01,c1,d1,q10,d0)  ok 
(q01,c1,d1,q10,p01)  ok 
(q01,c1,d1,q10,q01)  ok 
(q01,c1,p10,a0,a0)  ok 
(q01,c1,p10,a0,b0)  ok 
(q01,c1,p10,a0,c0)  ok 
(q01,c1,p10,a0,d0)  ok 
(q01,c1,p10,a0,p01)  ok 
(q01,c1,p10,a0,q01)  ok 
(q01,c1,p10,b0,a0)  ok 
(q01,c1,p10,b0,b0)  ok 
(q01,c1,p10,b0,c0)  ok 
(q01,c1,p10,b0,d0)  ok 
(q01,c1,p10,b0,p01)  ok 
(q01,c1,p10,b0,q01)  ok 
(q01,c1,p10,c0,a0)  ok 
(q01,c1,p10,c0,b0)  ok 
(q01,c1,p10,c0,c0)  ok 
(q01,c1,p10,c0,d0)  ok 
(q01,c1,p10,c0,p01)  ok 
(q01,c1,p10,c0,q01)  ok 
(q01,c1,p10,d0,a0)  ok 
(q01,c1,p10,d0,b0)  ok 
(q01,c1,p10,d0,c0)  ok 
(q01,c1,p10,d0,d0)  ok 
(q01,c1,p10,d0,p01)  ok 
(q01,c1,p10,d0,q01)  ok 
(q01,c1,p10,p01,a1)  ok 
(q01,c1,p10,p01,b1)  ok 
(q01,c1,p10,p01,c1)  ok 
(q01,c1,p10,p01,d1)  ok 
(q01,c1,p10,p01,p10)  ok 
(q01,c1,p10,p01,q10)  ok 
(q01,c1,p10,q01,a1)  ok 
(q01,c1,p10,q01,b1)  ok 
(q01,c1,p10,q01,c1)  ok 
(q01,c1,p10,q01,d1)  ok 
(q01,c1,p10,q01,p10)  ok 
(q01,c1,p10,q01,q10)  ok 
(q01,c1,q10,a0,a0)  ok 
(q01,c1,q10,a0,b0)  ok 
(q01,c1,q10,a0,c0)  ok 
(q01,c1,q10,a0,d0)  ok 
(q01,c1,q10,a0,p01)  ok 
(q01,c1,q10,a0,q01)  ok 
(q01,c1,q10,b0,a0)  ok 
(q01,c1,q10,b0,b0)  ok 
(q01,c1,q10,b0,c0)  ok 
(q01,c1,q10,b0,d0)  ok 
(q01,c1,q10,b0,p01)  ok 
(q01,c1,q10,b0,q01)  ok 
(q01,c1,q10,c0,a0)  ok 
(q01,c1,q10,c0,b0)  ok 
(q01,c1,q10,c0,c0)  ok 
(q01,c1,q10,c0,d0)  ok 
(q01,c1,q10,c0,p01)  ok 
(q01,c1,q10,c0,q01)  ok 
(q01,c1,q10,d0,a0)  ok 
(q01,c1,q10,d0,b0)  ok 
(q01,c1,q10,d0,c0)  ok 
(q01,c1,q10,d0,d0)  ok 
(q01,c1,q10,d0,p01)  ok 
(q01,c1,q10,d0,q01)  ok 
(q01,c1,q10,p01,a1)  ok 
(q01,c1,q10,p01,b1)  ok 
(q01,c1,q10,p01,c1)  ok 
(q01,c1,q10,p01,d1)  ok 
(q01,c1,q10,p01,p10)  ok 
(q01,c1,q10,p01,q10)  ok 
(q01,c1,q10,q01,a1)  ok 
(q01,c1,q10,q01,b1)  ok 
(q01,c1,q10,q01,c1)  ok 
(q01,c1,q10,q01,d1)  ok 
(q01,c1,q10,q01,p10)  ok 
(q01,c1,q10,q01,q10)  ok 
(q01,d1,a1,a1,a1)  ok 
(q01,d1,a1,a1,b1)  ok 
(q01,d1,a1,a1,c1)  ok 
(q01,d1,a1,a1,d1)  ok 
(q01,d1,a1,a1,p10)  ok 
(q01,d1,a1,a1,q10)  ok 
(q01,d1,a1,b1,a1)  ok 
(q01,d1,a1,b1,b1)  ok 
(q01,d1,a1,b1,c1)  ok 
(q01,d1,a1,b1,d1)  ok 
(q01,d1,a1,b1,p10)  ok 
(q01,d1,a1,b1,q10)  ok 
(q01,d1,a1,c1,a1)  ok 
(q01,d1,a1,c1,b1)  ok 
(q01,d1,a1,c1,c1)  ok 
(q01,d1,a1,c1,d1)  ok 
(q01,d1,a1,c1,p10)  ok 
(q01,d1,a1,c1,q10)  ok 
(q01,d1,a1,d1,a1)  ok 
(q01,d1,a1,d1,b1)  ok 
(q01,d1,a1,d1,c1)  ok 
(q01,d1,a1,d1,d1)  ok 
(q01,d1,a1,d1,p10)  ok 
(q01,d1,a1,d1,q10)  ok 
(q01,d1,a1,p10,a0)  ok 
(q01,d1,a1,p10,b0)  ok 
(q01,d1,a1,p10,c0)  ok 
(q01,d1,a1,p10,d0)  ok 
(q01,d1,a1,p10,p01)  ok 
(q01,d1,a1,p10,q01)  ok 
(q01,d1,a1,q10,a0)  ok 
(q01,d1,a1,q10,b0)  ok 
(q01,d1,a1,q10,c0)  ok 
(q01,d1,a1,q10,d0)  ok 
(q01,d1,a1,q10,p01)  ok 
(q01,d1,a1,q10,q01)  ok 
(q01,d1,b1,a1,a1)  ok 
(q01,d1,b1,a1,b1)  ok 
(q01,d1,b1,a1,c1)  ok 
(q01,d1,b1,a1,d1)  ok 
(q01,d1,b1,a1,p10)  ok 
(q01,d1,b1,a1,q10)  ok 
(q01,d1,b1,b1,a1)  ok 
(q01,d1,b1,b1,b1)  ok 
(q01,d1,b1,b1,c1)  ok 
(q01,d1,b1,b1,d1)  ok 
(q01,d1,b1,b1,p10)  ok 
(q01,d1,b1,b1,q10)  ok 
(q01,d1,b1,c1,a1)  ok 
(q01,d1,b1,c1,b1)  ok 
(q01,d1,b1,c1,c1)  ok 
(q01,d1,b1,c1,d1)  ok 
(q01,d1,b1,c1,p10)  ok 
(q01,d1,b1,c1,q10)  ok 
(q01,d1,b1,d1,a1)  ok 
(q01,d1,b1,d1,b1)  ok 
(q01,d1,b1,d1,c1)  ok 
(q01,d1,b1,d1,d1)  ok 
(q01,d1,b1,d1,p10)  ok 
(q01,d1,b1,d1,q10)  ok 
(q01,d1,b1,p10,a0)  ok 
(q01,d1,b1,p10,b0)  ok 
(q01,d1,b1,p10,c0)  ok 
(q01,d1,b1,p10,d0)  ok 
(q01,d1,b1,p10,p01)  ok 
(q01,d1,b1,p10,q01)  ok 
(q01,d1,b1,q10,a0)  ok 
(q01,d1,b1,q10,b0)  ok 
(q01,d1,b1,q10,c0)  ok 
(q01,d1,b1,q10,d0)  ok 
(q01,d1,b1,q10,p01)  ok 
(q01,d1,b1,q10,q01)  ok 
(q01,d1,c1,a1,a1)  ok 
(q01,d1,c1,a1,b1)  ok 
(q01,d1,c1,a1,c1)  ok 
(q01,d1,c1,a1,d1)  ok 
(q01,d1,c1,a1,p10)  ok 
(q01,d1,c1,a1,q10)  ok 
(q01,d1,c1,b1,a1)  ok 
(q01,d1,c1,b1,b1)  ok 
(q01,d1,c1,b1,c1)  ok 
(q01,d1,c1,b1,d1)  ok 
(q01,d1,c1,b1,p10)  ok 
(q01,d1,c1,b1,q10)  ok 
(q01,d1,c1,c1,a1)  ok 
(q01,d1,c1,c1,b1)  ok 
(q01,d1,c1,c1,c1)  ok 
(q01,d1,c1,c1,d1)  ok 
(q01,d1,c1,c1,p10)  ok 
(q01,d1,c1,c1,q10)  ok 
(q01,d1,c1,d1,a1)  ok 
(q01,d1,c1,d1,b1)  ok 
(q01,d1,c1,d1,c1)  ok 
(q01,d1,c1,d1,d1)  ok 
(q01,d1,c1,d1,p10)  ok 
(q01,d1,c1,d1,q10)  ok 
(q01,d1,c1,p10,a0)  ok 
(q01,d1,c1,p10,b0)  ok 
(q01,d1,c1,p10,c0)  ok 
(q01,d1,c1,p10,d0)  ok 
(q01,d1,c1,p10,p01)  ok 
(q01,d1,c1,p10,q01)  ok 
(q01,d1,c1,q10,a0)  ok 
(q01,d1,c1,q10,b0)  ok 
(q01,d1,c1,q10,c0)  ok 
(q01,d1,c1,q10,d0)  ok 
(q01,d1,c1,q10,p01)  ok 
(q01,d1,c1,q10,q01)  ok 
(q01,d1,d1,a1,a1)  ok 
(q01,d1,d1,a1,b1)  ok 
(q01,d1,d1,a1,c1)  ok 
(q01,d1,d1,a1,d1)  ok 
(q01,d1,d1,a1,p10)  ok 
(q01,d1,d1,a1,q10)  ok 
(q01,d1,d1,b1,a1)  ok 
(q01,d1,d1,b1,b1)  ok 
(q01,d1,d1,b1,c1)  ok 
(q01,d1,d1,b1,d1)  ok 
(q01,d1,d1,b1,p10)  ok 
(q01,d1,d1,b1,q10)  ok 
(q01,d1,d1,c1,a1)  ok 
(q01,d1,d1,c1,b1)  ok 
(q01,d1,d1,c1,c1)  ok 
(q01,d1,d1,c1,d1)  ok 
(q01,d1,d1,c1,p10)  ok 
(q01,d1,d1,c1,q10)  ok 
(q01,d1,d1,d1,a1)  ok 
(q01,d1,d1,d1,b1)  ok 
(q01,d1,d1,d1,c1)  ok 
(q01,d1,d1,d1,d1)  ok 
(q01,d1,d1,d1,p10)  ok 
(q01,d1,d1,d1,q10)  ok 
(q01,d1,d1,p10,a0)  ok 
(q01,d1,d1,p10,b0)  ok 
(q01,d1,d1,p10,c0)  ok 
(q01,d1,d1,p10,d0)  ok 
(q01,d1,d1,p10,p01)  ok 
(q01,d1,d1,p10,q01)  ok 
(q01,d1,d1,q10,a0)  ok 
(q01,d1,d1,q10,b0)  ok 
(q01,d1,d1,q10,c0)  ok 
(q01,d1,d1,q10,d0)  ok 
(q01,d1,d1,q10,p01)  ok 
(q01,d1,d1,q10,q01)  ok 
(q01,d1,p10,a0,a0)  ok 
(q01,d1,p10,a0,b0)  ok 
(q01,d1,p10,a0,c0)  ok 
(q01,d1,p10,a0,d0)  ok 
(q01,d1,p10,a0,p01)  ok 
(q01,d1,p10,a0,q01)  ok 
(q01,d1,p10,b0,a0)  ok 
(q01,d1,p10,b0,b0)  ok 
(q01,d1,p10,b0,c0)  ok 
(q01,d1,p10,b0,d0)  ok 
(q01,d1,p10,b0,p01)  ok 
(q01,d1,p10,b0,q01)  ok 
(q01,d1,p10,c0,a0)  ok 
(q01,d1,p10,c0,b0)  ok 
(q01,d1,p10,c0,c0)  ok 
(q01,d1,p10,c0,d0)  ok 
(q01,d1,p10,c0,p01)  ok 
(q01,d1,p10,c0,q01)  ok 
(q01,d1,p10,d0,a0)  ok 
(q01,d1,p10,d0,b0)  ok 
(q01,d1,p10,d0,c0)  ok 
(q01,d1,p10,d0,d0)  ok 
(q01,d1,p10,d0,p01)  ok 
(q01,d1,p10,d0,q01)  ok 
(q01,d1,p10,p01,a1)  ok 
(q01,d1,p10,p01,b1)  ok 
(q01,d1,p10,p01,c1)  ok 
(q01,d1,p10,p01,d1)  ok 
(q01,d1,p10,p01,p10)  ok 
(q01,d1,p10,p01,q10)  ok 
(q01,d1,p10,q01,a1)  ok 
(q01,d1,p10,q01,b1)  ok 
(q01,d1,p10,q01,c1)  ok 
(q01,d1,p10,q01,d1)  ok 
(q01,d1,p10,q01,p10)  ok 
(q01,d1,p10,q01,q10)  ok 
(q01,d1,q10,a0,a0)  ok 
(q01,d1,q10,a0,b0)  ok 
(q01,d1,q10,a0,c0)  ok 
(q01,d1,q10,a0,d0)  ok 
(q01,d1,q10,a0,p01)  ok 
(q01,d1,q10,a0,q01)  ok 
(q01,d1,q10,b0,a0)  ok 
(q01,d1,q10,b0,b0)  ok 
(q01,d1,q10,b0,c0)  ok 
(q01,d1,q10,b0,d0)  ok 
(q01,d1,q10,b0,p01)  ok 
(q01,d1,q10,b0,q01)  ok 
(q01,d1,q10,c0,a0)  ok 
(q01,d1,q10,c0,b0)  ok 
(q01,d1,q10,c0,c0)  ok 
(q01,d1,q10,c0,d0)  ok 
(q01,d1,q10,c0,p01)  ok 
(q01,d1,q10,c0,q01)  ok 
(q01,d1,q10,d0,a0)  ok 
(q01,d1,q10,d0,b0)  ok 
(q01,d1,q10,d0,c0)  ok 
(q01,d1,q10,d0,d0)  ok 
(q01,d1,q10,d0,p01)  ok 
(q01,d1,q10,d0,q01)  ok 
(q01,d1,q10,p01,a1)  ok 
(q01,d1,q10,p01,b1)  ok 
(q01,d1,q10,p01,c1)  ok 
(q01,d1,q10,p01,d1)  ok 
(q01,d1,q10,p01,p10)  ok 
(q01,d1,q10,p01,q10)  ok 
(q01,d1,q10,q01,a1)  ok 
(q01,d1,q10,q01,b1)  ok 
(q01,d1,q10,q01,c1)  ok 
(q01,d1,q10,q01,d1)  ok 
(q01,d1,q10,q01,p10)  ok 
(q01,d1,q10,q01,q10)  ok 
(q01,p10,a0,a0,a0)  ok 
(q01,p10,a0,a0,b0)  ok 
(q01,p10,a0,a0,c0)  ok 
(q01,p10,a0,a0,d0)  ok 
(q01,p10,a0,a0,p01)  ok 
(q01,p10,a0,a0,q01)  ok 
(q01,p10,a0,b0,a0)  ok 
(q01,p10,a0,b0,b0)  ok 
(q01,p10,a0,b0,c0)  ok 
(q01,p10,a0,b0,d0)  ok 
(q01,p10,a0,b0,p01)  ok 
(q01,p10,a0,b0,q01)  ok 
(q01,p10,a0,c0,a0)  ok 
(q01,p10,a0,c0,b0)  ok 
(q01,p10,a0,c0,c0)  ok 
(q01,p10,a0,c0,d0)  ok 
(q01,p10,a0,c0,p01)  ok 
(q01,p10,a0,c0,q01)  ok 
(q01,p10,a0,d0,a0)  ok 
(q01,p10,a0,d0,b0)  ok 
(q01,p10,a0,d0,c0)  ok 
(q01,p10,a0,d0,d0)  ok 
(q01,p10,a0,d0,p01)  ok 
(q01,p10,a0,d0,q01)  ok 
(q01,p10,a0,p01,a1)  ok 
(q01,p10,a0,p01,b1)  ok 
(q01,p10,a0,p01,c1)  ok 
(q01,p10,a0,p01,d1)  ok 
(q01,p10,a0,p01,p10)  ok 
(q01,p10,a0,p01,q10)  ok 
(q01,p10,a0,q01,a1)  ok 
(q01,p10,a0,q01,b1)  ok 
(q01,p10,a0,q01,c1)  ok 
(q01,p10,a0,q01,d1)  ok 
(q01,p10,a0,q01,p10)  ok 
(q01,p10,a0,q01,q10)  ok 
(q01,p10,b0,a0,a0)  ok 
(q01,p10,b0,a0,b0)  ok 
(q01,p10,b0,a0,c0)  ok 
(q01,p10,b0,a0,d0)  ok 
(q01,p10,b0,a0,p01)  ok 
(q01,p10,b0,a0,q01)  ok 
(q01,p10,b0,b0,a0)  ok 
(q01,p10,b0,b0,b0)  ok 
(q01,p10,b0,b0,c0)  ok 
(q01,p10,b0,b0,d0)  ok 
(q01,p10,b0,b0,p01)  ok 
(q01,p10,b0,b0,q01)  ok 
(q01,p10,b0,c0,a0)  ok 
(q01,p10,b0,c0,b0)  ok 
(q01,p10,b0,c0,c0)  ok 
(q01,p10,b0,c0,d0)  ok 
(q01,p10,b0,c0,p01)  ok 
(q01,p10,b0,c0,q01)  ok 
(q01,p10,b0,d0,a0)  ok 
(q01,p10,b0,d0,b0)  ok 
(q01,p10,b0,d0,c0)  ok 
(q01,p10,b0,d0,d0)  ok 
(q01,p10,b0,d0,p01)  ok 
(q01,p10,b0,d0,q01)  ok 
(q01,p10,b0,p01,a1)  ok 
(q01,p10,b0,p01,b1)  ok 
(q01,p10,b0,p01,c1)  ok 
(q01,p10,b0,p01,d1)  ok 
(q01,p10,b0,p01,p10)  ok 
(q01,p10,b0,p01,q10)  ok 
(q01,p10,b0,q01,a1)  ok 
(q01,p10,b0,q01,b1)  ok 
(q01,p10,b0,q01,c1)  ok 
(q01,p10,b0,q01,d1)  ok 
(q01,p10,b0,q01,p10)  ok 
(q01,p10,b0,q01,q10)  ok 
(q01,p10,c0,a0,a0)  ok 
(q01,p10,c0,a0,b0)  ok 
(q01,p10,c0,a0,c0)  ok 
(q01,p10,c0,a0,d0)  ok 
(q01,p10,c0,a0,p01)  ok 
(q01,p10,c0,a0,q01)  ok 
(q01,p10,c0,b0,a0)  ok 
(q01,p10,c0,b0,b0)  ok 
(q01,p10,c0,b0,c0)  ok 
(q01,p10,c0,b0,d0)  ok 
(q01,p10,c0,b0,p01)  ok 
(q01,p10,c0,b0,q01)  ok 
(q01,p10,c0,c0,a0)  ok 
(q01,p10,c0,c0,b0)  ok 
(q01,p10,c0,c0,c0)  ok 
(q01,p10,c0,c0,d0)  ok 
(q01,p10,c0,c0,p01)  ok 
(q01,p10,c0,c0,q01)  ok 
(q01,p10,c0,d0,a0)  ok 
(q01,p10,c0,d0,b0)  ok 
(q01,p10,c0,d0,c0)  ok 
(q01,p10,c0,d0,d0)  ok 
(q01,p10,c0,d0,p01)  ok 
(q01,p10,c0,d0,q01)  ok 
(q01,p10,c0,p01,a1)  ok 
(q01,p10,c0,p01,b1)  ok 
(q01,p10,c0,p01,c1)  ok 
(q01,p10,c0,p01,d1)  ok 
(q01,p10,c0,p01,p10)  ok 
(q01,p10,c0,p01,q10)  ok 
(q01,p10,c0,q01,a1)  ok 
(q01,p10,c0,q01,b1)  ok 
(q01,p10,c0,q01,c1)  ok 
(q01,p10,c0,q01,d1)  ok 
(q01,p10,c0,q01,p10)  ok 
(q01,p10,c0,q01,q10)  ok 
(q01,p10,d0,a0,a0)  ok 
(q01,p10,d0,a0,b0)  ok 
(q01,p10,d0,a0,c0)  ok 
(q01,p10,d0,a0,d0)  ok 
(q01,p10,d0,a0,p01)  ok 
(q01,p10,d0,a0,q01)  ok 
(q01,p10,d0,b0,a0)  ok 
(q01,p10,d0,b0,b0)  ok 
(q01,p10,d0,b0,c0)  ok 
(q01,p10,d0,b0,d0)  ok 
(q01,p10,d0,b0,p01)  ok 
(q01,p10,d0,b0,q01)  ok 
(q01,p10,d0,c0,a0)  ok 
(q01,p10,d0,c0,b0)  ok 
(q01,p10,d0,c0,c0)  ok 
(q01,p10,d0,c0,d0)  ok 
(q01,p10,d0,c0,p01)  ok 
(q01,p10,d0,c0,q01)  ok 
(q01,p10,d0,d0,a0)  ok 
(q01,p10,d0,d0,b0)  ok 
(q01,p10,d0,d0,c0)  ok 
(q01,p10,d0,d0,d0)  ok 
(q01,p10,d0,d0,p01)  ok 
(q01,p10,d0,d0,q01)  ok 
(q01,p10,d0,p01,a1)  ok 
(q01,p10,d0,p01,b1)  ok 
(q01,p10,d0,p01,c1)  ok 
(q01,p10,d0,p01,d1)  ok 
(q01,p10,d0,p01,p10)  ok 
(q01,p10,d0,p01,q10)  ok 
(q01,p10,d0,q01,a1)  ok 
(q01,p10,d0,q01,b1)  ok 
(q01,p10,d0,q01,c1)  ok 
(q01,p10,d0,q01,d1)  ok 
(q01,p10,d0,q01,p10)  ok 
(q01,p10,d0,q01,q10)  ok 
(q01,p10,p01,a1,a1)  ok 
(q01,p10,p01,a1,b1)  ok 
(q01,p10,p01,a1,c1)  ok 
(q01,p10,p01,a1,d1)  ok 
(q01,p10,p01,a1,p10)  ok 
(q01,p10,p01,a1,q10)  ok 
(q01,p10,p01,b1,a1)  ok 
(q01,p10,p01,b1,b1)  ok 
(q01,p10,p01,b1,c1)  ok 
(q01,p10,p01,b1,d1)  ok 
(q01,p10,p01,b1,p10)  ok 
(q01,p10,p01,b1,q10)  ok 
(q01,p10,p01,c1,a1)  ok 
(q01,p10,p01,c1,b1)  ok 
(q01,p10,p01,c1,c1)  ok 
(q01,p10,p01,c1,d1)  ok 
(q01,p10,p01,c1,p10)  ok 
(q01,p10,p01,c1,q10)  ok 
(q01,p10,p01,d1,a1)  ok 
(q01,p10,p01,d1,b1)  ok 
(q01,p10,p01,d1,c1)  ok 
(q01,p10,p01,d1,d1)  ok 
(q01,p10,p01,d1,p10)  ok 
(q01,p10,p01,d1,q10)  ok 
(q01,p10,p01,p10,a0)  ok 
(q01,p10,p01,p10,b0)  ok 
(q01,p10,p01,p10,c0)  ok 
(q01,p10,p01,p10,d0)  ok 
(q01,p10,p01,p10,p01)  ok 
(q01,p10,p01,p10,q01)  ok 
(q01,p10,p01,q10,a0)  ok 
(q01,p10,p01,q10,b0)  ok 
(q01,p10,p01,q10,c0)  ok 
(q01,p10,p01,q10,d0)  ok 
(q01,p10,p01,q10,p01)  ok 
(q01,p10,p01,q10,q01)  ok 
(q01,p10,q01,a1,a1)  ok 
(q01,p10,q01,a1,b1)  ok 
(q01,p10,q01,a1,c1)  ok 
(q01,p10,q01,a1,d1)  ok 
(q01,p10,q01,a1,p10)  ok 
(q01,p10,q01,a1,q10)  ok 
(q01,p10,q01,b1,a1)  ok 
(q01,p10,q01,b1,b1)  ok 
(q01,p10,q01,b1,c1)  ok 
(q01,p10,q01,b1,d1)  ok 
(q01,p10,q01,b1,p10)  ok 
(q01,p10,q01,b1,q10)  ok 
(q01,p10,q01,c1,a1)  ok 
(q01,p10,q01,c1,b1)  ok 
(q01,p10,q01,c1,c1)  ok 
(q01,p10,q01,c1,d1)  ok 
(q01,p10,q01,c1,p10)  ok 
(q01,p10,q01,c1,q10)  ok 
(q01,p10,q01,d1,a1)  ok 
(q01,p10,q01,d1,b1)  ok 
(q01,p10,q01,d1,c1)  ok 
(q01,p10,q01,d1,d1)  ok 
(q01,p10,q01,d1,p10)  ok 
(q01,p10,q01,d1,q10)  ok 
(q01,p10,q01,p10,a0)  ok 
(q01,p10,q01,p10,b0)  ok 
(q01,p10,q01,p10,c0)  ok 
(q01,p10,q01,p10,d0)  ok 
(q01,p10,q01,p10,p01)  ok 
(q01,p10,q01,p10,q01)  ok 
(q01,p10,q01,q10,a0)  ok 
(q01,p10,q01,q10,b0)  ok 
(q01,p10,q01,q10,c0)  ok 
(q01,p10,q01,q10,d0)  ok 
(q01,p10,q01,q10,p01)  ok 
(q01,p10,q01,q10,q01)  ok 
(q01,q10,a0,a0,a0)  ok 
(q01,q10,a0,a0,b0)  ok 
(q01,q10,a0,a0,c0)  ok 
(q01,q10,a0,a0,d0)  ok 
(q01,q10,a0,a0,p01)  ok 
(q01,q10,a0,a0,q01)  ok 
(q01,q10,a0,b0,a0)  ok 
(q01,q10,a0,b0,b0)  ok 
(q01,q10,a0,b0,c0)  ok 
(q01,q10,a0,b0,d0)  ok 
(q01,q10,a0,b0,p01)  ok 
(q01,q10,a0,b0,q01)  ok 
(q01,q10,a0,c0,a0)  ok 
(q01,q10,a0,c0,b0)  ok 
(q01,q10,a0,c0,c0)  ok 
(q01,q10,a0,c0,d0)  ok 
(q01,q10,a0,c0,p01)  ok 
(q01,q10,a0,c0,q01)  ok 
(q01,q10,a0,d0,a0)  ok 
(q01,q10,a0,d0,b0)  ok 
(q01,q10,a0,d0,c0)  ok 
(q01,q10,a0,d0,d0)  ok 
(q01,q10,a0,d0,p01)  ok 
(q01,q10,a0,d0,q01)  ok 
(q01,q10,a0,p01,a1)  ok 
(q01,q10,a0,p01,b1)  ok 
(q01,q10,a0,p01,c1)  ok 
(q01,q10,a0,p01,d1)  ok 
(q01,q10,a0,p01,p10)  ok 
(q01,q10,a0,p01,q10)  ok 
(q01,q10,a0,q01,a1)  ok 
(q01,q10,a0,q01,b1)  ok 
(q01,q10,a0,q01,c1)  ok 
(q01,q10,a0,q01,d1)  ok 
(q01,q10,a0,q01,p10)  ok 
(q01,q10,a0,q01,q10)  ok 
(q01,q10,b0,a0,a0)  ok 
(q01,q10,b0,a0,b0)  ok 
(q01,q10,b0,a0,c0)  ok 
(q01,q10,b0,a0,d0)  ok 
(q01,q10,b0,a0,p01)  ok 
(q01,q10,b0,a0,q01)  ok 
(q01,q10,b0,b0,a0)  ok 
(q01,q10,b0,b0,b0)  ok 
(q01,q10,b0,b0,c0)  ok 
(q01,q10,b0,b0,d0)  ok 
(q01,q10,b0,b0,p01)  ok 
(q01,q10,b0,b0,q01)  ok 
(q01,q10,b0,c0,a0)  ok 
(q01,q10,b0,c0,b0)  ok 
(q01,q10,b0,c0,c0)  ok 
(q01,q10,b0,c0,d0)  ok 
(q01,q10,b0,c0,p01)  ok 
(q01,q10,b0,c0,q01)  ok 
(q01,q10,b0,d0,a0)  ok 
(q01,q10,b0,d0,b0)  ok 
(q01,q10,b0,d0,c0)  ok 
(q01,q10,b0,d0,d0)  ok 
(q01,q10,b0,d0,p01)  ok 
(q01,q10,b0,d0,q01)  ok 
(q01,q10,b0,p01,a1)  ok 
(q01,q10,b0,p01,b1)  ok 
(q01,q10,b0,p01,c1)  ok 
(q01,q10,b0,p01,d1)  ok 
(q01,q10,b0,p01,p10)  ok 
(q01,q10,b0,p01,q10)  ok 
(q01,q10,b0,q01,a1)  ok 
(q01,q10,b0,q01,b1)  ok 
(q01,q10,b0,q01,c1)  ok 
(q01,q10,b0,q01,d1)  ok 
(q01,q10,b0,q01,p10)  ok 
(q01,q10,b0,q01,q10)  ok 
(q01,q10,c0,a0,a0)  ok 
(q01,q10,c0,a0,b0)  ok 
(q01,q10,c0,a0,c0)  ok 
(q01,q10,c0,a0,d0)  ok 
(q01,q10,c0,a0,p01)  ok 
(q01,q10,c0,a0,q01)  ok 
(q01,q10,c0,b0,a0)  ok 
(q01,q10,c0,b0,b0)  ok 
(q01,q10,c0,b0,c0)  ok 
(q01,q10,c0,b0,d0)  ok 
(q01,q10,c0,b0,p01)  ok 
(q01,q10,c0,b0,q01)  ok 
(q01,q10,c0,c0,a0)  ok 
(q01,q10,c0,c0,b0)  ok 
(q01,q10,c0,c0,c0)  ok 
(q01,q10,c0,c0,d0)  ok 
(q01,q10,c0,c0,p01)  ok 
(q01,q10,c0,c0,q01)  ok 
(q01,q10,c0,d0,a0)  ok 
(q01,q10,c0,d0,b0)  ok 
(q01,q10,c0,d0,c0)  ok 
(q01,q10,c0,d0,d0)  ok 
(q01,q10,c0,d0,p01)  ok 
(q01,q10,c0,d0,q01)  ok 
(q01,q10,c0,p01,a1)  ok 
(q01,q10,c0,p01,b1)  ok 
(q01,q10,c0,p01,c1)  ok 
(q01,q10,c0,p01,d1)  ok 
(q01,q10,c0,p01,p10)  ok 
(q01,q10,c0,p01,q10)  ok 
(q01,q10,c0,q01,a1)  ok 
(q01,q10,c0,q01,b1)  ok 
(q01,q10,c0,q01,c1)  ok 
(q01,q10,c0,q01,d1)  ok 
(q01,q10,c0,q01,p10)  ok 
(q01,q10,c0,q01,q10)  ok 
(q01,q10,d0,a0,a0)  ok 
(q01,q10,d0,a0,b0)  ok 
(q01,q10,d0,a0,c0)  ok 
(q01,q10,d0,a0,d0)  ok 
(q01,q10,d0,a0,p01)  ok 
(q01,q10,d0,a0,q01)  ok 
(q01,q10,d0,b0,a0)  ok 
(q01,q10,d0,b0,b0)  ok 
(q01,q10,d0,b0,c0)  ok 
(q01,q10,d0,b0,d0)  ok 
(q01,q10,d0,b0,p01)  ok 
(q01,q10,d0,b0,q01)  ok 
(q01,q10,d0,c0,a0)  ok 
(q01,q10,d0,c0,b0)  ok 
(q01,q10,d0,c0,c0)  ok 
(q01,q10,d0,c0,d0)  ok 
(q01,q10,d0,c0,p01)  ok 
(q01,q10,d0,c0,q01)  ok 
(q01,q10,d0,d0,a0)  ok 
(q01,q10,d0,d0,b0)  ok 
(q01,q10,d0,d0,c0)  ok 
(q01,q10,d0,d0,d0)  ok 
(q01,q10,d0,d0,p01)  ok 
(q01,q10,d0,d0,q01)  ok 
(q01,q10,d0,p01,a1)  ok 
(q01,q10,d0,p01,b1)  ok 
(q01,q10,d0,p01,c1)  ok 
(q01,q10,d0,p01,d1)  ok 
(q01,q10,d0,p01,p10)  ok 
(q01,q10,d0,p01,q10)  ok 
(q01,q10,d0,q01,a1)  ok 
(q01,q10,d0,q01,b1)  ok 
(q01,q10,d0,q01,c1)  ok 
(q01,q10,d0,q01,d1)  ok 
(q01,q10,d0,q01,p10)  ok 
(q01,q10,d0,q01,q10)  ok 
(q01,q10,p01,a1,a1)  ok 
(q01,q10,p01,a1,b1)  ok 
(q01,q10,p01,a1,c1)  ok 
(q01,q10,p01,a1,d1)  ok 
(q01,q10,p01,a1,p10)  ok 
(q01,q10,p01,a1,q10)  ok 
(q01,q10,p01,b1,a1)  ok 
(q01,q10,p01,b1,b1)  ok 
(q01,q10,p01,b1,c1)  ok 
(q01,q10,p01,b1,d1)  ok 
(q01,q10,p01,b1,p10)  ok 
(q01,q10,p01,b1,q10)  ok 
(q01,q10,p01,c1,a1)  ok 
(q01,q10,p01,c1,b1)  ok 
(q01,q10,p01,c1,c1)  ok 
(q01,q10,p01,c1,d1)  ok 
(q01,q10,p01,c1,p10)  ok 
(q01,q10,p01,c1,q10)  ok 
(q01,q10,p01,d1,a1)  ok 
(q01,q10,p01,d1,b1)  ok 
(q01,q10,p01,d1,c1)  ok 
(q01,q10,p01,d1,d1)  ok 
(q01,q10,p01,d1,p10)  ok 
(q01,q10,p01,d1,q10)  ok 
(q01,q10,p01,p10,a0)  ok 
(q01,q10,p01,p10,b0)  ok 
(q01,q10,p01,p10,c0)  ok 
(q01,q10,p01,p10,d0)  ok 
(q01,q10,p01,p10,p01)  ok 
(q01,q10,p01,p10,q01)  ok 
(q01,q10,p01,q10,a0)  ok 
(q01,q10,p01,q10,b0)  ok 
(q01,q10,p01,q10,c0)  ok 
(q01,q10,p01,q10,d0)  ok 
(q01,q10,p01,q10,p01)  ok 
(q01,q10,p01,q10,q01)  ok 
(q01,q10,q01,a1,a1)  ok 
(q01,q10,q01,a1,b1)  ok 
(q01,q10,q01,a1,c1)  ok 
(q01,q10,q01,a1,d1)  ok 
(q01,q10,q01,a1,p10)  ok 
(q01,q10,q01,a1,q10)  ok 
(q01,q10,q01,b1,a1)  ok 
(q01,q10,q01,b1,b1)  ok 
(q01,q10,q01,b1,c1)  ok 
(q01,q10,q01,b1,d1)  ok 
(q01,q10,q01,b1,p10)  ok 
(q01,q10,q01,b1,q10)  ok 
(q01,q10,q01,c1,a1)  ok 
(q01,q10,q01,c1,b1)  ok 
(q01,q10,q01,c1,c1)  ok 
(q01,q10,q01,c1,d1)  ok 
(q01,q10,q01,c1,p10)  ok 
(q01,q10,q01,c1,q10)  ok 
(q01,q10,q01,d1,a1)  ok 
(q01,q10,q01,d1,b1)  ok 
(q01,q10,q01,d1,c1)  ok 
(q01,q10,q01,d1,d1)  ok 
(q01,q10,q01,d1,p10)  ok 
(q01,q10,q01,d1,q10)  ok 
(q01,q10,q01,p10,a0)  ok 
(q01,q10,q01,p10,b0)  ok 
(q01,q10,q01,p10,c0)  ok 
(q01,q10,q01,p10,d0)  ok 
(q01,q10,q01,p10,p01)  ok 
(q01,q10,q01,p10,q01)  ok 
(q01,q10,q01,q10,a0)  ok 
(q01,q10,q01,q10,b0)  ok 
(q01,q10,q01,q10,c0)  ok 
(q01,q10,q01,q10,d0)  ok 
(q01,q10,q01,q10,p01)  ok 
(q01,q10,q01,q10,q01)  ok 
(a1,a1,a1,a1,a1)  ok 
(a1,a1,a1,a1,b1)  ok 
(a1,a1,a1,a1,c1)  ok 
(a1,a1,a1,a1,d1)  ok 
(a1,a1,a1,a1,p10)  ok 
(a1,a1,a1,a1,q10)  ok 
(a1,a1,a1,b1,a1)  ok 
(a1,a1,a1,b1,b1)  ok 
(a1,a1,a1,b1,c1)  ok 
(a1,a1,a1,b1,d1)  ok 
(a1,a1,a1,b1,p10)  ok 
(a1,a1,a1,b1,q10)  ok 
(a1,a1,a1,c1,a1)  ok 
(a1,a1,a1,c1,b1)  ok 
(a1,a1,a1,c1,c1)  ok 
(a1,a1,a1,c1,d1)  ok 
(a1,a1,a1,c1,p10)  ok 
(a1,a1,a1,c1,q10)  ok 
(a1,a1,a1,d1,a1)  ok 
(a1,a1,a1,d1,b1)  ok 
(a1,a1,a1,d1,c1)  ok 
(a1,a1,a1,d1,d1)  ok 
(a1,a1,a1,d1,p10)  ok 
(a1,a1,a1,d1,q10)  ok 
(a1,a1,a1,p10,a0)  ok 
(a1,a1,a1,p10,b0)  ok 
(a1,a1,a1,p10,c0)  ok 
(a1,a1,a1,p10,d0)  ok 
(a1,a1,a1,p10,p01)  ok 
(a1,a1,a1,p10,q01)  ok 
(a1,a1,a1,q10,a0)  ok 
(a1,a1,a1,q10,b0)  ok 
(a1,a1,a1,q10,c0)  ok 
(a1,a1,a1,q10,d0)  ok 
(a1,a1,a1,q10,p01)  ok 
(a1,a1,a1,q10,q01)  ok 
(a1,a1,b1,a1,a1)  ok 
(a1,a1,b1,a1,b1)  ok 
(a1,a1,b1,a1,c1)  ok 
(a1,a1,b1,a1,d1)  ok 
(a1,a1,b1,a1,p10)  ok 
(a1,a1,b1,a1,q10)  ok 
(a1,a1,b1,b1,a1)  ok 
(a1,a1,b1,b1,b1)  ok 
(a1,a1,b1,b1,c1)  ok 
(a1,a1,b1,b1,d1)  ok 
(a1,a1,b1,b1,p10)  ok 
(a1,a1,b1,b1,q10)  ok 
(a1,a1,b1,c1,a1)  ok 
(a1,a1,b1,c1,b1)  ok 
(a1,a1,b1,c1,c1)  ok 
(a1,a1,b1,c1,d1)  ok 
(a1,a1,b1,c1,p10)  ok 
(a1,a1,b1,c1,q10)  ok 
(a1,a1,b1,d1,a1)  ok 
(a1,a1,b1,d1,b1)  ok 
(a1,a1,b1,d1,c1)  ok 
(a1,a1,b1,d1,d1)  ok 
(a1,a1,b1,d1,p10)  ok 
(a1,a1,b1,d1,q10)  ok 
(a1,a1,b1,p10,a0)  ok 
(a1,a1,b1,p10,b0)  ok 
(a1,a1,b1,p10,c0)  ok 
(a1,a1,b1,p10,d0)  ok 
(a1,a1,b1,p10,p01)  ok 
(a1,a1,b1,p10,q01)  ok 
(a1,a1,b1,q10,a0)  ok 
(a1,a1,b1,q10,b0)  ok 
(a1,a1,b1,q10,c0)  ok 
(a1,a1,b1,q10,d0)  ok 
(a1,a1,b1,q10,p01)  ok 
(a1,a1,b1,q10,q01)  ok 
(a1,a1,c1,a1,a1)  ok 
(a1,a1,c1,a1,b1)  ok 
(a1,a1,c1,a1,c1)  ok 
(a1,a1,c1,a1,d1)  ok 
(a1,a1,c1,a1,p10)  ok 
(a1,a1,c1,a1,q10)  ok 
(a1,a1,c1,b1,a1)  ok 
(a1,a1,c1,b1,b1)  ok 
(a1,a1,c1,b1,c1)  ok 
(a1,a1,c1,b1,d1)  ok 
(a1,a1,c1,b1,p10)  ok 
(a1,a1,c1,b1,q10)  ok 
(a1,a1,c1,c1,a1)  ok 
(a1,a1,c1,c1,b1)  ok 
(a1,a1,c1,c1,c1)  ok 
(a1,a1,c1,c1,d1)  ok 
(a1,a1,c1,c1,p10)  ok 
(a1,a1,c1,c1,q10)  ok 
(a1,a1,c1,d1,a1)  ok 
(a1,a1,c1,d1,b1)  ok 
(a1,a1,c1,d1,c1)  ok 
(a1,a1,c1,d1,d1)  ok 
(a1,a1,c1,d1,p10)  ok 
(a1,a1,c1,d1,q10)  ok 
(a1,a1,c1,p10,a0)  ok 
(a1,a1,c1,p10,b0)  ok 
(a1,a1,c1,p10,c0)  ok 
(a1,a1,c1,p10,d0)  ok 
(a1,a1,c1,p10,p01)  ok 
(a1,a1,c1,p10,q01)  ok 
(a1,a1,c1,q10,a0)  ok 
(a1,a1,c1,q10,b0)  ok 
(a1,a1,c1,q10,c0)  ok 
(a1,a1,c1,q10,d0)  ok 
(a1,a1,c1,q10,p01)  ok 
(a1,a1,c1,q10,q01)  ok 
(a1,a1,d1,a1,a1)  ok 
(a1,a1,d1,a1,b1)  ok 
(a1,a1,d1,a1,c1)  ok 
(a1,a1,d1,a1,d1)  ok 
(a1,a1,d1,a1,p10)  ok 
(a1,a1,d1,a1,q10)  ok 
(a1,a1,d1,b1,a1)  ok 
(a1,a1,d1,b1,b1)  ok 
(a1,a1,d1,b1,c1)  ok 
(a1,a1,d1,b1,d1)  ok 
(a1,a1,d1,b1,p10)  ok 
(a1,a1,d1,b1,q10)  ok 
(a1,a1,d1,c1,a1)  ok 
(a1,a1,d1,c1,b1)  ok 
(a1,a1,d1,c1,c1)  ok 
(a1,a1,d1,c1,d1)  ok 
(a1,a1,d1,c1,p10)  ok 
(a1,a1,d1,c1,q10)  ok 
(a1,a1,d1,d1,a1)  ok 
(a1,a1,d1,d1,b1)  ok 
(a1,a1,d1,d1,c1)  ok 
(a1,a1,d1,d1,d1)  ok 
(a1,a1,d1,d1,p10)  ok 
(a1,a1,d1,d1,q10)  ok 
(a1,a1,d1,p10,a0)  ok 
(a1,a1,d1,p10,b0)  ok 
(a1,a1,d1,p10,c0)  ok 
(a1,a1,d1,p10,d0)  ok 
(a1,a1,d1,p10,p01)  ok 
(a1,a1,d1,p10,q01)  ok 
(a1,a1,d1,q10,a0)  ok 
(a1,a1,d1,q10,b0)  ok 
(a1,a1,d1,q10,c0)  ok 
(a1,a1,d1,q10,d0)  ok 
(a1,a1,d1,q10,p01)  ok 
(a1,a1,d1,q10,q01)  ok 
(a1,a1,p10,a0,a0)  ok 
(a1,a1,p10,a0,b0)  ok 
(a1,a1,p10,a0,c0)  ok 
(a1,a1,p10,a0,d0)  ok 
(a1,a1,p10,a0,p01)  ok 
(a1,a1,p10,a0,q01)  ok 
(a1,a1,p10,b0,a0)  ok 
(a1,a1,p10,b0,b0)  ok 
(a1,a1,p10,b0,c0)  ok 
(a1,a1,p10,b0,d0)  ok 
(a1,a1,p10,b0,p01)  ok 
(a1,a1,p10,b0,q01)  ok 
(a1,a1,p10,c0,a0)  ok 
(a1,a1,p10,c0,b0)  ok 
(a1,a1,p10,c0,c0)  ok 
(a1,a1,p10,c0,d0)  ok 
(a1,a1,p10,c0,p01)  ok 
(a1,a1,p10,c0,q01)  ok 
(a1,a1,p10,d0,a0)  ok 
(a1,a1,p10,d0,b0)  ok 
(a1,a1,p10,d0,c0)  ok 
(a1,a1,p10,d0,d0)  ok 
(a1,a1,p10,d0,p01)  ok 
(a1,a1,p10,d0,q01)  ok 
(a1,a1,p10,p01,a1)  ok 
(a1,a1,p10,p01,b1)  ok 
(a1,a1,p10,p01,c1)  ok 
(a1,a1,p10,p01,d1)  ok 
(a1,a1,p10,p01,p10)  ok 
(a1,a1,p10,p01,q10)  ok 
(a1,a1,p10,q01,a1)  ok 
(a1,a1,p10,q01,b1)  ok 
(a1,a1,p10,q01,c1)  ok 
(a1,a1,p10,q01,d1)  ok 
(a1,a1,p10,q01,p10)  ok 
(a1,a1,p10,q01,q10)  ok 
(a1,a1,q10,a0,a0)  ok 
(a1,a1,q10,a0,b0)  ok 
(a1,a1,q10,a0,c0)  ok 
(a1,a1,q10,a0,d0)  ok 
(a1,a1,q10,a0,p01)  ok 
(a1,a1,q10,a0,q01)  ok 
(a1,a1,q10,b0,a0)  ok 
(a1,a1,q10,b0,b0)  ok 
(a1,a1,q10,b0,c0)  ok 
(a1,a1,q10,b0,d0)  ok 
(a1,a1,q10,b0,p01)  ok 
(a1,a1,q10,b0,q01)  ok 
(a1,a1,q10,c0,a0)  ok 
(a1,a1,q10,c0,b0)  ok 
(a1,a1,q10,c0,c0)  ok 
(a1,a1,q10,c0,d0)  ok 
(a1,a1,q10,c0,p01)  ok 
(a1,a1,q10,c0,q01)  ok 
(a1,a1,q10,d0,a0)  ok 
(a1,a1,q10,d0,b0)  ok 
(a1,a1,q10,d0,c0)  ok 
(a1,a1,q10,d0,d0)  ok 
(a1,a1,q10,d0,p01)  ok 
(a1,a1,q10,d0,q01)  ok 
(a1,a1,q10,p01,a1)  ok 
(a1,a1,q10,p01,b1)  ok 
(a1,a1,q10,p01,c1)  ok 
(a1,a1,q10,p01,d1)  ok 
(a1,a1,q10,p01,p10)  ok 
(a1,a1,q10,p01,q10)  ok 
(a1,a1,q10,q01,a1)  ok 
(a1,a1,q10,q01,b1)  ok 
(a1,a1,q10,q01,c1)  ok 
(a1,a1,q10,q01,d1)  ok 
(a1,a1,q10,q01,p10)  ok 
(a1,a1,q10,q01,q10)  ok 
(a1,b1,a1,a1,a1)  ok 
(a1,b1,a1,a1,b1)  ok 
(a1,b1,a1,a1,c1)  ok 
(a1,b1,a1,a1,d1)  ok 
(a1,b1,a1,a1,p10)  ok 
(a1,b1,a1,a1,q10)  ok 
(a1,b1,a1,b1,a1)  ok 
(a1,b1,a1,b1,b1)  ok 
(a1,b1,a1,b1,c1)  ok 
(a1,b1,a1,b1,d1)  ok 
(a1,b1,a1,b1,p10)  ok 
(a1,b1,a1,b1,q10)  ok 
(a1,b1,a1,c1,a1)  ok 
(a1,b1,a1,c1,b1)  ok 
(a1,b1,a1,c1,c1)  ok 
(a1,b1,a1,c1,d1)  ok 
(a1,b1,a1,c1,p10)  ok 
(a1,b1,a1,c1,q10)  ok 
(a1,b1,a1,d1,a1)  ok 
(a1,b1,a1,d1,b1)  ok 
(a1,b1,a1,d1,c1)  ok 
(a1,b1,a1,d1,d1)  ok 
(a1,b1,a1,d1,p10)  ok 
(a1,b1,a1,d1,q10)  ok 
(a1,b1,a1,p10,a0)  ok 
(a1,b1,a1,p10,b0)  ok 
(a1,b1,a1,p10,c0)  ok 
(a1,b1,a1,p10,d0)  ok 
(a1,b1,a1,p10,p01)  ok 
(a1,b1,a1,p10,q01)  ok 
(a1,b1,a1,q10,a0)  ok 
(a1,b1,a1,q10,b0)  ok 
(a1,b1,a1,q10,c0)  ok 
(a1,b1,a1,q10,d0)  ok 
(a1,b1,a1,q10,p01)  ok 
(a1,b1,a1,q10,q01)  ok 
(a1,b1,b1,a1,a1)  ok 
(a1,b1,b1,a1,b1)  ok 
(a1,b1,b1,a1,c1)  ok 
(a1,b1,b1,a1,d1)  ok 
(a1,b1,b1,a1,p10)  ok 
(a1,b1,b1,a1,q10)  ok 
(a1,b1,b1,b1,a1)  ok 
(a1,b1,b1,b1,b1)  ok 
(a1,b1,b1,b1,c1)  ok 
(a1,b1,b1,b1,d1)  ok 
(a1,b1,b1,b1,p10)  ok 
(a1,b1,b1,b1,q10)  ok 
(a1,b1,b1,c1,a1)  ok 
(a1,b1,b1,c1,b1)  ok 
(a1,b1,b1,c1,c1)  ok 
(a1,b1,b1,c1,d1)  ok 
(a1,b1,b1,c1,p10)  ok 
(a1,b1,b1,c1,q10)  ok 
(a1,b1,b1,d1,a1)  ok 
(a1,b1,b1,d1,b1)  ok 
(a1,b1,b1,d1,c1)  ok 
(a1,b1,b1,d1,d1)  ok 
(a1,b1,b1,d1,p10)  ok 
(a1,b1,b1,d1,q10)  ok 
(a1,b1,b1,p10,a0)  ok 
(a1,b1,b1,p10,b0)  ok 
(a1,b1,b1,p10,c0)  ok 
(a1,b1,b1,p10,d0)  ok 
(a1,b1,b1,p10,p01)  ok 
(a1,b1,b1,p10,q01)  ok 
(a1,b1,b1,q10,a0)  ok 
(a1,b1,b1,q10,b0)  ok 
(a1,b1,b1,q10,c0)  ok 
(a1,b1,b1,q10,d0)  ok 
(a1,b1,b1,q10,p01)  ok 
(a1,b1,b1,q10,q01)  ok 
(a1,b1,c1,a1,a1)  ok 
(a1,b1,c1,a1,b1)  ok 
(a1,b1,c1,a1,c1)  ok 
(a1,b1,c1,a1,d1)  ok 
(a1,b1,c1,a1,p10)  ok 
(a1,b1,c1,a1,q10)  ok 
(a1,b1,c1,b1,a1)  ok 
(a1,b1,c1,b1,b1)  ok 
(a1,b1,c1,b1,c1)  ok 
(a1,b1,c1,b1,d1)  ok 
(a1,b1,c1,b1,p10)  ok 
(a1,b1,c1,b1,q10)  ok 
(a1,b1,c1,c1,a1)  ok 
(a1,b1,c1,c1,b1)  ok 
(a1,b1,c1,c1,c1)  ok 
(a1,b1,c1,c1,d1)  ok 
(a1,b1,c1,c1,p10)  ok 
(a1,b1,c1,c1,q10)  ok 
(a1,b1,c1,d1,a1)  ok 
(a1,b1,c1,d1,b1)  ok 
(a1,b1,c1,d1,c1)  ok 
(a1,b1,c1,d1,d1)  ok 
(a1,b1,c1,d1,p10)  ok 
(a1,b1,c1,d1,q10)  ok 
(a1,b1,c1,p10,a0)  ok 
(a1,b1,c1,p10,b0)  ok 
(a1,b1,c1,p10,c0)  ok 
(a1,b1,c1,p10,d0)  ok 
(a1,b1,c1,p10,p01)  ok 
(a1,b1,c1,p10,q01)  ok 
(a1,b1,c1,q10,a0)  ok 
(a1,b1,c1,q10,b0)  ok 
(a1,b1,c1,q10,c0)  ok 
(a1,b1,c1,q10,d0)  ok 
(a1,b1,c1,q10,p01)  ok 
(a1,b1,c1,q10,q01)  ok 
(a1,b1,d1,a1,a1)  ok 
(a1,b1,d1,a1,b1)  ok 
(a1,b1,d1,a1,c1)  ok 
(a1,b1,d1,a1,d1)  ok 
(a1,b1,d1,a1,p10)  ok 
(a1,b1,d1,a1,q10)  ok 
(a1,b1,d1,b1,a1)  ok 
(a1,b1,d1,b1,b1)  ok 
(a1,b1,d1,b1,c1)  ok 
(a1,b1,d1,b1,d1)  ok 
(a1,b1,d1,b1,p10)  ok 
(a1,b1,d1,b1,q10)  ok 
(a1,b1,d1,c1,a1)  ok 
(a1,b1,d1,c1,b1)  ok 
(a1,b1,d1,c1,c1)  ok 
(a1,b1,d1,c1,d1)  ok 
(a1,b1,d1,c1,p10)  ok 
(a1,b1,d1,c1,q10)  ok 
(a1,b1,d1,d1,a1)  ok 
(a1,b1,d1,d1,b1)  ok 
(a1,b1,d1,d1,c1)  ok 
(a1,b1,d1,d1,d1)  ok 
(a1,b1,d1,d1,p10)  ok 
(a1,b1,d1,d1,q10)  ok 
(a1,b1,d1,p10,a0)  ok 
(a1,b1,d1,p10,b0)  ok 
(a1,b1,d1,p10,c0)  ok 
(a1,b1,d1,p10,d0)  ok 
(a1,b1,d1,p10,p01)  ok 
(a1,b1,d1,p10,q01)  ok 
(a1,b1,d1,q10,a0)  ok 
(a1,b1,d1,q10,b0)  ok 
(a1,b1,d1,q10,c0)  ok 
(a1,b1,d1,q10,d0)  ok 
(a1,b1,d1,q10,p01)  ok 
(a1,b1,d1,q10,q01)  ok 
(a1,b1,p10,a0,a0)  ok 
(a1,b1,p10,a0,b0)  ok 
(a1,b1,p10,a0,c0)  ok 
(a1,b1,p10,a0,d0)  ok 
(a1,b1,p10,a0,p01)  ok 
(a1,b1,p10,a0,q01)  ok 
(a1,b1,p10,b0,a0)  ok 
(a1,b1,p10,b0,b0)  ok 
(a1,b1,p10,b0,c0)  ok 
(a1,b1,p10,b0,d0)  ok 
(a1,b1,p10,b0,p01)  ok 
(a1,b1,p10,b0,q01)  ok 
(a1,b1,p10,c0,a0)  ok 
(a1,b1,p10,c0,b0)  ok 
(a1,b1,p10,c0,c0)  ok 
(a1,b1,p10,c0,d0)  ok 
(a1,b1,p10,c0,p01)  ok 
(a1,b1,p10,c0,q01)  ok 
(a1,b1,p10,d0,a0)  ok 
(a1,b1,p10,d0,b0)  ok 
(a1,b1,p10,d0,c0)  ok 
(a1,b1,p10,d0,d0)  ok 
(a1,b1,p10,d0,p01)  ok 
(a1,b1,p10,d0,q01)  ok 
(a1,b1,p10,p01,a1)  ok 
(a1,b1,p10,p01,b1)  ok 
(a1,b1,p10,p01,c1)  ok 
(a1,b1,p10,p01,d1)  ok 
(a1,b1,p10,p01,p10)  ok 
(a1,b1,p10,p01,q10)  ok 
(a1,b1,p10,q01,a1)  ok 
(a1,b1,p10,q01,b1)  ok 
(a1,b1,p10,q01,c1)  ok 
(a1,b1,p10,q01,d1)  ok 
(a1,b1,p10,q01,p10)  ok 
(a1,b1,p10,q01,q10)  ok 
(a1,b1,q10,a0,a0)  ok 
(a1,b1,q10,a0,b0)  ok 
(a1,b1,q10,a0,c0)  ok 
(a1,b1,q10,a0,d0)  ok 
(a1,b1,q10,a0,p01)  ok 
(a1,b1,q10,a0,q01)  ok 
(a1,b1,q10,b0,a0)  ok 
(a1,b1,q10,b0,b0)  ok 
(a1,b1,q10,b0,c0)  ok 
(a1,b1,q10,b0,d0)  ok 
(a1,b1,q10,b0,p01)  ok 
(a1,b1,q10,b0,q01)  ok 
(a1,b1,q10,c0,a0)  ok 
(a1,b1,q10,c0,b0)  ok 
(a1,b1,q10,c0,c0)  ok 
(a1,b1,q10,c0,d0)  ok 
(a1,b1,q10,c0,p01)  ok 
(a1,b1,q10,c0,q01)  ok 
(a1,b1,q10,d0,a0)  ok 
(a1,b1,q10,d0,b0)  ok 
(a1,b1,q10,d0,c0)  ok 
(a1,b1,q10,d0,d0)  ok 
(a1,b1,q10,d0,p01)  ok 
(a1,b1,q10,d0,q01)  ok 
(a1,b1,q10,p01,a1)  ok 
(a1,b1,q10,p01,b1)  ok 
(a1,b1,q10,p01,c1)  ok 
(a1,b1,q10,p01,d1)  ok 
(a1,b1,q10,p01,p10)  ok 
(a1,b1,q10,p01,q10)  ok 
(a1,b1,q10,q01,a1)  ok 
(a1,b1,q10,q01,b1)  ok 
(a1,b1,q10,q01,c1)  ok 
(a1,b1,q10,q01,d1)  ok 
(a1,b1,q10,q01,p10)  ok 
(a1,b1,q10,q01,q10)  ok 
(a1,c1,a1,a1,a1)  ok 
(a1,c1,a1,a1,b1)  ok 
(a1,c1,a1,a1,c1)  ok 
(a1,c1,a1,a1,d1)  ok 
(a1,c1,a1,a1,p10)  ok 
(a1,c1,a1,a1,q10)  ok 
(a1,c1,a1,b1,a1)  ok 
(a1,c1,a1,b1,b1)  ok 
(a1,c1,a1,b1,c1)  ok 
(a1,c1,a1,b1,d1)  ok 
(a1,c1,a1,b1,p10)  ok 
(a1,c1,a1,b1,q10)  ok 
(a1,c1,a1,c1,a1)  ok 
(a1,c1,a1,c1,b1)  ok 
(a1,c1,a1,c1,c1)  ok 
(a1,c1,a1,c1,d1)  ok 
(a1,c1,a1,c1,p10)  ok 
(a1,c1,a1,c1,q10)  ok 
(a1,c1,a1,d1,a1)  ok 
(a1,c1,a1,d1,b1)  ok 
(a1,c1,a1,d1,c1)  ok 
(a1,c1,a1,d1,d1)  ok 
(a1,c1,a1,d1,p10)  ok 
(a1,c1,a1,d1,q10)  ok 
(a1,c1,a1,p10,a0)  ok 
(a1,c1,a1,p10,b0)  ok 
(a1,c1,a1,p10,c0)  ok 
(a1,c1,a1,p10,d0)  ok 
(a1,c1,a1,p10,p01)  ok 
(a1,c1,a1,p10,q01)  ok 
(a1,c1,a1,q10,a0)  ok 
(a1,c1,a1,q10,b0)  ok 
(a1,c1,a1,q10,c0)  ok 
(a1,c1,a1,q10,d0)  ok 
(a1,c1,a1,q10,p01)  ok 
(a1,c1,a1,q10,q01)  ok 
(a1,c1,b1,a1,a1)  ok 
(a1,c1,b1,a1,b1)  ok 
(a1,c1,b1,a1,c1)  ok 
(a1,c1,b1,a1,d1)  ok 
(a1,c1,b1,a1,p10)  ok 
(a1,c1,b1,a1,q10)  ok 
(a1,c1,b1,b1,a1)  ok 
(a1,c1,b1,b1,b1)  ok 
(a1,c1,b1,b1,c1)  ok 
(a1,c1,b1,b1,d1)  ok 
(a1,c1,b1,b1,p10)  ok 
(a1,c1,b1,b1,q10)  ok 
(a1,c1,b1,c1,a1)  ok 
(a1,c1,b1,c1,b1)  ok 
(a1,c1,b1,c1,c1)  ok 
(a1,c1,b1,c1,d1)  ok 
(a1,c1,b1,c1,p10)  ok 
(a1,c1,b1,c1,q10)  ok 
(a1,c1,b1,d1,a1)  ok 
(a1,c1,b1,d1,b1)  ok 
(a1,c1,b1,d1,c1)  ok 
(a1,c1,b1,d1,d1)  ok 
(a1,c1,b1,d1,p10)  ok 
(a1,c1,b1,d1,q10)  ok 
(a1,c1,b1,p10,a0)  ok 
(a1,c1,b1,p10,b0)  ok 
(a1,c1,b1,p10,c0)  ok 
(a1,c1,b1,p10,d0)  ok 
(a1,c1,b1,p10,p01)  ok 
(a1,c1,b1,p10,q01)  ok 
(a1,c1,b1,q10,a0)  ok 
(a1,c1,b1,q10,b0)  ok 
(a1,c1,b1,q10,c0)  ok 
(a1,c1,b1,q10,d0)  ok 
(a1,c1,b1,q10,p01)  ok 
(a1,c1,b1,q10,q01)  ok 
(a1,c1,c1,a1,a1)  ok 
(a1,c1,c1,a1,b1)  ok 
(a1,c1,c1,a1,c1)  ok 
(a1,c1,c1,a1,d1)  ok 
(a1,c1,c1,a1,p10)  ok 
(a1,c1,c1,a1,q10)  ok 
(a1,c1,c1,b1,a1)  ok 
(a1,c1,c1,b1,b1)  ok 
(a1,c1,c1,b1,c1)  ok 
(a1,c1,c1,b1,d1)  ok 
(a1,c1,c1,b1,p10)  ok 
(a1,c1,c1,b1,q10)  ok 
(a1,c1,c1,c1,a1)  ok 
(a1,c1,c1,c1,b1)  ok 
(a1,c1,c1,c1,c1)  ok 
(a1,c1,c1,c1,d1)  ok 
(a1,c1,c1,c1,p10)  ok 
(a1,c1,c1,c1,q10)  ok 
(a1,c1,c1,d1,a1)  ok 
(a1,c1,c1,d1,b1)  ok 
(a1,c1,c1,d1,c1)  ok 
(a1,c1,c1,d1,d1)  ok 
(a1,c1,c1,d1,p10)  ok 
(a1,c1,c1,d1,q10)  ok 
(a1,c1,c1,p10,a0)  ok 
(a1,c1,c1,p10,b0)  ok 
(a1,c1,c1,p10,c0)  ok 
(a1,c1,c1,p10,d0)  ok 
(a1,c1,c1,p10,p01)  ok 
(a1,c1,c1,p10,q01)  ok 
(a1,c1,c1,q10,a0)  ok 
(a1,c1,c1,q10,b0)  ok 
(a1,c1,c1,q10,c0)  ok 
(a1,c1,c1,q10,d0)  ok 
(a1,c1,c1,q10,p01)  ok 
(a1,c1,c1,q10,q01)  ok 
(a1,c1,d1,a1,a1)  ok 
(a1,c1,d1,a1,b1)  ok 
(a1,c1,d1,a1,c1)  ok 
(a1,c1,d1,a1,d1)  ok 
(a1,c1,d1,a1,p10)  ok 
(a1,c1,d1,a1,q10)  ok 
(a1,c1,d1,b1,a1)  ok 
(a1,c1,d1,b1,b1)  ok 
(a1,c1,d1,b1,c1)  ok 
(a1,c1,d1,b1,d1)  ok 
(a1,c1,d1,b1,p10)  ok 
(a1,c1,d1,b1,q10)  ok 
(a1,c1,d1,c1,a1)  ok 
(a1,c1,d1,c1,b1)  ok 
(a1,c1,d1,c1,c1)  ok 
(a1,c1,d1,c1,d1)  ok 
(a1,c1,d1,c1,p10)  ok 
(a1,c1,d1,c1,q10)  ok 
(a1,c1,d1,d1,a1)  ok 
(a1,c1,d1,d1,b1)  ok 
(a1,c1,d1,d1,c1)  ok 
(a1,c1,d1,d1,d1)  ok 
(a1,c1,d1,d1,p10)  ok 
(a1,c1,d1,d1,q10)  ok 
(a1,c1,d1,p10,a0)  ok 
(a1,c1,d1,p10,b0)  ok 
(a1,c1,d1,p10,c0)  ok 
(a1,c1,d1,p10,d0)  ok 
(a1,c1,d1,p10,p01)  ok 
(a1,c1,d1,p10,q01)  ok 
(a1,c1,d1,q10,a0)  ok 
(a1,c1,d1,q10,b0)  ok 
(a1,c1,d1,q10,c0)  ok 
(a1,c1,d1,q10,d0)  ok 
(a1,c1,d1,q10,p01)  ok 
(a1,c1,d1,q10,q01)  ok 
(a1,c1,p10,a0,a0)  ok 
(a1,c1,p10,a0,b0)  ok 
(a1,c1,p10,a0,c0)  ok 
(a1,c1,p10,a0,d0)  ok 
(a1,c1,p10,a0,p01)  ok 
(a1,c1,p10,a0,q01)  ok 
(a1,c1,p10,b0,a0)  ok 
(a1,c1,p10,b0,b0)  ok 
(a1,c1,p10,b0,c0)  ok 
(a1,c1,p10,b0,d0)  ok 
(a1,c1,p10,b0,p01)  ok 
(a1,c1,p10,b0,q01)  ok 
(a1,c1,p10,c0,a0)  ok 
(a1,c1,p10,c0,b0)  ok 
(a1,c1,p10,c0,c0)  ok 
(a1,c1,p10,c0,d0)  ok 
(a1,c1,p10,c0,p01)  ok 
(a1,c1,p10,c0,q01)  ok 
(a1,c1,p10,d0,a0)  ok 
(a1,c1,p10,d0,b0)  ok 
(a1,c1,p10,d0,c0)  ok 
(a1,c1,p10,d0,d0)  ok 
(a1,c1,p10,d0,p01)  ok 
(a1,c1,p10,d0,q01)  ok 
(a1,c1,p10,p01,a1)  ok 
(a1,c1,p10,p01,b1)  ok 
(a1,c1,p10,p01,c1)  ok 
(a1,c1,p10,p01,d1)  ok 
(a1,c1,p10,p01,p10)  ok 
(a1,c1,p10,p01,q10)  ok 
(a1,c1,p10,q01,a1)  ok 
(a1,c1,p10,q01,b1)  ok 
(a1,c1,p10,q01,c1)  ok 
(a1,c1,p10,q01,d1)  ok 
(a1,c1,p10,q01,p10)  ok 
(a1,c1,p10,q01,q10)  ok 
(a1,c1,q10,a0,a0)  ok 
(a1,c1,q10,a0,b0)  ok 
(a1,c1,q10,a0,c0)  ok 
(a1,c1,q10,a0,d0)  ok 
(a1,c1,q10,a0,p01)  ok 
(a1,c1,q10,a0,q01)  ok 
(a1,c1,q10,b0,a0)  ok 
(a1,c1,q10,b0,b0)  ok 
(a1,c1,q10,b0,c0)  ok 
(a1,c1,q10,b0,d0)  ok 
(a1,c1,q10,b0,p01)  ok 
(a1,c1,q10,b0,q01)  ok 
(a1,c1,q10,c0,a0)  ok 
(a1,c1,q10,c0,b0)  ok 
(a1,c1,q10,c0,c0)  ok 
(a1,c1,q10,c0,d0)  ok 
(a1,c1,q10,c0,p01)  ok 
(a1,c1,q10,c0,q01)  ok 
(a1,c1,q10,d0,a0)  ok 
(a1,c1,q10,d0,b0)  ok 
(a1,c1,q10,d0,c0)  ok 
(a1,c1,q10,d0,d0)  ok 
(a1,c1,q10,d0,p01)  ok 
(a1,c1,q10,d0,q01)  ok 
(a1,c1,q10,p01,a1)  ok 
(a1,c1,q10,p01,b1)  ok 
(a1,c1,q10,p01,c1)  ok 
(a1,c1,q10,p01,d1)  ok 
(a1,c1,q10,p01,p10)  ok 
(a1,c1,q10,p01,q10)  ok 
(a1,c1,q10,q01,a1)  ok 
(a1,c1,q10,q01,b1)  ok 
(a1,c1,q10,q01,c1)  ok 
(a1,c1,q10,q01,d1)  ok 
(a1,c1,q10,q01,p10)  ok 
(a1,c1,q10,q01,q10)  ok 
(a1,d1,a1,a1,a1)  ok 
(a1,d1,a1,a1,b1)  ok 
(a1,d1,a1,a1,c1)  ok 
(a1,d1,a1,a1,d1)  ok 
(a1,d1,a1,a1,p10)  ok 
(a1,d1,a1,a1,q10)  ok 
(a1,d1,a1,b1,a1)  ok 
(a1,d1,a1,b1,b1)  ok 
(a1,d1,a1,b1,c1)  ok 
(a1,d1,a1,b1,d1)  ok 
(a1,d1,a1,b1,p10)  ok 
(a1,d1,a1,b1,q10)  ok 
(a1,d1,a1,c1,a1)  ok 
(a1,d1,a1,c1,b1)  ok 
(a1,d1,a1,c1,c1)  ok 
(a1,d1,a1,c1,d1)  ok 
(a1,d1,a1,c1,p10)  ok 
(a1,d1,a1,c1,q10)  ok 
(a1,d1,a1,d1,a1)  ok 
(a1,d1,a1,d1,b1)  ok 
(a1,d1,a1,d1,c1)  ok 
(a1,d1,a1,d1,d1)  ok 
(a1,d1,a1,d1,p10)  ok 
(a1,d1,a1,d1,q10)  ok 
(a1,d1,a1,p10,a0)  ok 
(a1,d1,a1,p10,b0)  ok 
(a1,d1,a1,p10,c0)  ok 
(a1,d1,a1,p10,d0)  ok 
(a1,d1,a1,p10,p01)  ok 
(a1,d1,a1,p10,q01)  ok 
(a1,d1,a1,q10,a0)  ok 
(a1,d1,a1,q10,b0)  ok 
(a1,d1,a1,q10,c0)  ok 
(a1,d1,a1,q10,d0)  ok 
(a1,d1,a1,q10,p01)  ok 
(a1,d1,a1,q10,q01)  ok 
(a1,d1,b1,a1,a1)  ok 
(a1,d1,b1,a1,b1)  ok 
(a1,d1,b1,a1,c1)  ok 
(a1,d1,b1,a1,d1)  ok 
(a1,d1,b1,a1,p10)  ok 
(a1,d1,b1,a1,q10)  ok 
(a1,d1,b1,b1,a1)  ok 
(a1,d1,b1,b1,b1)  ok 
(a1,d1,b1,b1,c1)  ok 
(a1,d1,b1,b1,d1)  ok 
(a1,d1,b1,b1,p10)  ok 
(a1,d1,b1,b1,q10)  ok 
(a1,d1,b1,c1,a1)  ok 
(a1,d1,b1,c1,b1)  ok 
(a1,d1,b1,c1,c1)  ok 
(a1,d1,b1,c1,d1)  ok 
(a1,d1,b1,c1,p10)  ok 
(a1,d1,b1,c1,q10)  ok 
(a1,d1,b1,d1,a1)  ok 
(a1,d1,b1,d1,b1)  ok 
(a1,d1,b1,d1,c1)  ok 
(a1,d1,b1,d1,d1)  ok 
(a1,d1,b1,d1,p10)  ok 
(a1,d1,b1,d1,q10)  ok 
(a1,d1,b1,p10,a0)  ok 
(a1,d1,b1,p10,b0)  ok 
(a1,d1,b1,p10,c0)  ok 
(a1,d1,b1,p10,d0)  ok 
(a1,d1,b1,p10,p01)  ok 
(a1,d1,b1,p10,q01)  ok 
(a1,d1,b1,q10,a0)  ok 
(a1,d1,b1,q10,b0)  ok 
(a1,d1,b1,q10,c0)  ok 
(a1,d1,b1,q10,d0)  ok 
(a1,d1,b1,q10,p01)  ok 
(a1,d1,b1,q10,q01)  ok 
(a1,d1,c1,a1,a1)  ok 
(a1,d1,c1,a1,b1)  ok 
(a1,d1,c1,a1,c1)  ok 
(a1,d1,c1,a1,d1)  ok 
(a1,d1,c1,a1,p10)  ok 
(a1,d1,c1,a1,q10)  ok 
(a1,d1,c1,b1,a1)  ok 
(a1,d1,c1,b1,b1)  ok 
(a1,d1,c1,b1,c1)  ok 
(a1,d1,c1,b1,d1)  ok 
(a1,d1,c1,b1,p10)  ok 
(a1,d1,c1,b1,q10)  ok 
(a1,d1,c1,c1,a1)  ok 
(a1,d1,c1,c1,b1)  ok 
(a1,d1,c1,c1,c1)  ok 
(a1,d1,c1,c1,d1)  ok 
(a1,d1,c1,c1,p10)  ok 
(a1,d1,c1,c1,q10)  ok 
(a1,d1,c1,d1,a1)  ok 
(a1,d1,c1,d1,b1)  ok 
(a1,d1,c1,d1,c1)  ok 
(a1,d1,c1,d1,d1)  ok 
(a1,d1,c1,d1,p10)  ok 
(a1,d1,c1,d1,q10)  ok 
(a1,d1,c1,p10,a0)  ok 
(a1,d1,c1,p10,b0)  ok 
(a1,d1,c1,p10,c0)  ok 
(a1,d1,c1,p10,d0)  ok 
(a1,d1,c1,p10,p01)  ok 
(a1,d1,c1,p10,q01)  ok 
(a1,d1,c1,q10,a0)  ok 
(a1,d1,c1,q10,b0)  ok 
(a1,d1,c1,q10,c0)  ok 
(a1,d1,c1,q10,d0)  ok 
(a1,d1,c1,q10,p01)  ok 
(a1,d1,c1,q10,q01)  ok 
(a1,d1,d1,a1,a1)  ok 
(a1,d1,d1,a1,b1)  ok 
(a1,d1,d1,a1,c1)  ok 
(a1,d1,d1,a1,d1)  ok 
(a1,d1,d1,a1,p10)  ok 
(a1,d1,d1,a1,q10)  ok 
(a1,d1,d1,b1,a1)  ok 
(a1,d1,d1,b1,b1)  ok 
(a1,d1,d1,b1,c1)  ok 
(a1,d1,d1,b1,d1)  ok 
(a1,d1,d1,b1,p10)  ok 
(a1,d1,d1,b1,q10)  ok 
(a1,d1,d1,c1,a1)  ok 
(a1,d1,d1,c1,b1)  ok 
(a1,d1,d1,c1,c1)  ok 
(a1,d1,d1,c1,d1)  ok 
(a1,d1,d1,c1,p10)  ok 
(a1,d1,d1,c1,q10)  ok 
(a1,d1,d1,d1,a1)  ok 
(a1,d1,d1,d1,b1)  ok 
(a1,d1,d1,d1,c1)  ok 
(a1,d1,d1,d1,d1)  ok 
(a1,d1,d1,d1,p10)  ok 
(a1,d1,d1,d1,q10)  ok 
(a1,d1,d1,p10,a0)  ok 
(a1,d1,d1,p10,b0)  ok 
(a1,d1,d1,p10,c0)  ok 
(a1,d1,d1,p10,d0)  ok 
(a1,d1,d1,p10,p01)  ok 
(a1,d1,d1,p10,q01)  ok 
(a1,d1,d1,q10,a0)  ok 
(a1,d1,d1,q10,b0)  ok 
(a1,d1,d1,q10,c0)  ok 
(a1,d1,d1,q10,d0)  ok 
(a1,d1,d1,q10,p01)  ok 
(a1,d1,d1,q10,q01)  ok 
(a1,d1,p10,a0,a0)  ok 
(a1,d1,p10,a0,b0)  ok 
(a1,d1,p10,a0,c0)  ok 
(a1,d1,p10,a0,d0)  ok 
(a1,d1,p10,a0,p01)  ok 
(a1,d1,p10,a0,q01)  ok 
(a1,d1,p10,b0,a0)  ok 
(a1,d1,p10,b0,b0)  ok 
(a1,d1,p10,b0,c0)  ok 
(a1,d1,p10,b0,d0)  ok 
(a1,d1,p10,b0,p01)  ok 
(a1,d1,p10,b0,q01)  ok 
(a1,d1,p10,c0,a0)  ok 
(a1,d1,p10,c0,b0)  ok 
(a1,d1,p10,c0,c0)  ok 
(a1,d1,p10,c0,d0)  ok 
(a1,d1,p10,c0,p01)  ok 
(a1,d1,p10,c0,q01)  ok 
(a1,d1,p10,d0,a0)  ok 
(a1,d1,p10,d0,b0)  ok 
(a1,d1,p10,d0,c0)  ok 
(a1,d1,p10,d0,d0)  ok 
(a1,d1,p10,d0,p01)  ok 
(a1,d1,p10,d0,q01)  ok 
(a1,d1,p10,p01,a1)  ok 
(a1,d1,p10,p01,b1)  ok 
(a1,d1,p10,p01,c1)  ok 
(a1,d1,p10,p01,d1)  ok 
(a1,d1,p10,p01,p10)  ok 
(a1,d1,p10,p01,q10)  ok 
(a1,d1,p10,q01,a1)  ok 
(a1,d1,p10,q01,b1)  ok 
(a1,d1,p10,q01,c1)  ok 
(a1,d1,p10,q01,d1)  ok 
(a1,d1,p10,q01,p10)  ok 
(a1,d1,p10,q01,q10)  ok 
(a1,d1,q10,a0,a0)  ok 
(a1,d1,q10,a0,b0)  ok 
(a1,d1,q10,a0,c0)  ok 
(a1,d1,q10,a0,d0)  ok 
(a1,d1,q10,a0,p01)  ok 
(a1,d1,q10,a0,q01)  ok 
(a1,d1,q10,b0,a0)  ok 
(a1,d1,q10,b0,b0)  ok 
(a1,d1,q10,b0,c0)  ok 
(a1,d1,q10,b0,d0)  ok 
(a1,d1,q10,b0,p01)  ok 
(a1,d1,q10,b0,q01)  ok 
(a1,d1,q10,c0,a0)  ok 
(a1,d1,q10,c0,b0)  ok 
(a1,d1,q10,c0,c0)  ok 
(a1,d1,q10,c0,d0)  ok 
(a1,d1,q10,c0,p01)  ok 
(a1,d1,q10,c0,q01)  ok 
(a1,d1,q10,d0,a0)  ok 
(a1,d1,q10,d0,b0)  ok 
(a1,d1,q10,d0,c0)  ok 
(a1,d1,q10,d0,d0)  ok 
(a1,d1,q10,d0,p01)  ok 
(a1,d1,q10,d0,q01)  ok 
(a1,d1,q10,p01,a1)  ok 
(a1,d1,q10,p01,b1)  ok 
(a1,d1,q10,p01,c1)  ok 
(a1,d1,q10,p01,d1)  ok 
(a1,d1,q10,p01,p10)  ok 
(a1,d1,q10,p01,q10)  ok 
(a1,d1,q10,q01,a1)  ok 
(a1,d1,q10,q01,b1)  ok 
(a1,d1,q10,q01,c1)  ok 
(a1,d1,q10,q01,d1)  ok 
(a1,d1,q10,q01,p10)  ok 
(a1,d1,q10,q01,q10)  ok 
(a1,p10,a0,a0,a0)  ok 
(a1,p10,a0,a0,b0)  ok 
(a1,p10,a0,a0,c0)  ok 
(a1,p10,a0,a0,d0)  ok 
(a1,p10,a0,a0,p01)  ok 
(a1,p10,a0,a0,q01)  ok 
(a1,p10,a0,b0,a0)  ok 
(a1,p10,a0,b0,b0)  ok 
(a1,p10,a0,b0,c0)  ok 
(a1,p10,a0,b0,d0)  ok 
(a1,p10,a0,b0,p01)  ok 
(a1,p10,a0,b0,q01)  ok 
(a1,p10,a0,c0,a0)  ok 
(a1,p10,a0,c0,b0)  ok 
(a1,p10,a0,c0,c0)  ok 
(a1,p10,a0,c0,d0)  ok 
(a1,p10,a0,c0,p01)  ok 
(a1,p10,a0,c0,q01)  ok 
(a1,p10,a0,d0,a0)  ok 
(a1,p10,a0,d0,b0)  ok 
(a1,p10,a0,d0,c0)  ok 
(a1,p10,a0,d0,d0)  ok 
(a1,p10,a0,d0,p01)  ok 
(a1,p10,a0,d0,q01)  ok 
(a1,p10,a0,p01,a1)  ok 
(a1,p10,a0,p01,b1)  ok 
(a1,p10,a0,p01,c1)  ok 
(a1,p10,a0,p01,d1)  ok 
(a1,p10,a0,p01,p10)  ok 
(a1,p10,a0,p01,q10)  ok 
(a1,p10,a0,q01,a1)  ok 
(a1,p10,a0,q01,b1)  ok 
(a1,p10,a0,q01,c1)  ok 
(a1,p10,a0,q01,d1)  ok 
(a1,p10,a0,q01,p10)  ok 
(a1,p10,a0,q01,q10)  ok 
(a1,p10,b0,a0,a0)  ok 
(a1,p10,b0,a0,b0)  ok 
(a1,p10,b0,a0,c0)  ok 
(a1,p10,b0,a0,d0)  ok 
(a1,p10,b0,a0,p01)  ok 
(a1,p10,b0,a0,q01)  ok 
(a1,p10,b0,b0,a0)  ok 
(a1,p10,b0,b0,b0)  ok 
(a1,p10,b0,b0,c0)  ok 
(a1,p10,b0,b0,d0)  ok 
(a1,p10,b0,b0,p01)  ok 
(a1,p10,b0,b0,q01)  ok 
(a1,p10,b0,c0,a0)  ok 
(a1,p10,b0,c0,b0)  ok 
(a1,p10,b0,c0,c0)  ok 
(a1,p10,b0,c0,d0)  ok 
(a1,p10,b0,c0,p01)  ok 
(a1,p10,b0,c0,q01)  ok 
(a1,p10,b0,d0,a0)  ok 
(a1,p10,b0,d0,b0)  ok 
(a1,p10,b0,d0,c0)  ok 
(a1,p10,b0,d0,d0)  ok 
(a1,p10,b0,d0,p01)  ok 
(a1,p10,b0,d0,q01)  ok 
(a1,p10,b0,p01,a1)  ok 
(a1,p10,b0,p01,b1)  ok 
(a1,p10,b0,p01,c1)  ok 
(a1,p10,b0,p01,d1)  ok 
(a1,p10,b0,p01,p10)  ok 
(a1,p10,b0,p01,q10)  ok 
(a1,p10,b0,q01,a1)  ok 
(a1,p10,b0,q01,b1)  ok 
(a1,p10,b0,q01,c1)  ok 
(a1,p10,b0,q01,d1)  ok 
(a1,p10,b0,q01,p10)  ok 
(a1,p10,b0,q01,q10)  ok 
(a1,p10,c0,a0,a0)  ok 
(a1,p10,c0,a0,b0)  ok 
(a1,p10,c0,a0,c0)  ok 
(a1,p10,c0,a0,d0)  ok 
(a1,p10,c0,a0,p01)  ok 
(a1,p10,c0,a0,q01)  ok 
(a1,p10,c0,b0,a0)  ok 
(a1,p10,c0,b0,b0)  ok 
(a1,p10,c0,b0,c0)  ok 
(a1,p10,c0,b0,d0)  ok 
(a1,p10,c0,b0,p01)  ok 
(a1,p10,c0,b0,q01)  ok 
(a1,p10,c0,c0,a0)  ok 
(a1,p10,c0,c0,b0)  ok 
(a1,p10,c0,c0,c0)  ok 
(a1,p10,c0,c0,d0)  ok 
(a1,p10,c0,c0,p01)  ok 
(a1,p10,c0,c0,q01)  ok 
(a1,p10,c0,d0,a0)  ok 
(a1,p10,c0,d0,b0)  ok 
(a1,p10,c0,d0,c0)  ok 
(a1,p10,c0,d0,d0)  ok 
(a1,p10,c0,d0,p01)  ok 
(a1,p10,c0,d0,q01)  ok 
(a1,p10,c0,p01,a1)  ok 
(a1,p10,c0,p01,b1)  ok 
(a1,p10,c0,p01,c1)  ok 
(a1,p10,c0,p01,d1)  ok 
(a1,p10,c0,p01,p10)  ok 
(a1,p10,c0,p01,q10)  ok 
(a1,p10,c0,q01,a1)  ok 
(a1,p10,c0,q01,b1)  ok 
(a1,p10,c0,q01,c1)  ok 
(a1,p10,c0,q01,d1)  ok 
(a1,p10,c0,q01,p10)  ok 
(a1,p10,c0,q01,q10)  ok 
(a1,p10,d0,a0,a0)  ok 
(a1,p10,d0,a0,b0)  ok 
(a1,p10,d0,a0,c0)  ok 
(a1,p10,d0,a0,d0)  ok 
(a1,p10,d0,a0,p01)  ok 
(a1,p10,d0,a0,q01)  ok 
(a1,p10,d0,b0,a0)  ok 
(a1,p10,d0,b0,b0)  ok 
(a1,p10,d0,b0,c0)  ok 
(a1,p10,d0,b0,d0)  ok 
(a1,p10,d0,b0,p01)  ok 
(a1,p10,d0,b0,q01)  ok 
(a1,p10,d0,c0,a0)  ok 
(a1,p10,d0,c0,b0)  ok 
(a1,p10,d0,c0,c0)  ok 
(a1,p10,d0,c0,d0)  ok 
(a1,p10,d0,c0,p01)  ok 
(a1,p10,d0,c0,q01)  ok 
(a1,p10,d0,d0,a0)  ok 
(a1,p10,d0,d0,b0)  ok 
(a1,p10,d0,d0,c0)  ok 
(a1,p10,d0,d0,d0)  ok 
(a1,p10,d0,d0,p01)  ok 
(a1,p10,d0,d0,q01)  ok 
(a1,p10,d0,p01,a1)  ok 
(a1,p10,d0,p01,b1)  ok 
(a1,p10,d0,p01,c1)  ok 
(a1,p10,d0,p01,d1)  ok 
(a1,p10,d0,p01,p10)  ok 
(a1,p10,d0,p01,q10)  ok 
(a1,p10,d0,q01,a1)  ok 
(a1,p10,d0,q01,b1)  ok 
(a1,p10,d0,q01,c1)  ok 
(a1,p10,d0,q01,d1)  ok 
(a1,p10,d0,q01,p10)  ok 
(a1,p10,d0,q01,q10)  ok 
(a1,p10,p01,a1,a1)  ok 
(a1,p10,p01,a1,b1)  ok 
(a1,p10,p01,a1,c1)  ok 
(a1,p10,p01,a1,d1)  ok 
(a1,p10,p01,a1,p10)  ok 
(a1,p10,p01,a1,q10)  ok 
(a1,p10,p01,b1,a1)  ok 
(a1,p10,p01,b1,b1)  ok 
(a1,p10,p01,b1,c1)  ok 
(a1,p10,p01,b1,d1)  ok 
(a1,p10,p01,b1,p10)  ok 
(a1,p10,p01,b1,q10)  ok 
(a1,p10,p01,c1,a1)  ok 
(a1,p10,p01,c1,b1)  ok 
(a1,p10,p01,c1,c1)  ok 
(a1,p10,p01,c1,d1)  ok 
(a1,p10,p01,c1,p10)  ok 
(a1,p10,p01,c1,q10)  ok 
(a1,p10,p01,d1,a1)  ok 
(a1,p10,p01,d1,b1)  ok 
(a1,p10,p01,d1,c1)  ok 
(a1,p10,p01,d1,d1)  ok 
(a1,p10,p01,d1,p10)  ok 
(a1,p10,p01,d1,q10)  ok 
(a1,p10,p01,p10,a0)  ok 
(a1,p10,p01,p10,b0)  ok 
(a1,p10,p01,p10,c0)  ok 
(a1,p10,p01,p10,d0)  ok 
(a1,p10,p01,p10,p01)  ok 
(a1,p10,p01,p10,q01)  ok 
(a1,p10,p01,q10,a0)  ok 
(a1,p10,p01,q10,b0)  ok 
(a1,p10,p01,q10,c0)  ok 
(a1,p10,p01,q10,d0)  ok 
(a1,p10,p01,q10,p01)  ok 
(a1,p10,p01,q10,q01)  ok 
(a1,p10,q01,a1,a1)  ok 
(a1,p10,q01,a1,b1)  ok 
(a1,p10,q01,a1,c1)  ok 
(a1,p10,q01,a1,d1)  ok 
(a1,p10,q01,a1,p10)  ok 
(a1,p10,q01,a1,q10)  ok 
(a1,p10,q01,b1,a1)  ok 
(a1,p10,q01,b1,b1)  ok 
(a1,p10,q01,b1,c1)  ok 
(a1,p10,q01,b1,d1)  ok 
(a1,p10,q01,b1,p10)  ok 
(a1,p10,q01,b1,q10)  ok 
(a1,p10,q01,c1,a1)  ok 
(a1,p10,q01,c1,b1)  ok 
(a1,p10,q01,c1,c1)  ok 
(a1,p10,q01,c1,d1)  ok 
(a1,p10,q01,c1,p10)  ok 
(a1,p10,q01,c1,q10)  ok 
(a1,p10,q01,d1,a1)  ok 
(a1,p10,q01,d1,b1)  ok 
(a1,p10,q01,d1,c1)  ok 
(a1,p10,q01,d1,d1)  ok 
(a1,p10,q01,d1,p10)  ok 
(a1,p10,q01,d1,q10)  ok 
(a1,p10,q01,p10,a0)  ok 
(a1,p10,q01,p10,b0)  ok 
(a1,p10,q01,p10,c0)  ok 
(a1,p10,q01,p10,d0)  ok 
(a1,p10,q01,p10,p01)  ok 
(a1,p10,q01,p10,q01)  ok 
(a1,p10,q01,q10,a0)  ok 
(a1,p10,q01,q10,b0)  ok 
(a1,p10,q01,q10,c0)  ok 
(a1,p10,q01,q10,d0)  ok 
(a1,p10,q01,q10,p01)  ok 
(a1,p10,q01,q10,q01)  ok 
(a1,q10,a0,a0,a0)  ok 
(a1,q10,a0,a0,b0)  ok 
(a1,q10,a0,a0,c0)  ok 
(a1,q10,a0,a0,d0)  ok 
(a1,q10,a0,a0,p01)  ok 
(a1,q10,a0,a0,q01)  ok 
(a1,q10,a0,b0,a0)  ok 
(a1,q10,a0,b0,b0)  ok 
(a1,q10,a0,b0,c0)  ok 
(a1,q10,a0,b0,d0)  ok 
(a1,q10,a0,b0,p01)  ok 
(a1,q10,a0,b0,q01)  ok 
(a1,q10,a0,c0,a0)  ok 
(a1,q10,a0,c0,b0)  ok 
(a1,q10,a0,c0,c0)  ok 
(a1,q10,a0,c0,d0)  ok 
(a1,q10,a0,c0,p01)  ok 
(a1,q10,a0,c0,q01)  ok 
(a1,q10,a0,d0,a0)  ok 
(a1,q10,a0,d0,b0)  ok 
(a1,q10,a0,d0,c0)  ok 
(a1,q10,a0,d0,d0)  ok 
(a1,q10,a0,d0,p01)  ok 
(a1,q10,a0,d0,q01)  ok 
(a1,q10,a0,p01,a1)  ok 
(a1,q10,a0,p01,b1)  ok 
(a1,q10,a0,p01,c1)  ok 
(a1,q10,a0,p01,d1)  ok 
(a1,q10,a0,p01,p10)  ok 
(a1,q10,a0,p01,q10)  ok 
(a1,q10,a0,q01,a1)  ok 
(a1,q10,a0,q01,b1)  ok 
(a1,q10,a0,q01,c1)  ok 
(a1,q10,a0,q01,d1)  ok 
(a1,q10,a0,q01,p10)  ok 
(a1,q10,a0,q01,q10)  ok 
(a1,q10,b0,a0,a0)  ok 
(a1,q10,b0,a0,b0)  ok 
(a1,q10,b0,a0,c0)  ok 
(a1,q10,b0,a0,d0)  ok 
(a1,q10,b0,a0,p01)  ok 
(a1,q10,b0,a0,q01)  ok 
(a1,q10,b0,b0,a0)  ok 
(a1,q10,b0,b0,b0)  ok 
(a1,q10,b0,b0,c0)  ok 
(a1,q10,b0,b0,d0)  ok 
(a1,q10,b0,b0,p01)  ok 
(a1,q10,b0,b0,q01)  ok 
(a1,q10,b0,c0,a0)  ok 
(a1,q10,b0,c0,b0)  ok 
(a1,q10,b0,c0,c0)  ok 
(a1,q10,b0,c0,d0)  ok 
(a1,q10,b0,c0,p01)  ok 
(a1,q10,b0,c0,q01)  ok 
(a1,q10,b0,d0,a0)  ok 
(a1,q10,b0,d0,b0)  ok 
(a1,q10,b0,d0,c0)  ok 
(a1,q10,b0,d0,d0)  ok 
(a1,q10,b0,d0,p01)  ok 
(a1,q10,b0,d0,q01)  ok 
(a1,q10,b0,p01,a1)  ok 
(a1,q10,b0,p01,b1)  ok 
(a1,q10,b0,p01,c1)  ok 
(a1,q10,b0,p01,d1)  ok 
(a1,q10,b0,p01,p10)  ok 
(a1,q10,b0,p01,q10)  ok 
(a1,q10,b0,q01,a1)  ok 
(a1,q10,b0,q01,b1)  ok 
(a1,q10,b0,q01,c1)  ok 
(a1,q10,b0,q01,d1)  ok 
(a1,q10,b0,q01,p10)  ok 
(a1,q10,b0,q01,q10)  ok 
(a1,q10,c0,a0,a0)  ok 
(a1,q10,c0,a0,b0)  ok 
(a1,q10,c0,a0,c0)  ok 
(a1,q10,c0,a0,d0)  ok 
(a1,q10,c0,a0,p01)  ok 
(a1,q10,c0,a0,q01)  ok 
(a1,q10,c0,b0,a0)  ok 
(a1,q10,c0,b0,b0)  ok 
(a1,q10,c0,b0,c0)  ok 
(a1,q10,c0,b0,d0)  ok 
(a1,q10,c0,b0,p01)  ok 
(a1,q10,c0,b0,q01)  ok 
(a1,q10,c0,c0,a0)  ok 
(a1,q10,c0,c0,b0)  ok 
(a1,q10,c0,c0,c0)  ok 
(a1,q10,c0,c0,d0)  ok 
(a1,q10,c0,c0,p01)  ok 
(a1,q10,c0,c0,q01)  ok 
(a1,q10,c0,d0,a0)  ok 
(a1,q10,c0,d0,b0)  ok 
(a1,q10,c0,d0,c0)  ok 
(a1,q10,c0,d0,d0)  ok 
(a1,q10,c0,d0,p01)  ok 
(a1,q10,c0,d0,q01)  ok 
(a1,q10,c0,p01,a1)  ok 
(a1,q10,c0,p01,b1)  ok 
(a1,q10,c0,p01,c1)  ok 
(a1,q10,c0,p01,d1)  ok 
(a1,q10,c0,p01,p10)  ok 
(a1,q10,c0,p01,q10)  ok 
(a1,q10,c0,q01,a1)  ok 
(a1,q10,c0,q01,b1)  ok 
(a1,q10,c0,q01,c1)  ok 
(a1,q10,c0,q01,d1)  ok 
(a1,q10,c0,q01,p10)  ok 
(a1,q10,c0,q01,q10)  ok 
(a1,q10,d0,a0,a0)  ok 
(a1,q10,d0,a0,b0)  ok 
(a1,q10,d0,a0,c0)  ok 
(a1,q10,d0,a0,d0)  ok 
(a1,q10,d0,a0,p01)  ok 
(a1,q10,d0,a0,q01)  ok 
(a1,q10,d0,b0,a0)  ok 
(a1,q10,d0,b0,b0)  ok 
(a1,q10,d0,b0,c0)  ok 
(a1,q10,d0,b0,d0)  ok 
(a1,q10,d0,b0,p01)  ok 
(a1,q10,d0,b0,q01)  ok 
(a1,q10,d0,c0,a0)  ok 
(a1,q10,d0,c0,b0)  ok 
(a1,q10,d0,c0,c0)  ok 
(a1,q10,d0,c0,d0)  ok 
(a1,q10,d0,c0,p01)  ok 
(a1,q10,d0,c0,q01)  ok 
(a1,q10,d0,d0,a0)  ok 
(a1,q10,d0,d0,b0)  ok 
(a1,q10,d0,d0,c0)  ok 
(a1,q10,d0,d0,d0)  ok 
(a1,q10,d0,d0,p01)  ok 
(a1,q10,d0,d0,q01)  ok 
(a1,q10,d0,p01,a1)  ok 
(a1,q10,d0,p01,b1)  ok 
(a1,q10,d0,p01,c1)  ok 
(a1,q10,d0,p01,d1)  ok 
(a1,q10,d0,p01,p10)  ok 
(a1,q10,d0,p01,q10)  ok 
(a1,q10,d0,q01,a1)  ok 
(a1,q10,d0,q01,b1)  ok 
(a1,q10,d0,q01,c1)  ok 
(a1,q10,d0,q01,d1)  ok 
(a1,q10,d0,q01,p10)  ok 
(a1,q10,d0,q01,q10)  ok 
(a1,q10,p01,a1,a1)  ok 
(a1,q10,p01,a1,b1)  ok 
(a1,q10,p01,a1,c1)  ok 
(a1,q10,p01,a1,d1)  ok 
(a1,q10,p01,a1,p10)  ok 
(a1,q10,p01,a1,q10)  ok 
(a1,q10,p01,b1,a1)  ok 
(a1,q10,p01,b1,b1)  ok 
(a1,q10,p01,b1,c1)  ok 
(a1,q10,p01,b1,d1)  ok 
(a1,q10,p01,b1,p10)  ok 
(a1,q10,p01,b1,q10)  ok 
(a1,q10,p01,c1,a1)  ok 
(a1,q10,p01,c1,b1)  ok 
(a1,q10,p01,c1,c1)  ok 
(a1,q10,p01,c1,d1)  ok 
(a1,q10,p01,c1,p10)  ok 
(a1,q10,p01,c1,q10)  ok 
(a1,q10,p01,d1,a1)  ok 
(a1,q10,p01,d1,b1)  ok 
(a1,q10,p01,d1,c1)  ok 
(a1,q10,p01,d1,d1)  ok 
(a1,q10,p01,d1,p10)  ok 
(a1,q10,p01,d1,q10)  ok 
(a1,q10,p01,p10,a0)  ok 
(a1,q10,p01,p10,b0)  ok 
(a1,q10,p01,p10,c0)  ok 
(a1,q10,p01,p10,d0)  ok 
(a1,q10,p01,p10,p01)  ok 
(a1,q10,p01,p10,q01)  ok 
(a1,q10,p01,q10,a0)  ok 
(a1,q10,p01,q10,b0)  ok 
(a1,q10,p01,q10,c0)  ok 
(a1,q10,p01,q10,d0)  ok 
(a1,q10,p01,q10,p01)  ok 
(a1,q10,p01,q10,q01)  ok 
(a1,q10,q01,a1,a1)  ok 
(a1,q10,q01,a1,b1)  ok 
(a1,q10,q01,a1,c1)  ok 
(a1,q10,q01,a1,d1)  ok 
(a1,q10,q01,a1,p10)  ok 
(a1,q10,q01,a1,q10)  ok 
(a1,q10,q01,b1,a1)  ok 
(a1,q10,q01,b1,b1)  ok 
(a1,q10,q01,b1,c1)  ok 
(a1,q10,q01,b1,d1)  ok 
(a1,q10,q01,b1,p10)  ok 
(a1,q10,q01,b1,q10)  ok 
(a1,q10,q01,c1,a1)  ok 
(a1,q10,q01,c1,b1)  ok 
(a1,q10,q01,c1,c1)  ok 
(a1,q10,q01,c1,d1)  ok 
(a1,q10,q01,c1,p10)  ok 
(a1,q10,q01,c1,q10)  ok 
(a1,q10,q01,d1,a1)  ok 
(a1,q10,q01,d1,b1)  ok 
(a1,q10,q01,d1,c1)  ok 
(a1,q10,q01,d1,d1)  ok 
(a1,q10,q01,d1,p10)  ok 
(a1,q10,q01,d1,q10)  ok 
(a1,q10,q01,p10,a0)  ok 
(a1,q10,q01,p10,b0)  ok 
(a1,q10,q01,p10,c0)  ok 
(a1,q10,q01,p10,d0)  ok 
(a1,q10,q01,p10,p01)  ok 
(a1,q10,q01,p10,q01)  ok 
(a1,q10,q01,q10,a0)  ok 
(a1,q10,q01,q10,b0)  ok 
(a1,q10,q01,q10,c0)  ok 
(a1,q10,q01,q10,d0)  ok 
(a1,q10,q01,q10,p01)  ok 
(a1,q10,q01,q10,q01)  ok 
(b1,a1,a1,a1,a1)  ok 
(b1,a1,a1,a1,b1)  ok 
(b1,a1,a1,a1,c1)  ok 
(b1,a1,a1,a1,d1)  ok 
(b1,a1,a1,a1,p10)  ok 
(b1,a1,a1,a1,q10)  ok 
(b1,a1,a1,b1,a1)  ok 
(b1,a1,a1,b1,b1)  ok 
(b1,a1,a1,b1,c1)  ok 
(b1,a1,a1,b1,d1)  ok 
(b1,a1,a1,b1,p10)  ok 
(b1,a1,a1,b1,q10)  ok 
(b1,a1,a1,c1,a1)  ok 
(b1,a1,a1,c1,b1)  ok 
(b1,a1,a1,c1,c1)  ok 
(b1,a1,a1,c1,d1)  ok 
(b1,a1,a1,c1,p10)  ok 
(b1,a1,a1,c1,q10)  ok 
(b1,a1,a1,d1,a1)  ok 
(b1,a1,a1,d1,b1)  ok 
(b1,a1,a1,d1,c1)  ok 
(b1,a1,a1,d1,d1)  ok 
(b1,a1,a1,d1,p10)  ok 
(b1,a1,a1,d1,q10)  ok 
(b1,a1,a1,p10,a0)  ok 
(b1,a1,a1,p10,b0)  ok 
(b1,a1,a1,p10,c0)  ok 
(b1,a1,a1,p10,d0)  ok 
(b1,a1,a1,p10,p01)  ok 
(b1,a1,a1,p10,q01)  ok 
(b1,a1,a1,q10,a0)  ok 
(b1,a1,a1,q10,b0)  ok 
(b1,a1,a1,q10,c0)  ok 
(b1,a1,a1,q10,d0)  ok 
(b1,a1,a1,q10,p01)  ok 
(b1,a1,a1,q10,q01)  ok 
(b1,a1,b1,a1,a1)  ok 
(b1,a1,b1,a1,b1)  ok 
(b1,a1,b1,a1,c1)  ok 
(b1,a1,b1,a1,d1)  ok 
(b1,a1,b1,a1,p10)  ok 
(b1,a1,b1,a1,q10)  ok 
(b1,a1,b1,b1,a1)  ok 
(b1,a1,b1,b1,b1)  ok 
(b1,a1,b1,b1,c1)  ok 
(b1,a1,b1,b1,d1)  ok 
(b1,a1,b1,b1,p10)  ok 
(b1,a1,b1,b1,q10)  ok 
(b1,a1,b1,c1,a1)  ok 
(b1,a1,b1,c1,b1)  ok 
(b1,a1,b1,c1,c1)  ok 
(b1,a1,b1,c1,d1)  ok 
(b1,a1,b1,c1,p10)  ok 
(b1,a1,b1,c1,q10)  ok 
(b1,a1,b1,d1,a1)  ok 
(b1,a1,b1,d1,b1)  ok 
(b1,a1,b1,d1,c1)  ok 
(b1,a1,b1,d1,d1)  ok 
(b1,a1,b1,d1,p10)  ok 
(b1,a1,b1,d1,q10)  ok 
(b1,a1,b1,p10,a0)  ok 
(b1,a1,b1,p10,b0)  ok 
(b1,a1,b1,p10,c0)  ok 
(b1,a1,b1,p10,d0)  ok 
(b1,a1,b1,p10,p01)  ok 
(b1,a1,b1,p10,q01)  ok 
(b1,a1,b1,q10,a0)  ok 
(b1,a1,b1,q10,b0)  ok 
(b1,a1,b1,q10,c0)  ok 
(b1,a1,b1,q10,d0)  ok 
(b1,a1,b1,q10,p01)  ok 
(b1,a1,b1,q10,q01)  ok 
(b1,a1,c1,a1,a1)  ok 
(b1,a1,c1,a1,b1)  ok 
(b1,a1,c1,a1,c1)  ok 
(b1,a1,c1,a1,d1)  ok 
(b1,a1,c1,a1,p10)  ok 
(b1,a1,c1,a1,q10)  ok 
(b1,a1,c1,b1,a1)  ok 
(b1,a1,c1,b1,b1)  ok 
(b1,a1,c1,b1,c1)  ok 
(b1,a1,c1,b1,d1)  ok 
(b1,a1,c1,b1,p10)  ok 
(b1,a1,c1,b1,q10)  ok 
(b1,a1,c1,c1,a1)  ok 
(b1,a1,c1,c1,b1)  ok 
(b1,a1,c1,c1,c1)  ok 
(b1,a1,c1,c1,d1)  ok 
(b1,a1,c1,c1,p10)  ok 
(b1,a1,c1,c1,q10)  ok 
(b1,a1,c1,d1,a1)  ok 
(b1,a1,c1,d1,b1)  ok 
(b1,a1,c1,d1,c1)  ok 
(b1,a1,c1,d1,d1)  ok 
(b1,a1,c1,d1,p10)  ok 
(b1,a1,c1,d1,q10)  ok 
(b1,a1,c1,p10,a0)  ok 
(b1,a1,c1,p10,b0)  ok 
(b1,a1,c1,p10,c0)  ok 
(b1,a1,c1,p10,d0)  ok 
(b1,a1,c1,p10,p01)  ok 
(b1,a1,c1,p10,q01)  ok 
(b1,a1,c1,q10,a0)  ok 
(b1,a1,c1,q10,b0)  ok 
(b1,a1,c1,q10,c0)  ok 
(b1,a1,c1,q10,d0)  ok 
(b1,a1,c1,q10,p01)  ok 
(b1,a1,c1,q10,q01)  ok 
(b1,a1,d1,a1,a1)  ok 
(b1,a1,d1,a1,b1)  ok 
(b1,a1,d1,a1,c1)  ok 
(b1,a1,d1,a1,d1)  ok 
(b1,a1,d1,a1,p10)  ok 
(b1,a1,d1,a1,q10)  ok 
(b1,a1,d1,b1,a1)  ok 
(b1,a1,d1,b1,b1)  ok 
(b1,a1,d1,b1,c1)  ok 
(b1,a1,d1,b1,d1)  ok 
(b1,a1,d1,b1,p10)  ok 
(b1,a1,d1,b1,q10)  ok 
(b1,a1,d1,c1,a1)  ok 
(b1,a1,d1,c1,b1)  ok 
(b1,a1,d1,c1,c1)  ok 
(b1,a1,d1,c1,d1)  ok 
(b1,a1,d1,c1,p10)  ok 
(b1,a1,d1,c1,q10)  ok 
(b1,a1,d1,d1,a1)  ok 
(b1,a1,d1,d1,b1)  ok 
(b1,a1,d1,d1,c1)  ok 
(b1,a1,d1,d1,d1)  ok 
(b1,a1,d1,d1,p10)  ok 
(b1,a1,d1,d1,q10)  ok 
(b1,a1,d1,p10,a0)  ok 
(b1,a1,d1,p10,b0)  ok 
(b1,a1,d1,p10,c0)  ok 
(b1,a1,d1,p10,d0)  ok 
(b1,a1,d1,p10,p01)  ok 
(b1,a1,d1,p10,q01)  ok 
(b1,a1,d1,q10,a0)  ok 
(b1,a1,d1,q10,b0)  ok 
(b1,a1,d1,q10,c0)  ok 
(b1,a1,d1,q10,d0)  ok 
(b1,a1,d1,q10,p01)  ok 
(b1,a1,d1,q10,q01)  ok 
(b1,a1,p10,a0,a0)  ok 
(b1,a1,p10,a0,b0)  ok 
(b1,a1,p10,a0,c0)  ok 
(b1,a1,p10,a0,d0)  ok 
(b1,a1,p10,a0,p01)  ok 
(b1,a1,p10,a0,q01)  ok 
(b1,a1,p10,b0,a0)  ok 
(b1,a1,p10,b0,b0)  ok 
(b1,a1,p10,b0,c0)  ok 
(b1,a1,p10,b0,d0)  ok 
(b1,a1,p10,b0,p01)  ok 
(b1,a1,p10,b0,q01)  ok 
(b1,a1,p10,c0,a0)  ok 
(b1,a1,p10,c0,b0)  ok 
(b1,a1,p10,c0,c0)  ok 
(b1,a1,p10,c0,d0)  ok 
(b1,a1,p10,c0,p01)  ok 
(b1,a1,p10,c0,q01)  ok 
(b1,a1,p10,d0,a0)  ok 
(b1,a1,p10,d0,b0)  ok 
(b1,a1,p10,d0,c0)  ok 
(b1,a1,p10,d0,d0)  ok 
(b1,a1,p10,d0,p01)  ok 
(b1,a1,p10,d0,q01)  ok 
(b1,a1,p10,p01,a1)  ok 
(b1,a1,p10,p01,b1)  ok 
(b1,a1,p10,p01,c1)  ok 
(b1,a1,p10,p01,d1)  ok 
(b1,a1,p10,p01,p10)  ok 
(b1,a1,p10,p01,q10)  ok 
(b1,a1,p10,q01,a1)  ok 
(b1,a1,p10,q01,b1)  ok 
(b1,a1,p10,q01,c1)  ok 
(b1,a1,p10,q01,d1)  ok 
(b1,a1,p10,q01,p10)  ok 
(b1,a1,p10,q01,q10)  ok 
(b1,a1,q10,a0,a0)  ok 
(b1,a1,q10,a0,b0)  ok 
(b1,a1,q10,a0,c0)  ok 
(b1,a1,q10,a0,d0)  ok 
(b1,a1,q10,a0,p01)  ok 
(b1,a1,q10,a0,q01)  ok 
(b1,a1,q10,b0,a0)  ok 
(b1,a1,q10,b0,b0)  ok 
(b1,a1,q10,b0,c0)  ok 
(b1,a1,q10,b0,d0)  ok 
(b1,a1,q10,b0,p01)  ok 
(b1,a1,q10,b0,q01)  ok 
(b1,a1,q10,c0,a0)  ok 
(b1,a1,q10,c0,b0)  ok 
(b1,a1,q10,c0,c0)  ok 
(b1,a1,q10,c0,d0)  ok 
(b1,a1,q10,c0,p01)  ok 
(b1,a1,q10,c0,q01)  ok 
(b1,a1,q10,d0,a0)  ok 
(b1,a1,q10,d0,b0)  ok 
(b1,a1,q10,d0,c0)  ok 
(b1,a1,q10,d0,d0)  ok 
(b1,a1,q10,d0,p01)  ok 
(b1,a1,q10,d0,q01)  ok 
(b1,a1,q10,p01,a1)  ok 
(b1,a1,q10,p01,b1)  ok 
(b1,a1,q10,p01,c1)  ok 
(b1,a1,q10,p01,d1)  ok 
(b1,a1,q10,p01,p10)  ok 
(b1,a1,q10,p01,q10)  ok 
(b1,a1,q10,q01,a1)  ok 
(b1,a1,q10,q01,b1)  ok 
(b1,a1,q10,q01,c1)  ok 
(b1,a1,q10,q01,d1)  ok 
(b1,a1,q10,q01,p10)  ok 
(b1,a1,q10,q01,q10)  ok 
(b1,b1,a1,a1,a1)  ok 
(b1,b1,a1,a1,b1)  ok 
(b1,b1,a1,a1,c1)  ok 
(b1,b1,a1,a1,d1)  ok 
(b1,b1,a1,a1,p10)  ok 
(b1,b1,a1,a1,q10)  ok 
(b1,b1,a1,b1,a1)  ok 
(b1,b1,a1,b1,b1)  ok 
(b1,b1,a1,b1,c1)  ok 
(b1,b1,a1,b1,d1)  ok 
(b1,b1,a1,b1,p10)  ok 
(b1,b1,a1,b1,q10)  ok 
(b1,b1,a1,c1,a1)  ok 
(b1,b1,a1,c1,b1)  ok 
(b1,b1,a1,c1,c1)  ok 
(b1,b1,a1,c1,d1)  ok 
(b1,b1,a1,c1,p10)  ok 
(b1,b1,a1,c1,q10)  ok 
(b1,b1,a1,d1,a1)  ok 
(b1,b1,a1,d1,b1)  ok 
(b1,b1,a1,d1,c1)  ok 
(b1,b1,a1,d1,d1)  ok 
(b1,b1,a1,d1,p10)  ok 
(b1,b1,a1,d1,q10)  ok 
(b1,b1,a1,p10,a0)  ok 
(b1,b1,a1,p10,b0)  ok 
(b1,b1,a1,p10,c0)  ok 
(b1,b1,a1,p10,d0)  ok 
(b1,b1,a1,p10,p01)  ok 
(b1,b1,a1,p10,q01)  ok 
(b1,b1,a1,q10,a0)  ok 
(b1,b1,a1,q10,b0)  ok 
(b1,b1,a1,q10,c0)  ok 
(b1,b1,a1,q10,d0)  ok 
(b1,b1,a1,q10,p01)  ok 
(b1,b1,a1,q10,q01)  ok 
(b1,b1,b1,a1,a1)  ok 
(b1,b1,b1,a1,b1)  ok 
(b1,b1,b1,a1,c1)  ok 
(b1,b1,b1,a1,d1)  ok 
(b1,b1,b1,a1,p10)  ok 
(b1,b1,b1,a1,q10)  ok 
(b1,b1,b1,b1,a1)  ok 
(b1,b1,b1,b1,b1)  ok 
(b1,b1,b1,b1,c1)  ok 
(b1,b1,b1,b1,d1)  ok 
(b1,b1,b1,b1,p10)  ok 
(b1,b1,b1,b1,q10)  ok 
(b1,b1,b1,c1,a1)  ok 
(b1,b1,b1,c1,b1)  ok 
(b1,b1,b1,c1,c1)  ok 
(b1,b1,b1,c1,d1)  ok 
(b1,b1,b1,c1,p10)  ok 
(b1,b1,b1,c1,q10)  ok 
(b1,b1,b1,d1,a1)  ok 
(b1,b1,b1,d1,b1)  ok 
(b1,b1,b1,d1,c1)  ok 
(b1,b1,b1,d1,d1)  ok 
(b1,b1,b1,d1,p10)  ok 
(b1,b1,b1,d1,q10)  ok 
(b1,b1,b1,p10,a0)  ok 
(b1,b1,b1,p10,b0)  ok 
(b1,b1,b1,p10,c0)  ok 
(b1,b1,b1,p10,d0)  ok 
(b1,b1,b1,p10,p01)  ok 
(b1,b1,b1,p10,q01)  ok 
(b1,b1,b1,q10,a0)  ok 
(b1,b1,b1,q10,b0)  ok 
(b1,b1,b1,q10,c0)  ok 
(b1,b1,b1,q10,d0)  ok 
(b1,b1,b1,q10,p01)  ok 
(b1,b1,b1,q10,q01)  ok 
(b1,b1,c1,a1,a1)  ok 
(b1,b1,c1,a1,b1)  ok 
(b1,b1,c1,a1,c1)  ok 
(b1,b1,c1,a1,d1)  ok 
(b1,b1,c1,a1,p10)  ok 
(b1,b1,c1,a1,q10)  ok 
(b1,b1,c1,b1,a1)  ok 
(b1,b1,c1,b1,b1)  ok 
(b1,b1,c1,b1,c1)  ok 
(b1,b1,c1,b1,d1)  ok 
(b1,b1,c1,b1,p10)  ok 
(b1,b1,c1,b1,q10)  ok 
(b1,b1,c1,c1,a1)  ok 
(b1,b1,c1,c1,b1)  ok 
(b1,b1,c1,c1,c1)  ok 
(b1,b1,c1,c1,d1)  ok 
(b1,b1,c1,c1,p10)  ok 
(b1,b1,c1,c1,q10)  ok 
(b1,b1,c1,d1,a1)  ok 
(b1,b1,c1,d1,b1)  ok 
(b1,b1,c1,d1,c1)  ok 
(b1,b1,c1,d1,d1)  ok 
(b1,b1,c1,d1,p10)  ok 
(b1,b1,c1,d1,q10)  ok 
(b1,b1,c1,p10,a0)  ok 
(b1,b1,c1,p10,b0)  ok 
(b1,b1,c1,p10,c0)  ok 
(b1,b1,c1,p10,d0)  ok 
(b1,b1,c1,p10,p01)  ok 
(b1,b1,c1,p10,q01)  ok 
(b1,b1,c1,q10,a0)  ok 
(b1,b1,c1,q10,b0)  ok 
(b1,b1,c1,q10,c0)  ok 
(b1,b1,c1,q10,d0)  ok 
(b1,b1,c1,q10,p01)  ok 
(b1,b1,c1,q10,q01)  ok 
(b1,b1,d1,a1,a1)  ok 
(b1,b1,d1,a1,b1)  ok 
(b1,b1,d1,a1,c1)  ok 
(b1,b1,d1,a1,d1)  ok 
(b1,b1,d1,a1,p10)  ok 
(b1,b1,d1,a1,q10)  ok 
(b1,b1,d1,b1,a1)  ok 
(b1,b1,d1,b1,b1)  ok 
(b1,b1,d1,b1,c1)  ok 
(b1,b1,d1,b1,d1)  ok 
(b1,b1,d1,b1,p10)  ok 
(b1,b1,d1,b1,q10)  ok 
(b1,b1,d1,c1,a1)  ok 
(b1,b1,d1,c1,b1)  ok 
(b1,b1,d1,c1,c1)  ok 
(b1,b1,d1,c1,d1)  ok 
(b1,b1,d1,c1,p10)  ok 
(b1,b1,d1,c1,q10)  ok 
(b1,b1,d1,d1,a1)  ok 
(b1,b1,d1,d1,b1)  ok 
(b1,b1,d1,d1,c1)  ok 
(b1,b1,d1,d1,d1)  ok 
(b1,b1,d1,d1,p10)  ok 
(b1,b1,d1,d1,q10)  ok 
(b1,b1,d1,p10,a0)  ok 
(b1,b1,d1,p10,b0)  ok 
(b1,b1,d1,p10,c0)  ok 
(b1,b1,d1,p10,d0)  ok 
(b1,b1,d1,p10,p01)  ok 
(b1,b1,d1,p10,q01)  ok 
(b1,b1,d1,q10,a0)  ok 
(b1,b1,d1,q10,b0)  ok 
(b1,b1,d1,q10,c0)  ok 
(b1,b1,d1,q10,d0)  ok 
(b1,b1,d1,q10,p01)  ok 
(b1,b1,d1,q10,q01)  ok 
(b1,b1,p10,a0,a0)  ok 
(b1,b1,p10,a0,b0)  ok 
(b1,b1,p10,a0,c0)  ok 
(b1,b1,p10,a0,d0)  ok 
(b1,b1,p10,a0,p01)  ok 
(b1,b1,p10,a0,q01)  ok 
(b1,b1,p10,b0,a0)  ok 
(b1,b1,p10,b0,b0)  ok 
(b1,b1,p10,b0,c0)  ok 
(b1,b1,p10,b0,d0)  ok 
(b1,b1,p10,b0,p01)  ok 
(b1,b1,p10,b0,q01)  ok 
(b1,b1,p10,c0,a0)  ok 
(b1,b1,p10,c0,b0)  ok 
(b1,b1,p10,c0,c0)  ok 
(b1,b1,p10,c0,d0)  ok 
(b1,b1,p10,c0,p01)  ok 
(b1,b1,p10,c0,q01)  ok 
(b1,b1,p10,d0,a0)  ok 
(b1,b1,p10,d0,b0)  ok 
(b1,b1,p10,d0,c0)  ok 
(b1,b1,p10,d0,d0)  ok 
(b1,b1,p10,d0,p01)  ok 
(b1,b1,p10,d0,q01)  ok 
(b1,b1,p10,p01,a1)  ok 
(b1,b1,p10,p01,b1)  ok 
(b1,b1,p10,p01,c1)  ok 
(b1,b1,p10,p01,d1)  ok 
(b1,b1,p10,p01,p10)  ok 
(b1,b1,p10,p01,q10)  ok 
(b1,b1,p10,q01,a1)  ok 
(b1,b1,p10,q01,b1)  ok 
(b1,b1,p10,q01,c1)  ok 
(b1,b1,p10,q01,d1)  ok 
(b1,b1,p10,q01,p10)  ok 
(b1,b1,p10,q01,q10)  ok 
(b1,b1,q10,a0,a0)  ok 
(b1,b1,q10,a0,b0)  ok 
(b1,b1,q10,a0,c0)  ok 
(b1,b1,q10,a0,d0)  ok 
(b1,b1,q10,a0,p01)  ok 
(b1,b1,q10,a0,q01)  ok 
(b1,b1,q10,b0,a0)  ok 
(b1,b1,q10,b0,b0)  ok 
(b1,b1,q10,b0,c0)  ok 
(b1,b1,q10,b0,d0)  ok 
(b1,b1,q10,b0,p01)  ok 
(b1,b1,q10,b0,q01)  ok 
(b1,b1,q10,c0,a0)  ok 
(b1,b1,q10,c0,b0)  ok 
(b1,b1,q10,c0,c0)  ok 
(b1,b1,q10,c0,d0)  ok 
(b1,b1,q10,c0,p01)  ok 
(b1,b1,q10,c0,q01)  ok 
(b1,b1,q10,d0,a0)  ok 
(b1,b1,q10,d0,b0)  ok 
(b1,b1,q10,d0,c0)  ok 
(b1,b1,q10,d0,d0)  ok 
(b1,b1,q10,d0,p01)  ok 
(b1,b1,q10,d0,q01)  ok 
(b1,b1,q10,p01,a1)  ok 
(b1,b1,q10,p01,b1)  ok 
(b1,b1,q10,p01,c1)  ok 
(b1,b1,q10,p01,d1)  ok 
(b1,b1,q10,p01,p10)  ok 
(b1,b1,q10,p01,q10)  ok 
(b1,b1,q10,q01,a1)  ok 
(b1,b1,q10,q01,b1)  ok 
(b1,b1,q10,q01,c1)  ok 
(b1,b1,q10,q01,d1)  ok 
(b1,b1,q10,q01,p10)  ok 
(b1,b1,q10,q01,q10)  ok 
(b1,c1,a1,a1,a1)  ok 
(b1,c1,a1,a1,b1)  ok 
(b1,c1,a1,a1,c1)  ok 
(b1,c1,a1,a1,d1)  ok 
(b1,c1,a1,a1,p10)  ok 
(b1,c1,a1,a1,q10)  ok 
(b1,c1,a1,b1,a1)  ok 
(b1,c1,a1,b1,b1)  ok 
(b1,c1,a1,b1,c1)  ok 
(b1,c1,a1,b1,d1)  ok 
(b1,c1,a1,b1,p10)  ok 
(b1,c1,a1,b1,q10)  ok 
(b1,c1,a1,c1,a1)  ok 
(b1,c1,a1,c1,b1)  ok 
(b1,c1,a1,c1,c1)  ok 
(b1,c1,a1,c1,d1)  ok 
(b1,c1,a1,c1,p10)  ok 
(b1,c1,a1,c1,q10)  ok 
(b1,c1,a1,d1,a1)  ok 
(b1,c1,a1,d1,b1)  ok 
(b1,c1,a1,d1,c1)  ok 
(b1,c1,a1,d1,d1)  ok 
(b1,c1,a1,d1,p10)  ok 
(b1,c1,a1,d1,q10)  ok 
(b1,c1,a1,p10,a0)  ok 
(b1,c1,a1,p10,b0)  ok 
(b1,c1,a1,p10,c0)  ok 
(b1,c1,a1,p10,d0)  ok 
(b1,c1,a1,p10,p01)  ok 
(b1,c1,a1,p10,q01)  ok 
(b1,c1,a1,q10,a0)  ok 
(b1,c1,a1,q10,b0)  ok 
(b1,c1,a1,q10,c0)  ok 
(b1,c1,a1,q10,d0)  ok 
(b1,c1,a1,q10,p01)  ok 
(b1,c1,a1,q10,q01)  ok 
(b1,c1,b1,a1,a1)  ok 
(b1,c1,b1,a1,b1)  ok 
(b1,c1,b1,a1,c1)  ok 
(b1,c1,b1,a1,d1)  ok 
(b1,c1,b1,a1,p10)  ok 
(b1,c1,b1,a1,q10)  ok 
(b1,c1,b1,b1,a1)  ok 
(b1,c1,b1,b1,b1)  ok 
(b1,c1,b1,b1,c1)  ok 
(b1,c1,b1,b1,d1)  ok 
(b1,c1,b1,b1,p10)  ok 
(b1,c1,b1,b1,q10)  ok 
(b1,c1,b1,c1,a1)  ok 
(b1,c1,b1,c1,b1)  ok 
(b1,c1,b1,c1,c1)  ok 
(b1,c1,b1,c1,d1)  ok 
(b1,c1,b1,c1,p10)  ok 
(b1,c1,b1,c1,q10)  ok 
(b1,c1,b1,d1,a1)  ok 
(b1,c1,b1,d1,b1)  ok 
(b1,c1,b1,d1,c1)  ok 
(b1,c1,b1,d1,d1)  ok 
(b1,c1,b1,d1,p10)  ok 
(b1,c1,b1,d1,q10)  ok 
(b1,c1,b1,p10,a0)  ok 
(b1,c1,b1,p10,b0)  ok 
(b1,c1,b1,p10,c0)  ok 
(b1,c1,b1,p10,d0)  ok 
(b1,c1,b1,p10,p01)  ok 
(b1,c1,b1,p10,q01)  ok 
(b1,c1,b1,q10,a0)  ok 
(b1,c1,b1,q10,b0)  ok 
(b1,c1,b1,q10,c0)  ok 
(b1,c1,b1,q10,d0)  ok 
(b1,c1,b1,q10,p01)  ok 
(b1,c1,b1,q10,q01)  ok 
(b1,c1,c1,a1,a1)  ok 
(b1,c1,c1,a1,b1)  ok 
(b1,c1,c1,a1,c1)  ok 
(b1,c1,c1,a1,d1)  ok 
(b1,c1,c1,a1,p10)  ok 
(b1,c1,c1,a1,q10)  ok 
(b1,c1,c1,b1,a1)  ok 
(b1,c1,c1,b1,b1)  ok 
(b1,c1,c1,b1,c1)  ok 
(b1,c1,c1,b1,d1)  ok 
(b1,c1,c1,b1,p10)  ok 
(b1,c1,c1,b1,q10)  ok 
(b1,c1,c1,c1,a1)  ok 
(b1,c1,c1,c1,b1)  ok 
(b1,c1,c1,c1,c1)  ok 
(b1,c1,c1,c1,d1)  ok 
(b1,c1,c1,c1,p10)  ok 
(b1,c1,c1,c1,q10)  ok 
(b1,c1,c1,d1,a1)  ok 
(b1,c1,c1,d1,b1)  ok 
(b1,c1,c1,d1,c1)  ok 
(b1,c1,c1,d1,d1)  ok 
(b1,c1,c1,d1,p10)  ok 
(b1,c1,c1,d1,q10)  ok 
(b1,c1,c1,p10,a0)  ok 
(b1,c1,c1,p10,b0)  ok 
(b1,c1,c1,p10,c0)  ok 
(b1,c1,c1,p10,d0)  ok 
(b1,c1,c1,p10,p01)  ok 
(b1,c1,c1,p10,q01)  ok 
(b1,c1,c1,q10,a0)  ok 
(b1,c1,c1,q10,b0)  ok 
(b1,c1,c1,q10,c0)  ok 
(b1,c1,c1,q10,d0)  ok 
(b1,c1,c1,q10,p01)  ok 
(b1,c1,c1,q10,q01)  ok 
(b1,c1,d1,a1,a1)  ok 
(b1,c1,d1,a1,b1)  ok 
(b1,c1,d1,a1,c1)  ok 
(b1,c1,d1,a1,d1)  ok 
(b1,c1,d1,a1,p10)  ok 
(b1,c1,d1,a1,q10)  ok 
(b1,c1,d1,b1,a1)  ok 
(b1,c1,d1,b1,b1)  ok 
(b1,c1,d1,b1,c1)  ok 
(b1,c1,d1,b1,d1)  ok 
(b1,c1,d1,b1,p10)  ok 
(b1,c1,d1,b1,q10)  ok 
(b1,c1,d1,c1,a1)  ok 
(b1,c1,d1,c1,b1)  ok 
(b1,c1,d1,c1,c1)  ok 
(b1,c1,d1,c1,d1)  ok 
(b1,c1,d1,c1,p10)  ok 
(b1,c1,d1,c1,q10)  ok 
(b1,c1,d1,d1,a1)  ok 
(b1,c1,d1,d1,b1)  ok 
(b1,c1,d1,d1,c1)  ok 
(b1,c1,d1,d1,d1)  ok 
(b1,c1,d1,d1,p10)  ok 
(b1,c1,d1,d1,q10)  ok 
(b1,c1,d1,p10,a0)  ok 
(b1,c1,d1,p10,b0)  ok 
(b1,c1,d1,p10,c0)  ok 
(b1,c1,d1,p10,d0)  ok 
(b1,c1,d1,p10,p01)  ok 
(b1,c1,d1,p10,q01)  ok 
(b1,c1,d1,q10,a0)  ok 
(b1,c1,d1,q10,b0)  ok 
(b1,c1,d1,q10,c0)  ok 
(b1,c1,d1,q10,d0)  ok 
(b1,c1,d1,q10,p01)  ok 
(b1,c1,d1,q10,q01)  ok 
(b1,c1,p10,a0,a0)  ok 
(b1,c1,p10,a0,b0)  ok 
(b1,c1,p10,a0,c0)  ok 
(b1,c1,p10,a0,d0)  ok 
(b1,c1,p10,a0,p01)  ok 
(b1,c1,p10,a0,q01)  ok 
(b1,c1,p10,b0,a0)  ok 
(b1,c1,p10,b0,b0)  ok 
(b1,c1,p10,b0,c0)  ok 
(b1,c1,p10,b0,d0)  ok 
(b1,c1,p10,b0,p01)  ok 
(b1,c1,p10,b0,q01)  ok 
(b1,c1,p10,c0,a0)  ok 
(b1,c1,p10,c0,b0)  ok 
(b1,c1,p10,c0,c0)  ok 
(b1,c1,p10,c0,d0)  ok 
(b1,c1,p10,c0,p01)  ok 
(b1,c1,p10,c0,q01)  ok 
(b1,c1,p10,d0,a0)  ok 
(b1,c1,p10,d0,b0)  ok 
(b1,c1,p10,d0,c0)  ok 
(b1,c1,p10,d0,d0)  ok 
(b1,c1,p10,d0,p01)  ok 
(b1,c1,p10,d0,q01)  ok 
(b1,c1,p10,p01,a1)  ok 
(b1,c1,p10,p01,b1)  ok 
(b1,c1,p10,p01,c1)  ok 
(b1,c1,p10,p01,d1)  ok 
(b1,c1,p10,p01,p10)  ok 
(b1,c1,p10,p01,q10)  ok 
(b1,c1,p10,q01,a1)  ok 
(b1,c1,p10,q01,b1)  ok 
(b1,c1,p10,q01,c1)  ok 
(b1,c1,p10,q01,d1)  ok 
(b1,c1,p10,q01,p10)  ok 
(b1,c1,p10,q01,q10)  ok 
(b1,c1,q10,a0,a0)  ok 
(b1,c1,q10,a0,b0)  ok 
(b1,c1,q10,a0,c0)  ok 
(b1,c1,q10,a0,d0)  ok 
(b1,c1,q10,a0,p01)  ok 
(b1,c1,q10,a0,q01)  ok 
(b1,c1,q10,b0,a0)  ok 
(b1,c1,q10,b0,b0)  ok 
(b1,c1,q10,b0,c0)  ok 
(b1,c1,q10,b0,d0)  ok 
(b1,c1,q10,b0,p01)  ok 
(b1,c1,q10,b0,q01)  ok 
(b1,c1,q10,c0,a0)  ok 
(b1,c1,q10,c0,b0)  ok 
(b1,c1,q10,c0,c0)  ok 
(b1,c1,q10,c0,d0)  ok 
(b1,c1,q10,c0,p01)  ok 
(b1,c1,q10,c0,q01)  ok 
(b1,c1,q10,d0,a0)  ok 
(b1,c1,q10,d0,b0)  ok 
(b1,c1,q10,d0,c0)  ok 
(b1,c1,q10,d0,d0)  ok 
(b1,c1,q10,d0,p01)  ok 
(b1,c1,q10,d0,q01)  ok 
(b1,c1,q10,p01,a1)  ok 
(b1,c1,q10,p01,b1)  ok 
(b1,c1,q10,p01,c1)  ok 
(b1,c1,q10,p01,d1)  ok 
(b1,c1,q10,p01,p10)  ok 
(b1,c1,q10,p01,q10)  ok 
(b1,c1,q10,q01,a1)  ok 
(b1,c1,q10,q01,b1)  ok 
(b1,c1,q10,q01,c1)  ok 
(b1,c1,q10,q01,d1)  ok 
(b1,c1,q10,q01,p10)  ok 
(b1,c1,q10,q01,q10)  ok 
(b1,d1,a1,a1,a1)  ok 
(b1,d1,a1,a1,b1)  ok 
(b1,d1,a1,a1,c1)  ok 
(b1,d1,a1,a1,d1)  ok 
(b1,d1,a1,a1,p10)  ok 
(b1,d1,a1,a1,q10)  ok 
(b1,d1,a1,b1,a1)  ok 
(b1,d1,a1,b1,b1)  ok 
(b1,d1,a1,b1,c1)  ok 
(b1,d1,a1,b1,d1)  ok 
(b1,d1,a1,b1,p10)  ok 
(b1,d1,a1,b1,q10)  ok 
(b1,d1,a1,c1,a1)  ok 
(b1,d1,a1,c1,b1)  ok 
(b1,d1,a1,c1,c1)  ok 
(b1,d1,a1,c1,d1)  ok 
(b1,d1,a1,c1,p10)  ok 
(b1,d1,a1,c1,q10)  ok 
(b1,d1,a1,d1,a1)  ok 
(b1,d1,a1,d1,b1)  ok 
(b1,d1,a1,d1,c1)  ok 
(b1,d1,a1,d1,d1)  ok 
(b1,d1,a1,d1,p10)  ok 
(b1,d1,a1,d1,q10)  ok 
(b1,d1,a1,p10,a0)  ok 
(b1,d1,a1,p10,b0)  ok 
(b1,d1,a1,p10,c0)  ok 
(b1,d1,a1,p10,d0)  ok 
(b1,d1,a1,p10,p01)  ok 
(b1,d1,a1,p10,q01)  ok 
(b1,d1,a1,q10,a0)  ok 
(b1,d1,a1,q10,b0)  ok 
(b1,d1,a1,q10,c0)  ok 
(b1,d1,a1,q10,d0)  ok 
(b1,d1,a1,q10,p01)  ok 
(b1,d1,a1,q10,q01)  ok 
(b1,d1,b1,a1,a1)  ok 
(b1,d1,b1,a1,b1)  ok 
(b1,d1,b1,a1,c1)  ok 
(b1,d1,b1,a1,d1)  ok 
(b1,d1,b1,a1,p10)  ok 
(b1,d1,b1,a1,q10)  ok 
(b1,d1,b1,b1,a1)  ok 
(b1,d1,b1,b1,b1)  ok 
(b1,d1,b1,b1,c1)  ok 
(b1,d1,b1,b1,d1)  ok 
(b1,d1,b1,b1,p10)  ok 
(b1,d1,b1,b1,q10)  ok 
(b1,d1,b1,c1,a1)  ok 
(b1,d1,b1,c1,b1)  ok 
(b1,d1,b1,c1,c1)  ok 
(b1,d1,b1,c1,d1)  ok 
(b1,d1,b1,c1,p10)  ok 
(b1,d1,b1,c1,q10)  ok 
(b1,d1,b1,d1,a1)  ok 
(b1,d1,b1,d1,b1)  ok 
(b1,d1,b1,d1,c1)  ok 
(b1,d1,b1,d1,d1)  ok 
(b1,d1,b1,d1,p10)  ok 
(b1,d1,b1,d1,q10)  ok 
(b1,d1,b1,p10,a0)  ok 
(b1,d1,b1,p10,b0)  ok 
(b1,d1,b1,p10,c0)  ok 
(b1,d1,b1,p10,d0)  ok 
(b1,d1,b1,p10,p01)  ok 
(b1,d1,b1,p10,q01)  ok 
(b1,d1,b1,q10,a0)  ok 
(b1,d1,b1,q10,b0)  ok 
(b1,d1,b1,q10,c0)  ok 
(b1,d1,b1,q10,d0)  ok 
(b1,d1,b1,q10,p01)  ok 
(b1,d1,b1,q10,q01)  ok 
(b1,d1,c1,a1,a1)  ok 
(b1,d1,c1,a1,b1)  ok 
(b1,d1,c1,a1,c1)  ok 
(b1,d1,c1,a1,d1)  ok 
(b1,d1,c1,a1,p10)  ok 
(b1,d1,c1,a1,q10)  ok 
(b1,d1,c1,b1,a1)  ok 
(b1,d1,c1,b1,b1)  ok 
(b1,d1,c1,b1,c1)  ok 
(b1,d1,c1,b1,d1)  ok 
(b1,d1,c1,b1,p10)  ok 
(b1,d1,c1,b1,q10)  ok 
(b1,d1,c1,c1,a1)  ok 
(b1,d1,c1,c1,b1)  ok 
(b1,d1,c1,c1,c1)  ok 
(b1,d1,c1,c1,d1)  ok 
(b1,d1,c1,c1,p10)  ok 
(b1,d1,c1,c1,q10)  ok 
(b1,d1,c1,d1,a1)  ok 
(b1,d1,c1,d1,b1)  ok 
(b1,d1,c1,d1,c1)  ok 
(b1,d1,c1,d1,d1)  ok 
(b1,d1,c1,d1,p10)  ok 
(b1,d1,c1,d1,q10)  ok 
(b1,d1,c1,p10,a0)  ok 
(b1,d1,c1,p10,b0)  ok 
(b1,d1,c1,p10,c0)  ok 
(b1,d1,c1,p10,d0)  ok 
(b1,d1,c1,p10,p01)  ok 
(b1,d1,c1,p10,q01)  ok 
(b1,d1,c1,q10,a0)  ok 
(b1,d1,c1,q10,b0)  ok 
(b1,d1,c1,q10,c0)  ok 
(b1,d1,c1,q10,d0)  ok 
(b1,d1,c1,q10,p01)  ok 
(b1,d1,c1,q10,q01)  ok 
(b1,d1,d1,a1,a1)  ok 
(b1,d1,d1,a1,b1)  ok 
(b1,d1,d1,a1,c1)  ok 
(b1,d1,d1,a1,d1)  ok 
(b1,d1,d1,a1,p10)  ok 
(b1,d1,d1,a1,q10)  ok 
(b1,d1,d1,b1,a1)  ok 
(b1,d1,d1,b1,b1)  ok 
(b1,d1,d1,b1,c1)  ok 
(b1,d1,d1,b1,d1)  ok 
(b1,d1,d1,b1,p10)  ok 
(b1,d1,d1,b1,q10)  ok 
(b1,d1,d1,c1,a1)  ok 
(b1,d1,d1,c1,b1)  ok 
(b1,d1,d1,c1,c1)  ok 
(b1,d1,d1,c1,d1)  ok 
(b1,d1,d1,c1,p10)  ok 
(b1,d1,d1,c1,q10)  ok 
(b1,d1,d1,d1,a1)  ok 
(b1,d1,d1,d1,b1)  ok 
(b1,d1,d1,d1,c1)  ok 
(b1,d1,d1,d1,d1)  ok 
(b1,d1,d1,d1,p10)  ok 
(b1,d1,d1,d1,q10)  ok 
(b1,d1,d1,p10,a0)  ok 
(b1,d1,d1,p10,b0)  ok 
(b1,d1,d1,p10,c0)  ok 
(b1,d1,d1,p10,d0)  ok 
(b1,d1,d1,p10,p01)  ok 
(b1,d1,d1,p10,q01)  ok 
(b1,d1,d1,q10,a0)  ok 
(b1,d1,d1,q10,b0)  ok 
(b1,d1,d1,q10,c0)  ok 
(b1,d1,d1,q10,d0)  ok 
(b1,d1,d1,q10,p01)  ok 
(b1,d1,d1,q10,q01)  ok 
(b1,d1,p10,a0,a0)  ok 
(b1,d1,p10,a0,b0)  ok 
(b1,d1,p10,a0,c0)  ok 
(b1,d1,p10,a0,d0)  ok 
(b1,d1,p10,a0,p01)  ok 
(b1,d1,p10,a0,q01)  ok 
(b1,d1,p10,b0,a0)  ok 
(b1,d1,p10,b0,b0)  ok 
(b1,d1,p10,b0,c0)  ok 
(b1,d1,p10,b0,d0)  ok 
(b1,d1,p10,b0,p01)  ok 
(b1,d1,p10,b0,q01)  ok 
(b1,d1,p10,c0,a0)  ok 
(b1,d1,p10,c0,b0)  ok 
(b1,d1,p10,c0,c0)  ok 
(b1,d1,p10,c0,d0)  ok 
(b1,d1,p10,c0,p01)  ok 
(b1,d1,p10,c0,q01)  ok 
(b1,d1,p10,d0,a0)  ok 
(b1,d1,p10,d0,b0)  ok 
(b1,d1,p10,d0,c0)  ok 
(b1,d1,p10,d0,d0)  ok 
(b1,d1,p10,d0,p01)  ok 
(b1,d1,p10,d0,q01)  ok 
(b1,d1,p10,p01,a1)  ok 
(b1,d1,p10,p01,b1)  ok 
(b1,d1,p10,p01,c1)  ok 
(b1,d1,p10,p01,d1)  ok 
(b1,d1,p10,p01,p10)  ok 
(b1,d1,p10,p01,q10)  ok 
(b1,d1,p10,q01,a1)  ok 
(b1,d1,p10,q01,b1)  ok 
(b1,d1,p10,q01,c1)  ok 
(b1,d1,p10,q01,d1)  ok 
(b1,d1,p10,q01,p10)  ok 
(b1,d1,p10,q01,q10)  ok 
(b1,d1,q10,a0,a0)  ok 
(b1,d1,q10,a0,b0)  ok 
(b1,d1,q10,a0,c0)  ok 
(b1,d1,q10,a0,d0)  ok 
(b1,d1,q10,a0,p01)  ok 
(b1,d1,q10,a0,q01)  ok 
(b1,d1,q10,b0,a0)  ok 
(b1,d1,q10,b0,b0)  ok 
(b1,d1,q10,b0,c0)  ok 
(b1,d1,q10,b0,d0)  ok 
(b1,d1,q10,b0,p01)  ok 
(b1,d1,q10,b0,q01)  ok 
(b1,d1,q10,c0,a0)  ok 
(b1,d1,q10,c0,b0)  ok 
(b1,d1,q10,c0,c0)  ok 
(b1,d1,q10,c0,d0)  ok 
(b1,d1,q10,c0,p01)  ok 
(b1,d1,q10,c0,q01)  ok 
(b1,d1,q10,d0,a0)  ok 
(b1,d1,q10,d0,b0)  ok 
(b1,d1,q10,d0,c0)  ok 
(b1,d1,q10,d0,d0)  ok 
(b1,d1,q10,d0,p01)  ok 
(b1,d1,q10,d0,q01)  ok 
(b1,d1,q10,p01,a1)  ok 
(b1,d1,q10,p01,b1)  ok 
(b1,d1,q10,p01,c1)  ok 
(b1,d1,q10,p01,d1)  ok 
(b1,d1,q10,p01,p10)  ok 
(b1,d1,q10,p01,q10)  ok 
(b1,d1,q10,q01,a1)  ok 
(b1,d1,q10,q01,b1)  ok 
(b1,d1,q10,q01,c1)  ok 
(b1,d1,q10,q01,d1)  ok 
(b1,d1,q10,q01,p10)  ok 
(b1,d1,q10,q01,q10)  ok 
(b1,p10,a0,a0,a0)  ok 
(b1,p10,a0,a0,b0)  ok 
(b1,p10,a0,a0,c0)  ok 
(b1,p10,a0,a0,d0)  ok 
(b1,p10,a0,a0,p01)  ok 
(b1,p10,a0,a0,q01)  ok 
(b1,p10,a0,b0,a0)  ok 
(b1,p10,a0,b0,b0)  ok 
(b1,p10,a0,b0,c0)  ok 
(b1,p10,a0,b0,d0)  ok 
(b1,p10,a0,b0,p01)  ok 
(b1,p10,a0,b0,q01)  ok 
(b1,p10,a0,c0,a0)  ok 
(b1,p10,a0,c0,b0)  ok 
(b1,p10,a0,c0,c0)  ok 
(b1,p10,a0,c0,d0)  ok 
(b1,p10,a0,c0,p01)  ok 
(b1,p10,a0,c0,q01)  ok 
(b1,p10,a0,d0,a0)  ok 
(b1,p10,a0,d0,b0)  ok 
(b1,p10,a0,d0,c0)  ok 
(b1,p10,a0,d0,d0)  ok 
(b1,p10,a0,d0,p01)  ok 
(b1,p10,a0,d0,q01)  ok 
(b1,p10,a0,p01,a1)  ok 
(b1,p10,a0,p01,b1)  ok 
(b1,p10,a0,p01,c1)  ok 
(b1,p10,a0,p01,d1)  ok 
(b1,p10,a0,p01,p10)  ok 
(b1,p10,a0,p01,q10)  ok 
(b1,p10,a0,q01,a1)  ok 
(b1,p10,a0,q01,b1)  ok 
(b1,p10,a0,q01,c1)  ok 
(b1,p10,a0,q01,d1)  ok 
(b1,p10,a0,q01,p10)  ok 
(b1,p10,a0,q01,q10)  ok 
(b1,p10,b0,a0,a0)  ok 
(b1,p10,b0,a0,b0)  ok 
(b1,p10,b0,a0,c0)  ok 
(b1,p10,b0,a0,d0)  ok 
(b1,p10,b0,a0,p01)  ok 
(b1,p10,b0,a0,q01)  ok 
(b1,p10,b0,b0,a0)  ok 
(b1,p10,b0,b0,b0)  ok 
(b1,p10,b0,b0,c0)  ok 
(b1,p10,b0,b0,d0)  ok 
(b1,p10,b0,b0,p01)  ok 
(b1,p10,b0,b0,q01)  ok 
(b1,p10,b0,c0,a0)  ok 
(b1,p10,b0,c0,b0)  ok 
(b1,p10,b0,c0,c0)  ok 
(b1,p10,b0,c0,d0)  ok 
(b1,p10,b0,c0,p01)  ok 
(b1,p10,b0,c0,q01)  ok 
(b1,p10,b0,d0,a0)  ok 
(b1,p10,b0,d0,b0)  ok 
(b1,p10,b0,d0,c0)  ok 
(b1,p10,b0,d0,d0)  ok 
(b1,p10,b0,d0,p01)  ok 
(b1,p10,b0,d0,q01)  ok 
(b1,p10,b0,p01,a1)  ok 
(b1,p10,b0,p01,b1)  ok 
(b1,p10,b0,p01,c1)  ok 
(b1,p10,b0,p01,d1)  ok 
(b1,p10,b0,p01,p10)  ok 
(b1,p10,b0,p01,q10)  ok 
(b1,p10,b0,q01,a1)  ok 
(b1,p10,b0,q01,b1)  ok 
(b1,p10,b0,q01,c1)  ok 
(b1,p10,b0,q01,d1)  ok 
(b1,p10,b0,q01,p10)  ok 
(b1,p10,b0,q01,q10)  ok 
(b1,p10,c0,a0,a0)  ok 
(b1,p10,c0,a0,b0)  ok 
(b1,p10,c0,a0,c0)  ok 
(b1,p10,c0,a0,d0)  ok 
(b1,p10,c0,a0,p01)  ok 
(b1,p10,c0,a0,q01)  ok 
(b1,p10,c0,b0,a0)  ok 
(b1,p10,c0,b0,b0)  ok 
(b1,p10,c0,b0,c0)  ok 
(b1,p10,c0,b0,d0)  ok 
(b1,p10,c0,b0,p01)  ok 
(b1,p10,c0,b0,q01)  ok 
(b1,p10,c0,c0,a0)  ok 
(b1,p10,c0,c0,b0)  ok 
(b1,p10,c0,c0,c0)  ok 
(b1,p10,c0,c0,d0)  ok 
(b1,p10,c0,c0,p01)  ok 
(b1,p10,c0,c0,q01)  ok 
(b1,p10,c0,d0,a0)  ok 
(b1,p10,c0,d0,b0)  ok 
(b1,p10,c0,d0,c0)  ok 
(b1,p10,c0,d0,d0)  ok 
(b1,p10,c0,d0,p01)  ok 
(b1,p10,c0,d0,q01)  ok 
(b1,p10,c0,p01,a1)  ok 
(b1,p10,c0,p01,b1)  ok 
(b1,p10,c0,p01,c1)  ok 
(b1,p10,c0,p01,d1)  ok 
(b1,p10,c0,p01,p10)  ok 
(b1,p10,c0,p01,q10)  ok 
(b1,p10,c0,q01,a1)  ok 
(b1,p10,c0,q01,b1)  ok 
(b1,p10,c0,q01,c1)  ok 
(b1,p10,c0,q01,d1)  ok 
(b1,p10,c0,q01,p10)  ok 
(b1,p10,c0,q01,q10)  ok 
(b1,p10,d0,a0,a0)  ok 
(b1,p10,d0,a0,b0)  ok 
(b1,p10,d0,a0,c0)  ok 
(b1,p10,d0,a0,d0)  ok 
(b1,p10,d0,a0,p01)  ok 
(b1,p10,d0,a0,q01)  ok 
(b1,p10,d0,b0,a0)  ok 
(b1,p10,d0,b0,b0)  ok 
(b1,p10,d0,b0,c0)  ok 
(b1,p10,d0,b0,d0)  ok 
(b1,p10,d0,b0,p01)  ok 
(b1,p10,d0,b0,q01)  ok 
(b1,p10,d0,c0,a0)  ok 
(b1,p10,d0,c0,b0)  ok 
(b1,p10,d0,c0,c0)  ok 
(b1,p10,d0,c0,d0)  ok 
(b1,p10,d0,c0,p01)  ok 
(b1,p10,d0,c0,q01)  ok 
(b1,p10,d0,d0,a0)  ok 
(b1,p10,d0,d0,b0)  ok 
(b1,p10,d0,d0,c0)  ok 
(b1,p10,d0,d0,d0)  ok 
(b1,p10,d0,d0,p01)  ok 
(b1,p10,d0,d0,q01)  ok 
(b1,p10,d0,p01,a1)  ok 
(b1,p10,d0,p01,b1)  ok 
(b1,p10,d0,p01,c1)  ok 
(b1,p10,d0,p01,d1)  ok 
(b1,p10,d0,p01,p10)  ok 
(b1,p10,d0,p01,q10)  ok 
(b1,p10,d0,q01,a1)  ok 
(b1,p10,d0,q01,b1)  ok 
(b1,p10,d0,q01,c1)  ok 
(b1,p10,d0,q01,d1)  ok 
(b1,p10,d0,q01,p10)  ok 
(b1,p10,d0,q01,q10)  ok 
(b1,p10,p01,a1,a1)  ok 
(b1,p10,p01,a1,b1)  ok 
(b1,p10,p01,a1,c1)  ok 
(b1,p10,p01,a1,d1)  ok 
(b1,p10,p01,a1,p10)  ok 
(b1,p10,p01,a1,q10)  ok 
(b1,p10,p01,b1,a1)  ok 
(b1,p10,p01,b1,b1)  ok 
(b1,p10,p01,b1,c1)  ok 
(b1,p10,p01,b1,d1)  ok 
(b1,p10,p01,b1,p10)  ok 
(b1,p10,p01,b1,q10)  ok 
(b1,p10,p01,c1,a1)  ok 
(b1,p10,p01,c1,b1)  ok 
(b1,p10,p01,c1,c1)  ok 
(b1,p10,p01,c1,d1)  ok 
(b1,p10,p01,c1,p10)  ok 
(b1,p10,p01,c1,q10)  ok 
(b1,p10,p01,d1,a1)  ok 
(b1,p10,p01,d1,b1)  ok 
(b1,p10,p01,d1,c1)  ok 
(b1,p10,p01,d1,d1)  ok 
(b1,p10,p01,d1,p10)  ok 
(b1,p10,p01,d1,q10)  ok 
(b1,p10,p01,p10,a0)  ok 
(b1,p10,p01,p10,b0)  ok 
(b1,p10,p01,p10,c0)  ok 
(b1,p10,p01,p10,d0)  ok 
(b1,p10,p01,p10,p01)  ok 
(b1,p10,p01,p10,q01)  ok 
(b1,p10,p01,q10,a0)  ok 
(b1,p10,p01,q10,b0)  ok 
(b1,p10,p01,q10,c0)  ok 
(b1,p10,p01,q10,d0)  ok 
(b1,p10,p01,q10,p01)  ok 
(b1,p10,p01,q10,q01)  ok 
(b1,p10,q01,a1,a1)  ok 
(b1,p10,q01,a1,b1)  ok 
(b1,p10,q01,a1,c1)  ok 
(b1,p10,q01,a1,d1)  ok 
(b1,p10,q01,a1,p10)  ok 
(b1,p10,q01,a1,q10)  ok 
(b1,p10,q01,b1,a1)  ok 
(b1,p10,q01,b1,b1)  ok 
(b1,p10,q01,b1,c1)  ok 
(b1,p10,q01,b1,d1)  ok 
(b1,p10,q01,b1,p10)  ok 
(b1,p10,q01,b1,q10)  ok 
(b1,p10,q01,c1,a1)  ok 
(b1,p10,q01,c1,b1)  ok 
(b1,p10,q01,c1,c1)  ok 
(b1,p10,q01,c1,d1)  ok 
(b1,p10,q01,c1,p10)  ok 
(b1,p10,q01,c1,q10)  ok 
(b1,p10,q01,d1,a1)  ok 
(b1,p10,q01,d1,b1)  ok 
(b1,p10,q01,d1,c1)  ok 
(b1,p10,q01,d1,d1)  ok 
(b1,p10,q01,d1,p10)  ok 
(b1,p10,q01,d1,q10)  ok 
(b1,p10,q01,p10,a0)  ok 
(b1,p10,q01,p10,b0)  ok 
(b1,p10,q01,p10,c0)  ok 
(b1,p10,q01,p10,d0)  ok 
(b1,p10,q01,p10,p01)  ok 
(b1,p10,q01,p10,q01)  ok 
(b1,p10,q01,q10,a0)  ok 
(b1,p10,q01,q10,b0)  ok 
(b1,p10,q01,q10,c0)  ok 
(b1,p10,q01,q10,d0)  ok 
(b1,p10,q01,q10,p01)  ok 
(b1,p10,q01,q10,q01)  ok 
(b1,q10,a0,a0,a0)  ok 
(b1,q10,a0,a0,b0)  ok 
(b1,q10,a0,a0,c0)  ok 
(b1,q10,a0,a0,d0)  ok 
(b1,q10,a0,a0,p01)  ok 
(b1,q10,a0,a0,q01)  ok 
(b1,q10,a0,b0,a0)  ok 
(b1,q10,a0,b0,b0)  ok 
(b1,q10,a0,b0,c0)  ok 
(b1,q10,a0,b0,d0)  ok 
(b1,q10,a0,b0,p01)  ok 
(b1,q10,a0,b0,q01)  ok 
(b1,q10,a0,c0,a0)  ok 
(b1,q10,a0,c0,b0)  ok 
(b1,q10,a0,c0,c0)  ok 
(b1,q10,a0,c0,d0)  ok 
(b1,q10,a0,c0,p01)  ok 
(b1,q10,a0,c0,q01)  ok 
(b1,q10,a0,d0,a0)  ok 
(b1,q10,a0,d0,b0)  ok 
(b1,q10,a0,d0,c0)  ok 
(b1,q10,a0,d0,d0)  ok 
(b1,q10,a0,d0,p01)  ok 
(b1,q10,a0,d0,q01)  ok 
(b1,q10,a0,p01,a1)  ok 
(b1,q10,a0,p01,b1)  ok 
(b1,q10,a0,p01,c1)  ok 
(b1,q10,a0,p01,d1)  ok 
(b1,q10,a0,p01,p10)  ok 
(b1,q10,a0,p01,q10)  ok 
(b1,q10,a0,q01,a1)  ok 
(b1,q10,a0,q01,b1)  ok 
(b1,q10,a0,q01,c1)  ok 
(b1,q10,a0,q01,d1)  ok 
(b1,q10,a0,q01,p10)  ok 
(b1,q10,a0,q01,q10)  ok 
(b1,q10,b0,a0,a0)  ok 
(b1,q10,b0,a0,b0)  ok 
(b1,q10,b0,a0,c0)  ok 
(b1,q10,b0,a0,d0)  ok 
(b1,q10,b0,a0,p01)  ok 
(b1,q10,b0,a0,q01)  ok 
(b1,q10,b0,b0,a0)  ok 
(b1,q10,b0,b0,b0)  ok 
(b1,q10,b0,b0,c0)  ok 
(b1,q10,b0,b0,d0)  ok 
(b1,q10,b0,b0,p01)  ok 
(b1,q10,b0,b0,q01)  ok 
(b1,q10,b0,c0,a0)  ok 
(b1,q10,b0,c0,b0)  ok 
(b1,q10,b0,c0,c0)  ok 
(b1,q10,b0,c0,d0)  ok 
(b1,q10,b0,c0,p01)  ok 
(b1,q10,b0,c0,q01)  ok 
(b1,q10,b0,d0,a0)  ok 
(b1,q10,b0,d0,b0)  ok 
(b1,q10,b0,d0,c0)  ok 
(b1,q10,b0,d0,d0)  ok 
(b1,q10,b0,d0,p01)  ok 
(b1,q10,b0,d0,q01)  ok 
(b1,q10,b0,p01,a1)  ok 
(b1,q10,b0,p01,b1)  ok 
(b1,q10,b0,p01,c1)  ok 
(b1,q10,b0,p01,d1)  ok 
(b1,q10,b0,p01,p10)  ok 
(b1,q10,b0,p01,q10)  ok 
(b1,q10,b0,q01,a1)  ok 
(b1,q10,b0,q01,b1)  ok 
(b1,q10,b0,q01,c1)  ok 
(b1,q10,b0,q01,d1)  ok 
(b1,q10,b0,q01,p10)  ok 
(b1,q10,b0,q01,q10)  ok 
(b1,q10,c0,a0,a0)  ok 
(b1,q10,c0,a0,b0)  ok 
(b1,q10,c0,a0,c0)  ok 
(b1,q10,c0,a0,d0)  ok 
(b1,q10,c0,a0,p01)  ok 
(b1,q10,c0,a0,q01)  ok 
(b1,q10,c0,b0,a0)  ok 
(b1,q10,c0,b0,b0)  ok 
(b1,q10,c0,b0,c0)  ok 
(b1,q10,c0,b0,d0)  ok 
(b1,q10,c0,b0,p01)  ok 
(b1,q10,c0,b0,q01)  ok 
(b1,q10,c0,c0,a0)  ok 
(b1,q10,c0,c0,b0)  ok 
(b1,q10,c0,c0,c0)  ok 
(b1,q10,c0,c0,d0)  ok 
(b1,q10,c0,c0,p01)  ok 
(b1,q10,c0,c0,q01)  ok 
(b1,q10,c0,d0,a0)  ok 
(b1,q10,c0,d0,b0)  ok 
(b1,q10,c0,d0,c0)  ok 
(b1,q10,c0,d0,d0)  ok 
(b1,q10,c0,d0,p01)  ok 
(b1,q10,c0,d0,q01)  ok 
(b1,q10,c0,p01,a1)  ok 
(b1,q10,c0,p01,b1)  ok 
(b1,q10,c0,p01,c1)  ok 
(b1,q10,c0,p01,d1)  ok 
(b1,q10,c0,p01,p10)  ok 
(b1,q10,c0,p01,q10)  ok 
(b1,q10,c0,q01,a1)  ok 
(b1,q10,c0,q01,b1)  ok 
(b1,q10,c0,q01,c1)  ok 
(b1,q10,c0,q01,d1)  ok 
(b1,q10,c0,q01,p10)  ok 
(b1,q10,c0,q01,q10)  ok 
(b1,q10,d0,a0,a0)  ok 
(b1,q10,d0,a0,b0)  ok 
(b1,q10,d0,a0,c0)  ok 
(b1,q10,d0,a0,d0)  ok 
(b1,q10,d0,a0,p01)  ok 
(b1,q10,d0,a0,q01)  ok 
(b1,q10,d0,b0,a0)  ok 
(b1,q10,d0,b0,b0)  ok 
(b1,q10,d0,b0,c0)  ok 
(b1,q10,d0,b0,d0)  ok 
(b1,q10,d0,b0,p01)  ok 
(b1,q10,d0,b0,q01)  ok 
(b1,q10,d0,c0,a0)  ok 
(b1,q10,d0,c0,b0)  ok 
(b1,q10,d0,c0,c0)  ok 
(b1,q10,d0,c0,d0)  ok 
(b1,q10,d0,c0,p01)  ok 
(b1,q10,d0,c0,q01)  ok 
(b1,q10,d0,d0,a0)  ok 
(b1,q10,d0,d0,b0)  ok 
(b1,q10,d0,d0,c0)  ok 
(b1,q10,d0,d0,d0)  ok 
(b1,q10,d0,d0,p01)  ok 
(b1,q10,d0,d0,q01)  ok 
(b1,q10,d0,p01,a1)  ok 
(b1,q10,d0,p01,b1)  ok 
(b1,q10,d0,p01,c1)  ok 
(b1,q10,d0,p01,d1)  ok 
(b1,q10,d0,p01,p10)  ok 
(b1,q10,d0,p01,q10)  ok 
(b1,q10,d0,q01,a1)  ok 
(b1,q10,d0,q01,b1)  ok 
(b1,q10,d0,q01,c1)  ok 
(b1,q10,d0,q01,d1)  ok 
(b1,q10,d0,q01,p10)  ok 
(b1,q10,d0,q01,q10)  ok 
(b1,q10,p01,a1,a1)  ok 
(b1,q10,p01,a1,b1)  ok 
(b1,q10,p01,a1,c1)  ok 
(b1,q10,p01,a1,d1)  ok 
(b1,q10,p01,a1,p10)  ok 
(b1,q10,p01,a1,q10)  ok 
(b1,q10,p01,b1,a1)  ok 
(b1,q10,p01,b1,b1)  ok 
(b1,q10,p01,b1,c1)  ok 
(b1,q10,p01,b1,d1)  ok 
(b1,q10,p01,b1,p10)  ok 
(b1,q10,p01,b1,q10)  ok 
(b1,q10,p01,c1,a1)  ok 
(b1,q10,p01,c1,b1)  ok 
(b1,q10,p01,c1,c1)  ok 
(b1,q10,p01,c1,d1)  ok 
(b1,q10,p01,c1,p10)  ok 
(b1,q10,p01,c1,q10)  ok 
(b1,q10,p01,d1,a1)  ok 
(b1,q10,p01,d1,b1)  ok 
(b1,q10,p01,d1,c1)  ok 
(b1,q10,p01,d1,d1)  ok 
(b1,q10,p01,d1,p10)  ok 
(b1,q10,p01,d1,q10)  ok 
(b1,q10,p01,p10,a0)  ok 
(b1,q10,p01,p10,b0)  ok 
(b1,q10,p01,p10,c0)  ok 
(b1,q10,p01,p10,d0)  ok 
(b1,q10,p01,p10,p01)  ok 
(b1,q10,p01,p10,q01)  ok 
(b1,q10,p01,q10,a0)  ok 
(b1,q10,p01,q10,b0)  ok 
(b1,q10,p01,q10,c0)  ok 
(b1,q10,p01,q10,d0)  ok 
(b1,q10,p01,q10,p01)  ok 
(b1,q10,p01,q10,q01)  ok 
(b1,q10,q01,a1,a1)  ok 
(b1,q10,q01,a1,b1)  ok 
(b1,q10,q01,a1,c1)  ok 
(b1,q10,q01,a1,d1)  ok 
(b1,q10,q01,a1,p10)  ok 
(b1,q10,q01,a1,q10)  ok 
(b1,q10,q01,b1,a1)  ok 
(b1,q10,q01,b1,b1)  ok 
(b1,q10,q01,b1,c1)  ok 
(b1,q10,q01,b1,d1)  ok 
(b1,q10,q01,b1,p10)  ok 
(b1,q10,q01,b1,q10)  ok 
(b1,q10,q01,c1,a1)  ok 
(b1,q10,q01,c1,b1)  ok 
(b1,q10,q01,c1,c1)  ok 
(b1,q10,q01,c1,d1)  ok 
(b1,q10,q01,c1,p10)  ok 
(b1,q10,q01,c1,q10)  ok 
(b1,q10,q01,d1,a1)  ok 
(b1,q10,q01,d1,b1)  ok 
(b1,q10,q01,d1,c1)  ok 
(b1,q10,q01,d1,d1)  ok 
(b1,q10,q01,d1,p10)  ok 
(b1,q10,q01,d1,q10)  ok 
(b1,q10,q01,p10,a0)  ok 
(b1,q10,q01,p10,b0)  ok 
(b1,q10,q01,p10,c0)  ok 
(b1,q10,q01,p10,d0)  ok 
(b1,q10,q01,p10,p01)  ok 
(b1,q10,q01,p10,q01)  ok 
(b1,q10,q01,q10,a0)  ok 
(b1,q10,q01,q10,b0)  ok 
(b1,q10,q01,q10,c0)  ok 
(b1,q10,q01,q10,d0)  ok 
(b1,q10,q01,q10,p01)  ok 
(b1,q10,q01,q10,q01)  ok 
(c1,a1,a1,a1,a1)  ok 
(c1,a1,a1,a1,b1)  ok 
(c1,a1,a1,a1,c1)  ok 
(c1,a1,a1,a1,d1)  ok 
(c1,a1,a1,a1,p10)  ok 
(c1,a1,a1,a1,q10)  ok 
(c1,a1,a1,b1,a1)  ok 
(c1,a1,a1,b1,b1)  ok 
(c1,a1,a1,b1,c1)  ok 
(c1,a1,a1,b1,d1)  ok 
(c1,a1,a1,b1,p10)  ok 
(c1,a1,a1,b1,q10)  ok 
(c1,a1,a1,c1,a1)  ok 
(c1,a1,a1,c1,b1)  ok 
(c1,a1,a1,c1,c1)  ok 
(c1,a1,a1,c1,d1)  ok 
(c1,a1,a1,c1,p10)  ok 
(c1,a1,a1,c1,q10)  ok 
(c1,a1,a1,d1,a1)  ok 
(c1,a1,a1,d1,b1)  ok 
(c1,a1,a1,d1,c1)  ok 
(c1,a1,a1,d1,d1)  ok 
(c1,a1,a1,d1,p10)  ok 
(c1,a1,a1,d1,q10)  ok 
(c1,a1,a1,p10,a0)  ok 
(c1,a1,a1,p10,b0)  ok 
(c1,a1,a1,p10,c0)  ok 
(c1,a1,a1,p10,d0)  ok 
(c1,a1,a1,p10,p01)  ok 
(c1,a1,a1,p10,q01)  ok 
(c1,a1,a1,q10,a0)  ok 
(c1,a1,a1,q10,b0)  ok 
(c1,a1,a1,q10,c0)  ok 
(c1,a1,a1,q10,d0)  ok 
(c1,a1,a1,q10,p01)  ok 
(c1,a1,a1,q10,q01)  ok 
(c1,a1,b1,a1,a1)  ok 
(c1,a1,b1,a1,b1)  ok 
(c1,a1,b1,a1,c1)  ok 
(c1,a1,b1,a1,d1)  ok 
(c1,a1,b1,a1,p10)  ok 
(c1,a1,b1,a1,q10)  ok 
(c1,a1,b1,b1,a1)  ok 
(c1,a1,b1,b1,b1)  ok 
(c1,a1,b1,b1,c1)  ok 
(c1,a1,b1,b1,d1)  ok 
(c1,a1,b1,b1,p10)  ok 
(c1,a1,b1,b1,q10)  ok 
(c1,a1,b1,c1,a1)  ok 
(c1,a1,b1,c1,b1)  ok 
(c1,a1,b1,c1,c1)  ok 
(c1,a1,b1,c1,d1)  ok 
(c1,a1,b1,c1,p10)  ok 
(c1,a1,b1,c1,q10)  ok 
(c1,a1,b1,d1,a1)  ok 
(c1,a1,b1,d1,b1)  ok 
(c1,a1,b1,d1,c1)  ok 
(c1,a1,b1,d1,d1)  ok 
(c1,a1,b1,d1,p10)  ok 
(c1,a1,b1,d1,q10)  ok 
(c1,a1,b1,p10,a0)  ok 
(c1,a1,b1,p10,b0)  ok 
(c1,a1,b1,p10,c0)  ok 
(c1,a1,b1,p10,d0)  ok 
(c1,a1,b1,p10,p01)  ok 
(c1,a1,b1,p10,q01)  ok 
(c1,a1,b1,q10,a0)  ok 
(c1,a1,b1,q10,b0)  ok 
(c1,a1,b1,q10,c0)  ok 
(c1,a1,b1,q10,d0)  ok 
(c1,a1,b1,q10,p01)  ok 
(c1,a1,b1,q10,q01)  ok 
(c1,a1,c1,a1,a1)  ok 
(c1,a1,c1,a1,b1)  ok 
(c1,a1,c1,a1,c1)  ok 
(c1,a1,c1,a1,d1)  ok 
(c1,a1,c1,a1,p10)  ok 
(c1,a1,c1,a1,q10)  ok 
(c1,a1,c1,b1,a1)  ok 
(c1,a1,c1,b1,b1)  ok 
(c1,a1,c1,b1,c1)  ok 
(c1,a1,c1,b1,d1)  ok 
(c1,a1,c1,b1,p10)  ok 
(c1,a1,c1,b1,q10)  ok 
(c1,a1,c1,c1,a1)  ok 
(c1,a1,c1,c1,b1)  ok 
(c1,a1,c1,c1,c1)  ok 
(c1,a1,c1,c1,d1)  ok 
(c1,a1,c1,c1,p10)  ok 
(c1,a1,c1,c1,q10)  ok 
(c1,a1,c1,d1,a1)  ok 
(c1,a1,c1,d1,b1)  ok 
(c1,a1,c1,d1,c1)  ok 
(c1,a1,c1,d1,d1)  ok 
(c1,a1,c1,d1,p10)  ok 
(c1,a1,c1,d1,q10)  ok 
(c1,a1,c1,p10,a0)  ok 
(c1,a1,c1,p10,b0)  ok 
(c1,a1,c1,p10,c0)  ok 
(c1,a1,c1,p10,d0)  ok 
(c1,a1,c1,p10,p01)  ok 
(c1,a1,c1,p10,q01)  ok 
(c1,a1,c1,q10,a0)  ok 
(c1,a1,c1,q10,b0)  ok 
(c1,a1,c1,q10,c0)  ok 
(c1,a1,c1,q10,d0)  ok 
(c1,a1,c1,q10,p01)  ok 
(c1,a1,c1,q10,q01)  ok 
(c1,a1,d1,a1,a1)  ok 
(c1,a1,d1,a1,b1)  ok 
(c1,a1,d1,a1,c1)  ok 
(c1,a1,d1,a1,d1)  ok 
(c1,a1,d1,a1,p10)  ok 
(c1,a1,d1,a1,q10)  ok 
(c1,a1,d1,b1,a1)  ok 
(c1,a1,d1,b1,b1)  ok 
(c1,a1,d1,b1,c1)  ok 
(c1,a1,d1,b1,d1)  ok 
(c1,a1,d1,b1,p10)  ok 
(c1,a1,d1,b1,q10)  ok 
(c1,a1,d1,c1,a1)  ok 
(c1,a1,d1,c1,b1)  ok 
(c1,a1,d1,c1,c1)  ok 
(c1,a1,d1,c1,d1)  ok 
(c1,a1,d1,c1,p10)  ok 
(c1,a1,d1,c1,q10)  ok 
(c1,a1,d1,d1,a1)  ok 
(c1,a1,d1,d1,b1)  ok 
(c1,a1,d1,d1,c1)  ok 
(c1,a1,d1,d1,d1)  ok 
(c1,a1,d1,d1,p10)  ok 
(c1,a1,d1,d1,q10)  ok 
(c1,a1,d1,p10,a0)  ok 
(c1,a1,d1,p10,b0)  ok 
(c1,a1,d1,p10,c0)  ok 
(c1,a1,d1,p10,d0)  ok 
(c1,a1,d1,p10,p01)  ok 
(c1,a1,d1,p10,q01)  ok 
(c1,a1,d1,q10,a0)  ok 
(c1,a1,d1,q10,b0)  ok 
(c1,a1,d1,q10,c0)  ok 
(c1,a1,d1,q10,d0)  ok 
(c1,a1,d1,q10,p01)  ok 
(c1,a1,d1,q10,q01)  ok 
(c1,a1,p10,a0,a0)  ok 
(c1,a1,p10,a0,b0)  ok 
(c1,a1,p10,a0,c0)  ok 
(c1,a1,p10,a0,d0)  ok 
(c1,a1,p10,a0,p01)  ok 
(c1,a1,p10,a0,q01)  ok 
(c1,a1,p10,b0,a0)  ok 
(c1,a1,p10,b0,b0)  ok 
(c1,a1,p10,b0,c0)  ok 
(c1,a1,p10,b0,d0)  ok 
(c1,a1,p10,b0,p01)  ok 
(c1,a1,p10,b0,q01)  ok 
(c1,a1,p10,c0,a0)  ok 
(c1,a1,p10,c0,b0)  ok 
(c1,a1,p10,c0,c0)  ok 
(c1,a1,p10,c0,d0)  ok 
(c1,a1,p10,c0,p01)  ok 
(c1,a1,p10,c0,q01)  ok 
(c1,a1,p10,d0,a0)  ok 
(c1,a1,p10,d0,b0)  ok 
(c1,a1,p10,d0,c0)  ok 
(c1,a1,p10,d0,d0)  ok 
(c1,a1,p10,d0,p01)  ok 
(c1,a1,p10,d0,q01)  ok 
(c1,a1,p10,p01,a1)  ok 
(c1,a1,p10,p01,b1)  ok 
(c1,a1,p10,p01,c1)  ok 
(c1,a1,p10,p01,d1)  ok 
(c1,a1,p10,p01,p10)  ok 
(c1,a1,p10,p01,q10)  ok 
(c1,a1,p10,q01,a1)  ok 
(c1,a1,p10,q01,b1)  ok 
(c1,a1,p10,q01,c1)  ok 
(c1,a1,p10,q01,d1)  ok 
(c1,a1,p10,q01,p10)  ok 
(c1,a1,p10,q01,q10)  ok 
(c1,a1,q10,a0,a0)  ok 
(c1,a1,q10,a0,b0)  ok 
(c1,a1,q10,a0,c0)  ok 
(c1,a1,q10,a0,d0)  ok 
(c1,a1,q10,a0,p01)  ok 
(c1,a1,q10,a0,q01)  ok 
(c1,a1,q10,b0,a0)  ok 
(c1,a1,q10,b0,b0)  ok 
(c1,a1,q10,b0,c0)  ok 
(c1,a1,q10,b0,d0)  ok 
(c1,a1,q10,b0,p01)  ok 
(c1,a1,q10,b0,q01)  ok 
(c1,a1,q10,c0,a0)  ok 
(c1,a1,q10,c0,b0)  ok 
(c1,a1,q10,c0,c0)  ok 
(c1,a1,q10,c0,d0)  ok 
(c1,a1,q10,c0,p01)  ok 
(c1,a1,q10,c0,q01)  ok 
(c1,a1,q10,d0,a0)  ok 
(c1,a1,q10,d0,b0)  ok 
(c1,a1,q10,d0,c0)  ok 
(c1,a1,q10,d0,d0)  ok 
(c1,a1,q10,d0,p01)  ok 
(c1,a1,q10,d0,q01)  ok 
(c1,a1,q10,p01,a1)  ok 
(c1,a1,q10,p01,b1)  ok 
(c1,a1,q10,p01,c1)  ok 
(c1,a1,q10,p01,d1)  ok 
(c1,a1,q10,p01,p10)  ok 
(c1,a1,q10,p01,q10)  ok 
(c1,a1,q10,q01,a1)  ok 
(c1,a1,q10,q01,b1)  ok 
(c1,a1,q10,q01,c1)  ok 
(c1,a1,q10,q01,d1)  ok 
(c1,a1,q10,q01,p10)  ok 
(c1,a1,q10,q01,q10)  ok 
(c1,b1,a1,a1,a1)  ok 
(c1,b1,a1,a1,b1)  ok 
(c1,b1,a1,a1,c1)  ok 
(c1,b1,a1,a1,d1)  ok 
(c1,b1,a1,a1,p10)  ok 
(c1,b1,a1,a1,q10)  ok 
(c1,b1,a1,b1,a1)  ok 
(c1,b1,a1,b1,b1)  ok 
(c1,b1,a1,b1,c1)  ok 
(c1,b1,a1,b1,d1)  ok 
(c1,b1,a1,b1,p10)  ok 
(c1,b1,a1,b1,q10)  ok 
(c1,b1,a1,c1,a1)  ok 
(c1,b1,a1,c1,b1)  ok 
(c1,b1,a1,c1,c1)  ok 
(c1,b1,a1,c1,d1)  ok 
(c1,b1,a1,c1,p10)  ok 
(c1,b1,a1,c1,q10)  ok 
(c1,b1,a1,d1,a1)  ok 
(c1,b1,a1,d1,b1)  ok 
(c1,b1,a1,d1,c1)  ok 
(c1,b1,a1,d1,d1)  ok 
(c1,b1,a1,d1,p10)  ok 
(c1,b1,a1,d1,q10)  ok 
(c1,b1,a1,p10,a0)  ok 
(c1,b1,a1,p10,b0)  ok 
(c1,b1,a1,p10,c0)  ok 
(c1,b1,a1,p10,d0)  ok 
(c1,b1,a1,p10,p01)  ok 
(c1,b1,a1,p10,q01)  ok 
(c1,b1,a1,q10,a0)  ok 
(c1,b1,a1,q10,b0)  ok 
(c1,b1,a1,q10,c0)  ok 
(c1,b1,a1,q10,d0)  ok 
(c1,b1,a1,q10,p01)  ok 
(c1,b1,a1,q10,q01)  ok 
(c1,b1,b1,a1,a1)  ok 
(c1,b1,b1,a1,b1)  ok 
(c1,b1,b1,a1,c1)  ok 
(c1,b1,b1,a1,d1)  ok 
(c1,b1,b1,a1,p10)  ok 
(c1,b1,b1,a1,q10)  ok 
(c1,b1,b1,b1,a1)  ok 
(c1,b1,b1,b1,b1)  ok 
(c1,b1,b1,b1,c1)  ok 
(c1,b1,b1,b1,d1)  ok 
(c1,b1,b1,b1,p10)  ok 
(c1,b1,b1,b1,q10)  ok 
(c1,b1,b1,c1,a1)  ok 
(c1,b1,b1,c1,b1)  ok 
(c1,b1,b1,c1,c1)  ok 
(c1,b1,b1,c1,d1)  ok 
(c1,b1,b1,c1,p10)  ok 
(c1,b1,b1,c1,q10)  ok 
(c1,b1,b1,d1,a1)  ok 
(c1,b1,b1,d1,b1)  ok 
(c1,b1,b1,d1,c1)  ok 
(c1,b1,b1,d1,d1)  ok 
(c1,b1,b1,d1,p10)  ok 
(c1,b1,b1,d1,q10)  ok 
(c1,b1,b1,p10,a0)  ok 
(c1,b1,b1,p10,b0)  ok 
(c1,b1,b1,p10,c0)  ok 
(c1,b1,b1,p10,d0)  ok 
(c1,b1,b1,p10,p01)  ok 
(c1,b1,b1,p10,q01)  ok 
(c1,b1,b1,q10,a0)  ok 
(c1,b1,b1,q10,b0)  ok 
(c1,b1,b1,q10,c0)  ok 
(c1,b1,b1,q10,d0)  ok 
(c1,b1,b1,q10,p01)  ok 
(c1,b1,b1,q10,q01)  ok 
(c1,b1,c1,a1,a1)  ok 
(c1,b1,c1,a1,b1)  ok 
(c1,b1,c1,a1,c1)  ok 
(c1,b1,c1,a1,d1)  ok 
(c1,b1,c1,a1,p10)  ok 
(c1,b1,c1,a1,q10)  ok 
(c1,b1,c1,b1,a1)  ok 
(c1,b1,c1,b1,b1)  ok 
(c1,b1,c1,b1,c1)  ok 
(c1,b1,c1,b1,d1)  ok 
(c1,b1,c1,b1,p10)  ok 
(c1,b1,c1,b1,q10)  ok 
(c1,b1,c1,c1,a1)  ok 
(c1,b1,c1,c1,b1)  ok 
(c1,b1,c1,c1,c1)  ok 
(c1,b1,c1,c1,d1)  ok 
(c1,b1,c1,c1,p10)  ok 
(c1,b1,c1,c1,q10)  ok 
(c1,b1,c1,d1,a1)  ok 
(c1,b1,c1,d1,b1)  ok 
(c1,b1,c1,d1,c1)  ok 
(c1,b1,c1,d1,d1)  ok 
(c1,b1,c1,d1,p10)  ok 
(c1,b1,c1,d1,q10)  ok 
(c1,b1,c1,p10,a0)  ok 
(c1,b1,c1,p10,b0)  ok 
(c1,b1,c1,p10,c0)  ok 
(c1,b1,c1,p10,d0)  ok 
(c1,b1,c1,p10,p01)  ok 
(c1,b1,c1,p10,q01)  ok 
(c1,b1,c1,q10,a0)  ok 
(c1,b1,c1,q10,b0)  ok 
(c1,b1,c1,q10,c0)  ok 
(c1,b1,c1,q10,d0)  ok 
(c1,b1,c1,q10,p01)  ok 
(c1,b1,c1,q10,q01)  ok 
(c1,b1,d1,a1,a1)  ok 
(c1,b1,d1,a1,b1)  ok 
(c1,b1,d1,a1,c1)  ok 
(c1,b1,d1,a1,d1)  ok 
(c1,b1,d1,a1,p10)  ok 
(c1,b1,d1,a1,q10)  ok 
(c1,b1,d1,b1,a1)  ok 
(c1,b1,d1,b1,b1)  ok 
(c1,b1,d1,b1,c1)  ok 
(c1,b1,d1,b1,d1)  ok 
(c1,b1,d1,b1,p10)  ok 
(c1,b1,d1,b1,q10)  ok 
(c1,b1,d1,c1,a1)  ok 
(c1,b1,d1,c1,b1)  ok 
(c1,b1,d1,c1,c1)  ok 
(c1,b1,d1,c1,d1)  ok 
(c1,b1,d1,c1,p10)  ok 
(c1,b1,d1,c1,q10)  ok 
(c1,b1,d1,d1,a1)  ok 
(c1,b1,d1,d1,b1)  ok 
(c1,b1,d1,d1,c1)  ok 
(c1,b1,d1,d1,d1)  ok 
(c1,b1,d1,d1,p10)  ok 
(c1,b1,d1,d1,q10)  ok 
(c1,b1,d1,p10,a0)  ok 
(c1,b1,d1,p10,b0)  ok 
(c1,b1,d1,p10,c0)  ok 
(c1,b1,d1,p10,d0)  ok 
(c1,b1,d1,p10,p01)  ok 
(c1,b1,d1,p10,q01)  ok 
(c1,b1,d1,q10,a0)  ok 
(c1,b1,d1,q10,b0)  ok 
(c1,b1,d1,q10,c0)  ok 
(c1,b1,d1,q10,d0)  ok 
(c1,b1,d1,q10,p01)  ok 
(c1,b1,d1,q10,q01)  ok 
(c1,b1,p10,a0,a0)  ok 
(c1,b1,p10,a0,b0)  ok 
(c1,b1,p10,a0,c0)  ok 
(c1,b1,p10,a0,d0)  ok 
(c1,b1,p10,a0,p01)  ok 
(c1,b1,p10,a0,q01)  ok 
(c1,b1,p10,b0,a0)  ok 
(c1,b1,p10,b0,b0)  ok 
(c1,b1,p10,b0,c0)  ok 
(c1,b1,p10,b0,d0)  ok 
(c1,b1,p10,b0,p01)  ok 
(c1,b1,p10,b0,q01)  ok 
(c1,b1,p10,c0,a0)  ok 
(c1,b1,p10,c0,b0)  ok 
(c1,b1,p10,c0,c0)  ok 
(c1,b1,p10,c0,d0)  ok 
(c1,b1,p10,c0,p01)  ok 
(c1,b1,p10,c0,q01)  ok 
(c1,b1,p10,d0,a0)  ok 
(c1,b1,p10,d0,b0)  ok 
(c1,b1,p10,d0,c0)  ok 
(c1,b1,p10,d0,d0)  ok 
(c1,b1,p10,d0,p01)  ok 
(c1,b1,p10,d0,q01)  ok 
(c1,b1,p10,p01,a1)  ok 
(c1,b1,p10,p01,b1)  ok 
(c1,b1,p10,p01,c1)  ok 
(c1,b1,p10,p01,d1)  ok 
(c1,b1,p10,p01,p10)  ok 
(c1,b1,p10,p01,q10)  ok 
(c1,b1,p10,q01,a1)  ok 
(c1,b1,p10,q01,b1)  ok 
(c1,b1,p10,q01,c1)  ok 
(c1,b1,p10,q01,d1)  ok 
(c1,b1,p10,q01,p10)  ok 
(c1,b1,p10,q01,q10)  ok 
(c1,b1,q10,a0,a0)  ok 
(c1,b1,q10,a0,b0)  ok 
(c1,b1,q10,a0,c0)  ok 
(c1,b1,q10,a0,d0)  ok 
(c1,b1,q10,a0,p01)  ok 
(c1,b1,q10,a0,q01)  ok 
(c1,b1,q10,b0,a0)  ok 
(c1,b1,q10,b0,b0)  ok 
(c1,b1,q10,b0,c0)  ok 
(c1,b1,q10,b0,d0)  ok 
(c1,b1,q10,b0,p01)  ok 
(c1,b1,q10,b0,q01)  ok 
(c1,b1,q10,c0,a0)  ok 
(c1,b1,q10,c0,b0)  ok 
(c1,b1,q10,c0,c0)  ok 
(c1,b1,q10,c0,d0)  ok 
(c1,b1,q10,c0,p01)  ok 
(c1,b1,q10,c0,q01)  ok 
(c1,b1,q10,d0,a0)  ok 
(c1,b1,q10,d0,b0)  ok 
(c1,b1,q10,d0,c0)  ok 
(c1,b1,q10,d0,d0)  ok 
(c1,b1,q10,d0,p01)  ok 
(c1,b1,q10,d0,q01)  ok 
(c1,b1,q10,p01,a1)  ok 
(c1,b1,q10,p01,b1)  ok 
(c1,b1,q10,p01,c1)  ok 
(c1,b1,q10,p01,d1)  ok 
(c1,b1,q10,p01,p10)  ok 
(c1,b1,q10,p01,q10)  ok 
(c1,b1,q10,q01,a1)  ok 
(c1,b1,q10,q01,b1)  ok 
(c1,b1,q10,q01,c1)  ok 
(c1,b1,q10,q01,d1)  ok 
(c1,b1,q10,q01,p10)  ok 
(c1,b1,q10,q01,q10)  ok 
(c1,c1,a1,a1,a1)  ok 
(c1,c1,a1,a1,b1)  ok 
(c1,c1,a1,a1,c1)  ok 
(c1,c1,a1,a1,d1)  ok 
(c1,c1,a1,a1,p10)  ok 
(c1,c1,a1,a1,q10)  ok 
(c1,c1,a1,b1,a1)  ok 
(c1,c1,a1,b1,b1)  ok 
(c1,c1,a1,b1,c1)  ok 
(c1,c1,a1,b1,d1)  ok 
(c1,c1,a1,b1,p10)  ok 
(c1,c1,a1,b1,q10)  ok 
(c1,c1,a1,c1,a1)  ok 
(c1,c1,a1,c1,b1)  ok 
(c1,c1,a1,c1,c1)  ok 
(c1,c1,a1,c1,d1)  ok 
(c1,c1,a1,c1,p10)  ok 
(c1,c1,a1,c1,q10)  ok 
(c1,c1,a1,d1,a1)  ok 
(c1,c1,a1,d1,b1)  ok 
(c1,c1,a1,d1,c1)  ok 
(c1,c1,a1,d1,d1)  ok 
(c1,c1,a1,d1,p10)  ok 
(c1,c1,a1,d1,q10)  ok 
(c1,c1,a1,p10,a0)  ok 
(c1,c1,a1,p10,b0)  ok 
(c1,c1,a1,p10,c0)  ok 
(c1,c1,a1,p10,d0)  ok 
(c1,c1,a1,p10,p01)  ok 
(c1,c1,a1,p10,q01)  ok 
(c1,c1,a1,q10,a0)  ok 
(c1,c1,a1,q10,b0)  ok 
(c1,c1,a1,q10,c0)  ok 
(c1,c1,a1,q10,d0)  ok 
(c1,c1,a1,q10,p01)  ok 
(c1,c1,a1,q10,q01)  ok 
(c1,c1,b1,a1,a1)  ok 
(c1,c1,b1,a1,b1)  ok 
(c1,c1,b1,a1,c1)  ok 
(c1,c1,b1,a1,d1)  ok 
(c1,c1,b1,a1,p10)  ok 
(c1,c1,b1,a1,q10)  ok 
(c1,c1,b1,b1,a1)  ok 
(c1,c1,b1,b1,b1)  ok 
(c1,c1,b1,b1,c1)  ok 
(c1,c1,b1,b1,d1)  ok 
(c1,c1,b1,b1,p10)  ok 
(c1,c1,b1,b1,q10)  ok 
(c1,c1,b1,c1,a1)  ok 
(c1,c1,b1,c1,b1)  ok 
(c1,c1,b1,c1,c1)  ok 
(c1,c1,b1,c1,d1)  ok 
(c1,c1,b1,c1,p10)  ok 
(c1,c1,b1,c1,q10)  ok 
(c1,c1,b1,d1,a1)  ok 
(c1,c1,b1,d1,b1)  ok 
(c1,c1,b1,d1,c1)  ok 
(c1,c1,b1,d1,d1)  ok 
(c1,c1,b1,d1,p10)  ok 
(c1,c1,b1,d1,q10)  ok 
(c1,c1,b1,p10,a0)  ok 
(c1,c1,b1,p10,b0)  ok 
(c1,c1,b1,p10,c0)  ok 
(c1,c1,b1,p10,d0)  ok 
(c1,c1,b1,p10,p01)  ok 
(c1,c1,b1,p10,q01)  ok 
(c1,c1,b1,q10,a0)  ok 
(c1,c1,b1,q10,b0)  ok 
(c1,c1,b1,q10,c0)  ok 
(c1,c1,b1,q10,d0)  ok 
(c1,c1,b1,q10,p01)  ok 
(c1,c1,b1,q10,q01)  ok 
(c1,c1,c1,a1,a1)  ok 
(c1,c1,c1,a1,b1)  ok 
(c1,c1,c1,a1,c1)  ok 
(c1,c1,c1,a1,d1)  ok 
(c1,c1,c1,a1,p10)  ok 
(c1,c1,c1,a1,q10)  ok 
(c1,c1,c1,b1,a1)  ok 
(c1,c1,c1,b1,b1)  ok 
(c1,c1,c1,b1,c1)  ok 
(c1,c1,c1,b1,d1)  ok 
(c1,c1,c1,b1,p10)  ok 
(c1,c1,c1,b1,q10)  ok 
(c1,c1,c1,c1,a1)  ok 
(c1,c1,c1,c1,b1)  ok 
(c1,c1,c1,c1,c1)  ok 
(c1,c1,c1,c1,d1)  ok 
(c1,c1,c1,c1,p10)  ok 
(c1,c1,c1,c1,q10)  ok 
(c1,c1,c1,d1,a1)  ok 
(c1,c1,c1,d1,b1)  ok 
(c1,c1,c1,d1,c1)  ok 
(c1,c1,c1,d1,d1)  ok 
(c1,c1,c1,d1,p10)  ok 
(c1,c1,c1,d1,q10)  ok 
(c1,c1,c1,p10,a0)  ok 
(c1,c1,c1,p10,b0)  ok 
(c1,c1,c1,p10,c0)  ok 
(c1,c1,c1,p10,d0)  ok 
(c1,c1,c1,p10,p01)  ok 
(c1,c1,c1,p10,q01)  ok 
(c1,c1,c1,q10,a0)  ok 
(c1,c1,c1,q10,b0)  ok 
(c1,c1,c1,q10,c0)  ok 
(c1,c1,c1,q10,d0)  ok 
(c1,c1,c1,q10,p01)  ok 
(c1,c1,c1,q10,q01)  ok 
(c1,c1,d1,a1,a1)  ok 
(c1,c1,d1,a1,b1)  ok 
(c1,c1,d1,a1,c1)  ok 
(c1,c1,d1,a1,d1)  ok 
(c1,c1,d1,a1,p10)  ok 
(c1,c1,d1,a1,q10)  ok 
(c1,c1,d1,b1,a1)  ok 
(c1,c1,d1,b1,b1)  ok 
(c1,c1,d1,b1,c1)  ok 
(c1,c1,d1,b1,d1)  ok 
(c1,c1,d1,b1,p10)  ok 
(c1,c1,d1,b1,q10)  ok 
(c1,c1,d1,c1,a1)  ok 
(c1,c1,d1,c1,b1)  ok 
(c1,c1,d1,c1,c1)  ok 
(c1,c1,d1,c1,d1)  ok 
(c1,c1,d1,c1,p10)  ok 
(c1,c1,d1,c1,q10)  ok 
(c1,c1,d1,d1,a1)  ok 
(c1,c1,d1,d1,b1)  ok 
(c1,c1,d1,d1,c1)  ok 
(c1,c1,d1,d1,d1)  ok 
(c1,c1,d1,d1,p10)  ok 
(c1,c1,d1,d1,q10)  ok 
(c1,c1,d1,p10,a0)  ok 
(c1,c1,d1,p10,b0)  ok 
(c1,c1,d1,p10,c0)  ok 
(c1,c1,d1,p10,d0)  ok 
(c1,c1,d1,p10,p01)  ok 
(c1,c1,d1,p10,q01)  ok 
(c1,c1,d1,q10,a0)  ok 
(c1,c1,d1,q10,b0)  ok 
(c1,c1,d1,q10,c0)  ok 
(c1,c1,d1,q10,d0)  ok 
(c1,c1,d1,q10,p01)  ok 
(c1,c1,d1,q10,q01)  ok 
(c1,c1,p10,a0,a0)  ok 
(c1,c1,p10,a0,b0)  ok 
(c1,c1,p10,a0,c0)  ok 
(c1,c1,p10,a0,d0)  ok 
(c1,c1,p10,a0,p01)  ok 
(c1,c1,p10,a0,q01)  ok 
(c1,c1,p10,b0,a0)  ok 
(c1,c1,p10,b0,b0)  ok 
(c1,c1,p10,b0,c0)  ok 
(c1,c1,p10,b0,d0)  ok 
(c1,c1,p10,b0,p01)  ok 
(c1,c1,p10,b0,q01)  ok 
(c1,c1,p10,c0,a0)  ok 
(c1,c1,p10,c0,b0)  ok 
(c1,c1,p10,c0,c0)  ok 
(c1,c1,p10,c0,d0)  ok 
(c1,c1,p10,c0,p01)  ok 
(c1,c1,p10,c0,q01)  ok 
(c1,c1,p10,d0,a0)  ok 
(c1,c1,p10,d0,b0)  ok 
(c1,c1,p10,d0,c0)  ok 
(c1,c1,p10,d0,d0)  ok 
(c1,c1,p10,d0,p01)  ok 
(c1,c1,p10,d0,q01)  ok 
(c1,c1,p10,p01,a1)  ok 
(c1,c1,p10,p01,b1)  ok 
(c1,c1,p10,p01,c1)  ok 
(c1,c1,p10,p01,d1)  ok 
(c1,c1,p10,p01,p10)  ok 
(c1,c1,p10,p01,q10)  ok 
(c1,c1,p10,q01,a1)  ok 
(c1,c1,p10,q01,b1)  ok 
(c1,c1,p10,q01,c1)  ok 
(c1,c1,p10,q01,d1)  ok 
(c1,c1,p10,q01,p10)  ok 
(c1,c1,p10,q01,q10)  ok 
(c1,c1,q10,a0,a0)  ok 
(c1,c1,q10,a0,b0)  ok 
(c1,c1,q10,a0,c0)  ok 
(c1,c1,q10,a0,d0)  ok 
(c1,c1,q10,a0,p01)  ok 
(c1,c1,q10,a0,q01)  ok 
(c1,c1,q10,b0,a0)  ok 
(c1,c1,q10,b0,b0)  ok 
(c1,c1,q10,b0,c0)  ok 
(c1,c1,q10,b0,d0)  ok 
(c1,c1,q10,b0,p01)  ok 
(c1,c1,q10,b0,q01)  ok 
(c1,c1,q10,c0,a0)  ok 
(c1,c1,q10,c0,b0)  ok 
(c1,c1,q10,c0,c0)  ok 
(c1,c1,q10,c0,d0)  ok 
(c1,c1,q10,c0,p01)  ok 
(c1,c1,q10,c0,q01)  ok 
(c1,c1,q10,d0,a0)  ok 
(c1,c1,q10,d0,b0)  ok 
(c1,c1,q10,d0,c0)  ok 
(c1,c1,q10,d0,d0)  ok 
(c1,c1,q10,d0,p01)  ok 
(c1,c1,q10,d0,q01)  ok 
(c1,c1,q10,p01,a1)  ok 
(c1,c1,q10,p01,b1)  ok 
(c1,c1,q10,p01,c1)  ok 
(c1,c1,q10,p01,d1)  ok 
(c1,c1,q10,p01,p10)  ok 
(c1,c1,q10,p01,q10)  ok 
(c1,c1,q10,q01,a1)  ok 
(c1,c1,q10,q01,b1)  ok 
(c1,c1,q10,q01,c1)  ok 
(c1,c1,q10,q01,d1)  ok 
(c1,c1,q10,q01,p10)  ok 
(c1,c1,q10,q01,q10)  ok 
(c1,d1,a1,a1,a1)  ok 
(c1,d1,a1,a1,b1)  ok 
(c1,d1,a1,a1,c1)  ok 
(c1,d1,a1,a1,d1)  ok 
(c1,d1,a1,a1,p10)  ok 
(c1,d1,a1,a1,q10)  ok 
(c1,d1,a1,b1,a1)  ok 
(c1,d1,a1,b1,b1)  ok 
(c1,d1,a1,b1,c1)  ok 
(c1,d1,a1,b1,d1)  ok 
(c1,d1,a1,b1,p10)  ok 
(c1,d1,a1,b1,q10)  ok 
(c1,d1,a1,c1,a1)  ok 
(c1,d1,a1,c1,b1)  ok 
(c1,d1,a1,c1,c1)  ok 
(c1,d1,a1,c1,d1)  ok 
(c1,d1,a1,c1,p10)  ok 
(c1,d1,a1,c1,q10)  ok 
(c1,d1,a1,d1,a1)  ok 
(c1,d1,a1,d1,b1)  ok 
(c1,d1,a1,d1,c1)  ok 
(c1,d1,a1,d1,d1)  ok 
(c1,d1,a1,d1,p10)  ok 
(c1,d1,a1,d1,q10)  ok 
(c1,d1,a1,p10,a0)  ok 
(c1,d1,a1,p10,b0)  ok 
(c1,d1,a1,p10,c0)  ok 
(c1,d1,a1,p10,d0)  ok 
(c1,d1,a1,p10,p01)  ok 
(c1,d1,a1,p10,q01)  ok 
(c1,d1,a1,q10,a0)  ok 
(c1,d1,a1,q10,b0)  ok 
(c1,d1,a1,q10,c0)  ok 
(c1,d1,a1,q10,d0)  ok 
(c1,d1,a1,q10,p01)  ok 
(c1,d1,a1,q10,q01)  ok 
(c1,d1,b1,a1,a1)  ok 
(c1,d1,b1,a1,b1)  ok 
(c1,d1,b1,a1,c1)  ok 
(c1,d1,b1,a1,d1)  ok 
(c1,d1,b1,a1,p10)  ok 
(c1,d1,b1,a1,q10)  ok 
(c1,d1,b1,b1,a1)  ok 
(c1,d1,b1,b1,b1)  ok 
(c1,d1,b1,b1,c1)  ok 
(c1,d1,b1,b1,d1)  ok 
(c1,d1,b1,b1,p10)  ok 
(c1,d1,b1,b1,q10)  ok 
(c1,d1,b1,c1,a1)  ok 
(c1,d1,b1,c1,b1)  ok 
(c1,d1,b1,c1,c1)  ok 
(c1,d1,b1,c1,d1)  ok 
(c1,d1,b1,c1,p10)  ok 
(c1,d1,b1,c1,q10)  ok 
(c1,d1,b1,d1,a1)  ok 
(c1,d1,b1,d1,b1)  ok 
(c1,d1,b1,d1,c1)  ok 
(c1,d1,b1,d1,d1)  ok 
(c1,d1,b1,d1,p10)  ok 
(c1,d1,b1,d1,q10)  ok 
(c1,d1,b1,p10,a0)  ok 
(c1,d1,b1,p10,b0)  ok 
(c1,d1,b1,p10,c0)  ok 
(c1,d1,b1,p10,d0)  ok 
(c1,d1,b1,p10,p01)  ok 
(c1,d1,b1,p10,q01)  ok 
(c1,d1,b1,q10,a0)  ok 
(c1,d1,b1,q10,b0)  ok 
(c1,d1,b1,q10,c0)  ok 
(c1,d1,b1,q10,d0)  ok 
(c1,d1,b1,q10,p01)  ok 
(c1,d1,b1,q10,q01)  ok 
(c1,d1,c1,a1,a1)  ok 
(c1,d1,c1,a1,b1)  ok 
(c1,d1,c1,a1,c1)  ok 
(c1,d1,c1,a1,d1)  ok 
(c1,d1,c1,a1,p10)  ok 
(c1,d1,c1,a1,q10)  ok 
(c1,d1,c1,b1,a1)  ok 
(c1,d1,c1,b1,b1)  ok 
(c1,d1,c1,b1,c1)  ok 
(c1,d1,c1,b1,d1)  ok 
(c1,d1,c1,b1,p10)  ok 
(c1,d1,c1,b1,q10)  ok 
(c1,d1,c1,c1,a1)  ok 
(c1,d1,c1,c1,b1)  ok 
(c1,d1,c1,c1,c1)  ok 
(c1,d1,c1,c1,d1)  ok 
(c1,d1,c1,c1,p10)  ok 
(c1,d1,c1,c1,q10)  ok 
(c1,d1,c1,d1,a1)  ok 
(c1,d1,c1,d1,b1)  ok 
(c1,d1,c1,d1,c1)  ok 
(c1,d1,c1,d1,d1)  ok 
(c1,d1,c1,d1,p10)  ok 
(c1,d1,c1,d1,q10)  ok 
(c1,d1,c1,p10,a0)  ok 
(c1,d1,c1,p10,b0)  ok 
(c1,d1,c1,p10,c0)  ok 
(c1,d1,c1,p10,d0)  ok 
(c1,d1,c1,p10,p01)  ok 
(c1,d1,c1,p10,q01)  ok 
(c1,d1,c1,q10,a0)  ok 
(c1,d1,c1,q10,b0)  ok 
(c1,d1,c1,q10,c0)  ok 
(c1,d1,c1,q10,d0)  ok 
(c1,d1,c1,q10,p01)  ok 
(c1,d1,c1,q10,q01)  ok 
(c1,d1,d1,a1,a1)  ok 
(c1,d1,d1,a1,b1)  ok 
(c1,d1,d1,a1,c1)  ok 
(c1,d1,d1,a1,d1)  ok 
(c1,d1,d1,a1,p10)  ok 
(c1,d1,d1,a1,q10)  ok 
(c1,d1,d1,b1,a1)  ok 
(c1,d1,d1,b1,b1)  ok 
(c1,d1,d1,b1,c1)  ok 
(c1,d1,d1,b1,d1)  ok 
(c1,d1,d1,b1,p10)  ok 
(c1,d1,d1,b1,q10)  ok 
(c1,d1,d1,c1,a1)  ok 
(c1,d1,d1,c1,b1)  ok 
(c1,d1,d1,c1,c1)  ok 
(c1,d1,d1,c1,d1)  ok 
(c1,d1,d1,c1,p10)  ok 
(c1,d1,d1,c1,q10)  ok 
(c1,d1,d1,d1,a1)  ok 
(c1,d1,d1,d1,b1)  ok 
(c1,d1,d1,d1,c1)  ok 
(c1,d1,d1,d1,d1)  ok 
(c1,d1,d1,d1,p10)  ok 
(c1,d1,d1,d1,q10)  ok 
(c1,d1,d1,p10,a0)  ok 
(c1,d1,d1,p10,b0)  ok 
(c1,d1,d1,p10,c0)  ok 
(c1,d1,d1,p10,d0)  ok 
(c1,d1,d1,p10,p01)  ok 
(c1,d1,d1,p10,q01)  ok 
(c1,d1,d1,q10,a0)  ok 
(c1,d1,d1,q10,b0)  ok 
(c1,d1,d1,q10,c0)  ok 
(c1,d1,d1,q10,d0)  ok 
(c1,d1,d1,q10,p01)  ok 
(c1,d1,d1,q10,q01)  ok 
(c1,d1,p10,a0,a0)  ok 
(c1,d1,p10,a0,b0)  ok 
(c1,d1,p10,a0,c0)  ok 
(c1,d1,p10,a0,d0)  ok 
(c1,d1,p10,a0,p01)  ok 
(c1,d1,p10,a0,q01)  ok 
(c1,d1,p10,b0,a0)  ok 
(c1,d1,p10,b0,b0)  ok 
(c1,d1,p10,b0,c0)  ok 
(c1,d1,p10,b0,d0)  ok 
(c1,d1,p10,b0,p01)  ok 
(c1,d1,p10,b0,q01)  ok 
(c1,d1,p10,c0,a0)  ok 
(c1,d1,p10,c0,b0)  ok 
(c1,d1,p10,c0,c0)  ok 
(c1,d1,p10,c0,d0)  ok 
(c1,d1,p10,c0,p01)  ok 
(c1,d1,p10,c0,q01)  ok 
(c1,d1,p10,d0,a0)  ok 
(c1,d1,p10,d0,b0)  ok 
(c1,d1,p10,d0,c0)  ok 
(c1,d1,p10,d0,d0)  ok 
(c1,d1,p10,d0,p01)  ok 
(c1,d1,p10,d0,q01)  ok 
(c1,d1,p10,p01,a1)  ok 
(c1,d1,p10,p01,b1)  ok 
(c1,d1,p10,p01,c1)  ok 
(c1,d1,p10,p01,d1)  ok 
(c1,d1,p10,p01,p10)  ok 
(c1,d1,p10,p01,q10)  ok 
(c1,d1,p10,q01,a1)  ok 
(c1,d1,p10,q01,b1)  ok 
(c1,d1,p10,q01,c1)  ok 
(c1,d1,p10,q01,d1)  ok 
(c1,d1,p10,q01,p10)  ok 
(c1,d1,p10,q01,q10)  ok 
(c1,d1,q10,a0,a0)  ok 
(c1,d1,q10,a0,b0)  ok 
(c1,d1,q10,a0,c0)  ok 
(c1,d1,q10,a0,d0)  ok 
(c1,d1,q10,a0,p01)  ok 
(c1,d1,q10,a0,q01)  ok 
(c1,d1,q10,b0,a0)  ok 
(c1,d1,q10,b0,b0)  ok 
(c1,d1,q10,b0,c0)  ok 
(c1,d1,q10,b0,d0)  ok 
(c1,d1,q10,b0,p01)  ok 
(c1,d1,q10,b0,q01)  ok 
(c1,d1,q10,c0,a0)  ok 
(c1,d1,q10,c0,b0)  ok 
(c1,d1,q10,c0,c0)  ok 
(c1,d1,q10,c0,d0)  ok 
(c1,d1,q10,c0,p01)  ok 
(c1,d1,q10,c0,q01)  ok 
(c1,d1,q10,d0,a0)  ok 
(c1,d1,q10,d0,b0)  ok 
(c1,d1,q10,d0,c0)  ok 
(c1,d1,q10,d0,d0)  ok 
(c1,d1,q10,d0,p01)  ok 
(c1,d1,q10,d0,q01)  ok 
(c1,d1,q10,p01,a1)  ok 
(c1,d1,q10,p01,b1)  ok 
(c1,d1,q10,p01,c1)  ok 
(c1,d1,q10,p01,d1)  ok 
(c1,d1,q10,p01,p10)  ok 
(c1,d1,q10,p01,q10)  ok 
(c1,d1,q10,q01,a1)  ok 
(c1,d1,q10,q01,b1)  ok 
(c1,d1,q10,q01,c1)  ok 
(c1,d1,q10,q01,d1)  ok 
(c1,d1,q10,q01,p10)  ok 
(c1,d1,q10,q01,q10)  ok 
(c1,p10,a0,a0,a0)  ok 
(c1,p10,a0,a0,b0)  ok 
(c1,p10,a0,a0,c0)  ok 
(c1,p10,a0,a0,d0)  ok 
(c1,p10,a0,a0,p01)  ok 
(c1,p10,a0,a0,q01)  ok 
(c1,p10,a0,b0,a0)  ok 
(c1,p10,a0,b0,b0)  ok 
(c1,p10,a0,b0,c0)  ok 
(c1,p10,a0,b0,d0)  ok 
(c1,p10,a0,b0,p01)  ok 
(c1,p10,a0,b0,q01)  ok 
(c1,p10,a0,c0,a0)  ok 
(c1,p10,a0,c0,b0)  ok 
(c1,p10,a0,c0,c0)  ok 
(c1,p10,a0,c0,d0)  ok 
(c1,p10,a0,c0,p01)  ok 
(c1,p10,a0,c0,q01)  ok 
(c1,p10,a0,d0,a0)  ok 
(c1,p10,a0,d0,b0)  ok 
(c1,p10,a0,d0,c0)  ok 
(c1,p10,a0,d0,d0)  ok 
(c1,p10,a0,d0,p01)  ok 
(c1,p10,a0,d0,q01)  ok 
(c1,p10,a0,p01,a1)  ok 
(c1,p10,a0,p01,b1)  ok 
(c1,p10,a0,p01,c1)  ok 
(c1,p10,a0,p01,d1)  ok 
(c1,p10,a0,p01,p10)  ok 
(c1,p10,a0,p01,q10)  ok 
(c1,p10,a0,q01,a1)  ok 
(c1,p10,a0,q01,b1)  ok 
(c1,p10,a0,q01,c1)  ok 
(c1,p10,a0,q01,d1)  ok 
(c1,p10,a0,q01,p10)  ok 
(c1,p10,a0,q01,q10)  ok 
(c1,p10,b0,a0,a0)  ok 
(c1,p10,b0,a0,b0)  ok 
(c1,p10,b0,a0,c0)  ok 
(c1,p10,b0,a0,d0)  ok 
(c1,p10,b0,a0,p01)  ok 
(c1,p10,b0,a0,q01)  ok 
(c1,p10,b0,b0,a0)  ok 
(c1,p10,b0,b0,b0)  ok 
(c1,p10,b0,b0,c0)  ok 
(c1,p10,b0,b0,d0)  ok 
(c1,p10,b0,b0,p01)  ok 
(c1,p10,b0,b0,q01)  ok 
(c1,p10,b0,c0,a0)  ok 
(c1,p10,b0,c0,b0)  ok 
(c1,p10,b0,c0,c0)  ok 
(c1,p10,b0,c0,d0)  ok 
(c1,p10,b0,c0,p01)  ok 
(c1,p10,b0,c0,q01)  ok 
(c1,p10,b0,d0,a0)  ok 
(c1,p10,b0,d0,b0)  ok 
(c1,p10,b0,d0,c0)  ok 
(c1,p10,b0,d0,d0)  ok 
(c1,p10,b0,d0,p01)  ok 
(c1,p10,b0,d0,q01)  ok 
(c1,p10,b0,p01,a1)  ok 
(c1,p10,b0,p01,b1)  ok 
(c1,p10,b0,p01,c1)  ok 
(c1,p10,b0,p01,d1)  ok 
(c1,p10,b0,p01,p10)  ok 
(c1,p10,b0,p01,q10)  ok 
(c1,p10,b0,q01,a1)  ok 
(c1,p10,b0,q01,b1)  ok 
(c1,p10,b0,q01,c1)  ok 
(c1,p10,b0,q01,d1)  ok 
(c1,p10,b0,q01,p10)  ok 
(c1,p10,b0,q01,q10)  ok 
(c1,p10,c0,a0,a0)  ok 
(c1,p10,c0,a0,b0)  ok 
(c1,p10,c0,a0,c0)  ok 
(c1,p10,c0,a0,d0)  ok 
(c1,p10,c0,a0,p01)  ok 
(c1,p10,c0,a0,q01)  ok 
(c1,p10,c0,b0,a0)  ok 
(c1,p10,c0,b0,b0)  ok 
(c1,p10,c0,b0,c0)  ok 
(c1,p10,c0,b0,d0)  ok 
(c1,p10,c0,b0,p01)  ok 
(c1,p10,c0,b0,q01)  ok 
(c1,p10,c0,c0,a0)  ok 
(c1,p10,c0,c0,b0)  ok 
(c1,p10,c0,c0,c0)  ok 
(c1,p10,c0,c0,d0)  ok 
(c1,p10,c0,c0,p01)  ok 
(c1,p10,c0,c0,q01)  ok 
(c1,p10,c0,d0,a0)  ok 
(c1,p10,c0,d0,b0)  ok 
(c1,p10,c0,d0,c0)  ok 
(c1,p10,c0,d0,d0)  ok 
(c1,p10,c0,d0,p01)  ok 
(c1,p10,c0,d0,q01)  ok 
(c1,p10,c0,p01,a1)  ok 
(c1,p10,c0,p01,b1)  ok 
(c1,p10,c0,p01,c1)  ok 
(c1,p10,c0,p01,d1)  ok 
(c1,p10,c0,p01,p10)  ok 
(c1,p10,c0,p01,q10)  ok 
(c1,p10,c0,q01,a1)  ok 
(c1,p10,c0,q01,b1)  ok 
(c1,p10,c0,q01,c1)  ok 
(c1,p10,c0,q01,d1)  ok 
(c1,p10,c0,q01,p10)  ok 
(c1,p10,c0,q01,q10)  ok 
(c1,p10,d0,a0,a0)  ok 
(c1,p10,d0,a0,b0)  ok 
(c1,p10,d0,a0,c0)  ok 
(c1,p10,d0,a0,d0)  ok 
(c1,p10,d0,a0,p01)  ok 
(c1,p10,d0,a0,q01)  ok 
(c1,p10,d0,b0,a0)  ok 
(c1,p10,d0,b0,b0)  ok 
(c1,p10,d0,b0,c0)  ok 
(c1,p10,d0,b0,d0)  ok 
(c1,p10,d0,b0,p01)  ok 
(c1,p10,d0,b0,q01)  ok 
(c1,p10,d0,c0,a0)  ok 
(c1,p10,d0,c0,b0)  ok 
(c1,p10,d0,c0,c0)  ok 
(c1,p10,d0,c0,d0)  ok 
(c1,p10,d0,c0,p01)  ok 
(c1,p10,d0,c0,q01)  ok 
(c1,p10,d0,d0,a0)  ok 
(c1,p10,d0,d0,b0)  ok 
(c1,p10,d0,d0,c0)  ok 
(c1,p10,d0,d0,d0)  ok 
(c1,p10,d0,d0,p01)  ok 
(c1,p10,d0,d0,q01)  ok 
(c1,p10,d0,p01,a1)  ok 
(c1,p10,d0,p01,b1)  ok 
(c1,p10,d0,p01,c1)  ok 
(c1,p10,d0,p01,d1)  ok 
(c1,p10,d0,p01,p10)  ok 
(c1,p10,d0,p01,q10)  ok 
(c1,p10,d0,q01,a1)  ok 
(c1,p10,d0,q01,b1)  ok 
(c1,p10,d0,q01,c1)  ok 
(c1,p10,d0,q01,d1)  ok 
(c1,p10,d0,q01,p10)  ok 
(c1,p10,d0,q01,q10)  ok 
(c1,p10,p01,a1,a1)  ok 
(c1,p10,p01,a1,b1)  ok 
(c1,p10,p01,a1,c1)  ok 
(c1,p10,p01,a1,d1)  ok 
(c1,p10,p01,a1,p10)  ok 
(c1,p10,p01,a1,q10)  ok 
(c1,p10,p01,b1,a1)  ok 
(c1,p10,p01,b1,b1)  ok 
(c1,p10,p01,b1,c1)  ok 
(c1,p10,p01,b1,d1)  ok 
(c1,p10,p01,b1,p10)  ok 
(c1,p10,p01,b1,q10)  ok 
(c1,p10,p01,c1,a1)  ok 
(c1,p10,p01,c1,b1)  ok 
(c1,p10,p01,c1,c1)  ok 
(c1,p10,p01,c1,d1)  ok 
(c1,p10,p01,c1,p10)  ok 
(c1,p10,p01,c1,q10)  ok 
(c1,p10,p01,d1,a1)  ok 
(c1,p10,p01,d1,b1)  ok 
(c1,p10,p01,d1,c1)  ok 
(c1,p10,p01,d1,d1)  ok 
(c1,p10,p01,d1,p10)  ok 
(c1,p10,p01,d1,q10)  ok 
(c1,p10,p01,p10,a0)  ok 
(c1,p10,p01,p10,b0)  ok 
(c1,p10,p01,p10,c0)  ok 
(c1,p10,p01,p10,d0)  ok 
(c1,p10,p01,p10,p01)  ok 
(c1,p10,p01,p10,q01)  ok 
(c1,p10,p01,q10,a0)  ok 
(c1,p10,p01,q10,b0)  ok 
(c1,p10,p01,q10,c0)  ok 
(c1,p10,p01,q10,d0)  ok 
(c1,p10,p01,q10,p01)  ok 
(c1,p10,p01,q10,q01)  ok 
(c1,p10,q01,a1,a1)  ok 
(c1,p10,q01,a1,b1)  ok 
(c1,p10,q01,a1,c1)  ok 
(c1,p10,q01,a1,d1)  ok 
(c1,p10,q01,a1,p10)  ok 
(c1,p10,q01,a1,q10)  ok 
(c1,p10,q01,b1,a1)  ok 
(c1,p10,q01,b1,b1)  ok 
(c1,p10,q01,b1,c1)  ok 
(c1,p10,q01,b1,d1)  ok 
(c1,p10,q01,b1,p10)  ok 
(c1,p10,q01,b1,q10)  ok 
(c1,p10,q01,c1,a1)  ok 
(c1,p10,q01,c1,b1)  ok 
(c1,p10,q01,c1,c1)  ok 
(c1,p10,q01,c1,d1)  ok 
(c1,p10,q01,c1,p10)  ok 
(c1,p10,q01,c1,q10)  ok 
(c1,p10,q01,d1,a1)  ok 
(c1,p10,q01,d1,b1)  ok 
(c1,p10,q01,d1,c1)  ok 
(c1,p10,q01,d1,d1)  ok 
(c1,p10,q01,d1,p10)  ok 
(c1,p10,q01,d1,q10)  ok 
(c1,p10,q01,p10,a0)  ok 
(c1,p10,q01,p10,b0)  ok 
(c1,p10,q01,p10,c0)  ok 
(c1,p10,q01,p10,d0)  ok 
(c1,p10,q01,p10,p01)  ok 
(c1,p10,q01,p10,q01)  ok 
(c1,p10,q01,q10,a0)  ok 
(c1,p10,q01,q10,b0)  ok 
(c1,p10,q01,q10,c0)  ok 
(c1,p10,q01,q10,d0)  ok 
(c1,p10,q01,q10,p01)  ok 
(c1,p10,q01,q10,q01)  ok 
(c1,q10,a0,a0,a0)  ok 
(c1,q10,a0,a0,b0)  ok 
(c1,q10,a0,a0,c0)  ok 
(c1,q10,a0,a0,d0)  ok 
(c1,q10,a0,a0,p01)  ok 
(c1,q10,a0,a0,q01)  ok 
(c1,q10,a0,b0,a0)  ok 
(c1,q10,a0,b0,b0)  ok 
(c1,q10,a0,b0,c0)  ok 
(c1,q10,a0,b0,d0)  ok 
(c1,q10,a0,b0,p01)  ok 
(c1,q10,a0,b0,q01)  ok 
(c1,q10,a0,c0,a0)  ok 
(c1,q10,a0,c0,b0)  ok 
(c1,q10,a0,c0,c0)  ok 
(c1,q10,a0,c0,d0)  ok 
(c1,q10,a0,c0,p01)  ok 
(c1,q10,a0,c0,q01)  ok 
(c1,q10,a0,d0,a0)  ok 
(c1,q10,a0,d0,b0)  ok 
(c1,q10,a0,d0,c0)  ok 
(c1,q10,a0,d0,d0)  ok 
(c1,q10,a0,d0,p01)  ok 
(c1,q10,a0,d0,q01)  ok 
(c1,q10,a0,p01,a1)  ok 
(c1,q10,a0,p01,b1)  ok 
(c1,q10,a0,p01,c1)  ok 
(c1,q10,a0,p01,d1)  ok 
(c1,q10,a0,p01,p10)  ok 
(c1,q10,a0,p01,q10)  ok 
(c1,q10,a0,q01,a1)  ok 
(c1,q10,a0,q01,b1)  ok 
(c1,q10,a0,q01,c1)  ok 
(c1,q10,a0,q01,d1)  ok 
(c1,q10,a0,q01,p10)  ok 
(c1,q10,a0,q01,q10)  ok 
(c1,q10,b0,a0,a0)  ok 
(c1,q10,b0,a0,b0)  ok 
(c1,q10,b0,a0,c0)  ok 
(c1,q10,b0,a0,d0)  ok 
(c1,q10,b0,a0,p01)  ok 
(c1,q10,b0,a0,q01)  ok 
(c1,q10,b0,b0,a0)  ok 
(c1,q10,b0,b0,b0)  ok 
(c1,q10,b0,b0,c0)  ok 
(c1,q10,b0,b0,d0)  ok 
(c1,q10,b0,b0,p01)  ok 
(c1,q10,b0,b0,q01)  ok 
(c1,q10,b0,c0,a0)  ok 
(c1,q10,b0,c0,b0)  ok 
(c1,q10,b0,c0,c0)  ok 
(c1,q10,b0,c0,d0)  ok 
(c1,q10,b0,c0,p01)  ok 
(c1,q10,b0,c0,q01)  ok 
(c1,q10,b0,d0,a0)  ok 
(c1,q10,b0,d0,b0)  ok 
(c1,q10,b0,d0,c0)  ok 
(c1,q10,b0,d0,d0)  ok 
(c1,q10,b0,d0,p01)  ok 
(c1,q10,b0,d0,q01)  ok 
(c1,q10,b0,p01,a1)  ok 
(c1,q10,b0,p01,b1)  ok 
(c1,q10,b0,p01,c1)  ok 
(c1,q10,b0,p01,d1)  ok 
(c1,q10,b0,p01,p10)  ok 
(c1,q10,b0,p01,q10)  ok 
(c1,q10,b0,q01,a1)  ok 
(c1,q10,b0,q01,b1)  ok 
(c1,q10,b0,q01,c1)  ok 
(c1,q10,b0,q01,d1)  ok 
(c1,q10,b0,q01,p10)  ok 
(c1,q10,b0,q01,q10)  ok 
(c1,q10,c0,a0,a0)  ok 
(c1,q10,c0,a0,b0)  ok 
(c1,q10,c0,a0,c0)  ok 
(c1,q10,c0,a0,d0)  ok 
(c1,q10,c0,a0,p01)  ok 
(c1,q10,c0,a0,q01)  ok 
(c1,q10,c0,b0,a0)  ok 
(c1,q10,c0,b0,b0)  ok 
(c1,q10,c0,b0,c0)  ok 
(c1,q10,c0,b0,d0)  ok 
(c1,q10,c0,b0,p01)  ok 
(c1,q10,c0,b0,q01)  ok 
(c1,q10,c0,c0,a0)  ok 
(c1,q10,c0,c0,b0)  ok 
(c1,q10,c0,c0,c0)  ok 
(c1,q10,c0,c0,d0)  ok 
(c1,q10,c0,c0,p01)  ok 
(c1,q10,c0,c0,q01)  ok 
(c1,q10,c0,d0,a0)  ok 
(c1,q10,c0,d0,b0)  ok 
(c1,q10,c0,d0,c0)  ok 
(c1,q10,c0,d0,d0)  ok 
(c1,q10,c0,d0,p01)  ok 
(c1,q10,c0,d0,q01)  ok 
(c1,q10,c0,p01,a1)  ok 
(c1,q10,c0,p01,b1)  ok 
(c1,q10,c0,p01,c1)  ok 
(c1,q10,c0,p01,d1)  ok 
(c1,q10,c0,p01,p10)  ok 
(c1,q10,c0,p01,q10)  ok 
(c1,q10,c0,q01,a1)  ok 
(c1,q10,c0,q01,b1)  ok 
(c1,q10,c0,q01,c1)  ok 
(c1,q10,c0,q01,d1)  ok 
(c1,q10,c0,q01,p10)  ok 
(c1,q10,c0,q01,q10)  ok 
(c1,q10,d0,a0,a0)  ok 
(c1,q10,d0,a0,b0)  ok 
(c1,q10,d0,a0,c0)  ok 
(c1,q10,d0,a0,d0)  ok 
(c1,q10,d0,a0,p01)  ok 
(c1,q10,d0,a0,q01)  ok 
(c1,q10,d0,b0,a0)  ok 
(c1,q10,d0,b0,b0)  ok 
(c1,q10,d0,b0,c0)  ok 
(c1,q10,d0,b0,d0)  ok 
(c1,q10,d0,b0,p01)  ok 
(c1,q10,d0,b0,q01)  ok 
(c1,q10,d0,c0,a0)  ok 
(c1,q10,d0,c0,b0)  ok 
(c1,q10,d0,c0,c0)  ok 
(c1,q10,d0,c0,d0)  ok 
(c1,q10,d0,c0,p01)  ok 
(c1,q10,d0,c0,q01)  ok 
(c1,q10,d0,d0,a0)  ok 
(c1,q10,d0,d0,b0)  ok 
(c1,q10,d0,d0,c0)  ok 
(c1,q10,d0,d0,d0)  ok 
(c1,q10,d0,d0,p01)  ok 
(c1,q10,d0,d0,q01)  ok 
(c1,q10,d0,p01,a1)  ok 
(c1,q10,d0,p01,b1)  ok 
(c1,q10,d0,p01,c1)  ok 
(c1,q10,d0,p01,d1)  ok 
(c1,q10,d0,p01,p10)  ok 
(c1,q10,d0,p01,q10)  ok 
(c1,q10,d0,q01,a1)  ok 
(c1,q10,d0,q01,b1)  ok 
(c1,q10,d0,q01,c1)  ok 
(c1,q10,d0,q01,d1)  ok 
(c1,q10,d0,q01,p10)  ok 
(c1,q10,d0,q01,q10)  ok 
(c1,q10,p01,a1,a1)  ok 
(c1,q10,p01,a1,b1)  ok 
(c1,q10,p01,a1,c1)  ok 
(c1,q10,p01,a1,d1)  ok 
(c1,q10,p01,a1,p10)  ok 
(c1,q10,p01,a1,q10)  ok 
(c1,q10,p01,b1,a1)  ok 
(c1,q10,p01,b1,b1)  ok 
(c1,q10,p01,b1,c1)  ok 
(c1,q10,p01,b1,d1)  ok 
(c1,q10,p01,b1,p10)  ok 
(c1,q10,p01,b1,q10)  ok 
(c1,q10,p01,c1,a1)  ok 
(c1,q10,p01,c1,b1)  ok 
(c1,q10,p01,c1,c1)  ok 
(c1,q10,p01,c1,d1)  ok 
(c1,q10,p01,c1,p10)  ok 
(c1,q10,p01,c1,q10)  ok 
(c1,q10,p01,d1,a1)  ok 
(c1,q10,p01,d1,b1)  ok 
(c1,q10,p01,d1,c1)  ok 
(c1,q10,p01,d1,d1)  ok 
(c1,q10,p01,d1,p10)  ok 
(c1,q10,p01,d1,q10)  ok 
(c1,q10,p01,p10,a0)  ok 
(c1,q10,p01,p10,b0)  ok 
(c1,q10,p01,p10,c0)  ok 
(c1,q10,p01,p10,d0)  ok 
(c1,q10,p01,p10,p01)  ok 
(c1,q10,p01,p10,q01)  ok 
(c1,q10,p01,q10,a0)  ok 
(c1,q10,p01,q10,b0)  ok 
(c1,q10,p01,q10,c0)  ok 
(c1,q10,p01,q10,d0)  ok 
(c1,q10,p01,q10,p01)  ok 
(c1,q10,p01,q10,q01)  ok 
(c1,q10,q01,a1,a1)  ok 
(c1,q10,q01,a1,b1)  ok 
(c1,q10,q01,a1,c1)  ok 
(c1,q10,q01,a1,d1)  ok 
(c1,q10,q01,a1,p10)  ok 
(c1,q10,q01,a1,q10)  ok 
(c1,q10,q01,b1,a1)  ok 
(c1,q10,q01,b1,b1)  ok 
(c1,q10,q01,b1,c1)  ok 
(c1,q10,q01,b1,d1)  ok 
(c1,q10,q01,b1,p10)  ok 
(c1,q10,q01,b1,q10)  ok 
(c1,q10,q01,c1,a1)  ok 
(c1,q10,q01,c1,b1)  ok 
(c1,q10,q01,c1,c1)  ok 
(c1,q10,q01,c1,d1)  ok 
(c1,q10,q01,c1,p10)  ok 
(c1,q10,q01,c1,q10)  ok 
(c1,q10,q01,d1,a1)  ok 
(c1,q10,q01,d1,b1)  ok 
(c1,q10,q01,d1,c1)  ok 
(c1,q10,q01,d1,d1)  ok 
(c1,q10,q01,d1,p10)  ok 
(c1,q10,q01,d1,q10)  ok 
(c1,q10,q01,p10,a0)  ok 
(c1,q10,q01,p10,b0)  ok 
(c1,q10,q01,p10,c0)  ok 
(c1,q10,q01,p10,d0)  ok 
(c1,q10,q01,p10,p01)  ok 
(c1,q10,q01,p10,q01)  ok 
(c1,q10,q01,q10,a0)  ok 
(c1,q10,q01,q10,b0)  ok 
(c1,q10,q01,q10,c0)  ok 
(c1,q10,q01,q10,d0)  ok 
(c1,q10,q01,q10,p01)  ok 
(c1,q10,q01,q10,q01)  ok 
(d1,a1,a1,a1,a1)  ok 
(d1,a1,a1,a1,b1)  ok 
(d1,a1,a1,a1,c1)  ok 
(d1,a1,a1,a1,d1)  ok 
(d1,a1,a1,a1,p10)  ok 
(d1,a1,a1,a1,q10)  ok 
(d1,a1,a1,b1,a1)  ok 
(d1,a1,a1,b1,b1)  ok 
(d1,a1,a1,b1,c1)  ok 
(d1,a1,a1,b1,d1)  ok 
(d1,a1,a1,b1,p10)  ok 
(d1,a1,a1,b1,q10)  ok 
(d1,a1,a1,c1,a1)  ok 
(d1,a1,a1,c1,b1)  ok 
(d1,a1,a1,c1,c1)  ok 
(d1,a1,a1,c1,d1)  ok 
(d1,a1,a1,c1,p10)  ok 
(d1,a1,a1,c1,q10)  ok 
(d1,a1,a1,d1,a1)  ok 
(d1,a1,a1,d1,b1)  ok 
(d1,a1,a1,d1,c1)  ok 
(d1,a1,a1,d1,d1)  ok 
(d1,a1,a1,d1,p10)  ok 
(d1,a1,a1,d1,q10)  ok 
(d1,a1,a1,p10,a0)  ok 
(d1,a1,a1,p10,b0)  ok 
(d1,a1,a1,p10,c0)  ok 
(d1,a1,a1,p10,d0)  ok 
(d1,a1,a1,p10,p01)  ok 
(d1,a1,a1,p10,q01)  ok 
(d1,a1,a1,q10,a0)  ok 
(d1,a1,a1,q10,b0)  ok 
(d1,a1,a1,q10,c0)  ok 
(d1,a1,a1,q10,d0)  ok 
(d1,a1,a1,q10,p01)  ok 
(d1,a1,a1,q10,q01)  ok 
(d1,a1,b1,a1,a1)  ok 
(d1,a1,b1,a1,b1)  ok 
(d1,a1,b1,a1,c1)  ok 
(d1,a1,b1,a1,d1)  ok 
(d1,a1,b1,a1,p10)  ok 
(d1,a1,b1,a1,q10)  ok 
(d1,a1,b1,b1,a1)  ok 
(d1,a1,b1,b1,b1)  ok 
(d1,a1,b1,b1,c1)  ok 
(d1,a1,b1,b1,d1)  ok 
(d1,a1,b1,b1,p10)  ok 
(d1,a1,b1,b1,q10)  ok 
(d1,a1,b1,c1,a1)  ok 
(d1,a1,b1,c1,b1)  ok 
(d1,a1,b1,c1,c1)  ok 
(d1,a1,b1,c1,d1)  ok 
(d1,a1,b1,c1,p10)  ok 
(d1,a1,b1,c1,q10)  ok 
(d1,a1,b1,d1,a1)  ok 
(d1,a1,b1,d1,b1)  ok 
(d1,a1,b1,d1,c1)  ok 
(d1,a1,b1,d1,d1)  ok 
(d1,a1,b1,d1,p10)  ok 
(d1,a1,b1,d1,q10)  ok 
(d1,a1,b1,p10,a0)  ok 
(d1,a1,b1,p10,b0)  ok 
(d1,a1,b1,p10,c0)  ok 
(d1,a1,b1,p10,d0)  ok 
(d1,a1,b1,p10,p01)  ok 
(d1,a1,b1,p10,q01)  ok 
(d1,a1,b1,q10,a0)  ok 
(d1,a1,b1,q10,b0)  ok 
(d1,a1,b1,q10,c0)  ok 
(d1,a1,b1,q10,d0)  ok 
(d1,a1,b1,q10,p01)  ok 
(d1,a1,b1,q10,q01)  ok 
(d1,a1,c1,a1,a1)  ok 
(d1,a1,c1,a1,b1)  ok 
(d1,a1,c1,a1,c1)  ok 
(d1,a1,c1,a1,d1)  ok 
(d1,a1,c1,a1,p10)  ok 
(d1,a1,c1,a1,q10)  ok 
(d1,a1,c1,b1,a1)  ok 
(d1,a1,c1,b1,b1)  ok 
(d1,a1,c1,b1,c1)  ok 
(d1,a1,c1,b1,d1)  ok 
(d1,a1,c1,b1,p10)  ok 
(d1,a1,c1,b1,q10)  ok 
(d1,a1,c1,c1,a1)  ok 
(d1,a1,c1,c1,b1)  ok 
(d1,a1,c1,c1,c1)  ok 
(d1,a1,c1,c1,d1)  ok 
(d1,a1,c1,c1,p10)  ok 
(d1,a1,c1,c1,q10)  ok 
(d1,a1,c1,d1,a1)  ok 
(d1,a1,c1,d1,b1)  ok 
(d1,a1,c1,d1,c1)  ok 
(d1,a1,c1,d1,d1)  ok 
(d1,a1,c1,d1,p10)  ok 
(d1,a1,c1,d1,q10)  ok 
(d1,a1,c1,p10,a0)  ok 
(d1,a1,c1,p10,b0)  ok 
(d1,a1,c1,p10,c0)  ok 
(d1,a1,c1,p10,d0)  ok 
(d1,a1,c1,p10,p01)  ok 
(d1,a1,c1,p10,q01)  ok 
(d1,a1,c1,q10,a0)  ok 
(d1,a1,c1,q10,b0)  ok 
(d1,a1,c1,q10,c0)  ok 
(d1,a1,c1,q10,d0)  ok 
(d1,a1,c1,q10,p01)  ok 
(d1,a1,c1,q10,q01)  ok 
(d1,a1,d1,a1,a1)  ok 
(d1,a1,d1,a1,b1)  ok 
(d1,a1,d1,a1,c1)  ok 
(d1,a1,d1,a1,d1)  ok 
(d1,a1,d1,a1,p10)  ok 
(d1,a1,d1,a1,q10)  ok 
(d1,a1,d1,b1,a1)  ok 
(d1,a1,d1,b1,b1)  ok 
(d1,a1,d1,b1,c1)  ok 
(d1,a1,d1,b1,d1)  ok 
(d1,a1,d1,b1,p10)  ok 
(d1,a1,d1,b1,q10)  ok 
(d1,a1,d1,c1,a1)  ok 
(d1,a1,d1,c1,b1)  ok 
(d1,a1,d1,c1,c1)  ok 
(d1,a1,d1,c1,d1)  ok 
(d1,a1,d1,c1,p10)  ok 
(d1,a1,d1,c1,q10)  ok 
(d1,a1,d1,d1,a1)  ok 
(d1,a1,d1,d1,b1)  ok 
(d1,a1,d1,d1,c1)  ok 
(d1,a1,d1,d1,d1)  ok 
(d1,a1,d1,d1,p10)  ok 
(d1,a1,d1,d1,q10)  ok 
(d1,a1,d1,p10,a0)  ok 
(d1,a1,d1,p10,b0)  ok 
(d1,a1,d1,p10,c0)  ok 
(d1,a1,d1,p10,d0)  ok 
(d1,a1,d1,p10,p01)  ok 
(d1,a1,d1,p10,q01)  ok 
(d1,a1,d1,q10,a0)  ok 
(d1,a1,d1,q10,b0)  ok 
(d1,a1,d1,q10,c0)  ok 
(d1,a1,d1,q10,d0)  ok 
(d1,a1,d1,q10,p01)  ok 
(d1,a1,d1,q10,q01)  ok 
(d1,a1,p10,a0,a0)  ok 
(d1,a1,p10,a0,b0)  ok 
(d1,a1,p10,a0,c0)  ok 
(d1,a1,p10,a0,d0)  ok 
(d1,a1,p10,a0,p01)  ok 
(d1,a1,p10,a0,q01)  ok 
(d1,a1,p10,b0,a0)  ok 
(d1,a1,p10,b0,b0)  ok 
(d1,a1,p10,b0,c0)  ok 
(d1,a1,p10,b0,d0)  ok 
(d1,a1,p10,b0,p01)  ok 
(d1,a1,p10,b0,q01)  ok 
(d1,a1,p10,c0,a0)  ok 
(d1,a1,p10,c0,b0)  ok 
(d1,a1,p10,c0,c0)  ok 
(d1,a1,p10,c0,d0)  ok 
(d1,a1,p10,c0,p01)  ok 
(d1,a1,p10,c0,q01)  ok 
(d1,a1,p10,d0,a0)  ok 
(d1,a1,p10,d0,b0)  ok 
(d1,a1,p10,d0,c0)  ok 
(d1,a1,p10,d0,d0)  ok 
(d1,a1,p10,d0,p01)  ok 
(d1,a1,p10,d0,q01)  ok 
(d1,a1,p10,p01,a1)  ok 
(d1,a1,p10,p01,b1)  ok 
(d1,a1,p10,p01,c1)  ok 
(d1,a1,p10,p01,d1)  ok 
(d1,a1,p10,p01,p10)  ok 
(d1,a1,p10,p01,q10)  ok 
(d1,a1,p10,q01,a1)  ok 
(d1,a1,p10,q01,b1)  ok 
(d1,a1,p10,q01,c1)  ok 
(d1,a1,p10,q01,d1)  ok 
(d1,a1,p10,q01,p10)  ok 
(d1,a1,p10,q01,q10)  ok 
(d1,a1,q10,a0,a0)  ok 
(d1,a1,q10,a0,b0)  ok 
(d1,a1,q10,a0,c0)  ok 
(d1,a1,q10,a0,d0)  ok 
(d1,a1,q10,a0,p01)  ok 
(d1,a1,q10,a0,q01)  ok 
(d1,a1,q10,b0,a0)  ok 
(d1,a1,q10,b0,b0)  ok 
(d1,a1,q10,b0,c0)  ok 
(d1,a1,q10,b0,d0)  ok 
(d1,a1,q10,b0,p01)  ok 
(d1,a1,q10,b0,q01)  ok 
(d1,a1,q10,c0,a0)  ok 
(d1,a1,q10,c0,b0)  ok 
(d1,a1,q10,c0,c0)  ok 
(d1,a1,q10,c0,d0)  ok 
(d1,a1,q10,c0,p01)  ok 
(d1,a1,q10,c0,q01)  ok 
(d1,a1,q10,d0,a0)  ok 
(d1,a1,q10,d0,b0)  ok 
(d1,a1,q10,d0,c0)  ok 
(d1,a1,q10,d0,d0)  ok 
(d1,a1,q10,d0,p01)  ok 
(d1,a1,q10,d0,q01)  ok 
(d1,a1,q10,p01,a1)  ok 
(d1,a1,q10,p01,b1)  ok 
(d1,a1,q10,p01,c1)  ok 
(d1,a1,q10,p01,d1)  ok 
(d1,a1,q10,p01,p10)  ok 
(d1,a1,q10,p01,q10)  ok 
(d1,a1,q10,q01,a1)  ok 
(d1,a1,q10,q01,b1)  ok 
(d1,a1,q10,q01,c1)  ok 
(d1,a1,q10,q01,d1)  ok 
(d1,a1,q10,q01,p10)  ok 
(d1,a1,q10,q01,q10)  ok 
(d1,b1,a1,a1,a1)  ok 
(d1,b1,a1,a1,b1)  ok 
(d1,b1,a1,a1,c1)  ok 
(d1,b1,a1,a1,d1)  ok 
(d1,b1,a1,a1,p10)  ok 
(d1,b1,a1,a1,q10)  ok 
(d1,b1,a1,b1,a1)  ok 
(d1,b1,a1,b1,b1)  ok 
(d1,b1,a1,b1,c1)  ok 
(d1,b1,a1,b1,d1)  ok 
(d1,b1,a1,b1,p10)  ok 
(d1,b1,a1,b1,q10)  ok 
(d1,b1,a1,c1,a1)  ok 
(d1,b1,a1,c1,b1)  ok 
(d1,b1,a1,c1,c1)  ok 
(d1,b1,a1,c1,d1)  ok 
(d1,b1,a1,c1,p10)  ok 
(d1,b1,a1,c1,q10)  ok 
(d1,b1,a1,d1,a1)  ok 
(d1,b1,a1,d1,b1)  ok 
(d1,b1,a1,d1,c1)  ok 
(d1,b1,a1,d1,d1)  ok 
(d1,b1,a1,d1,p10)  ok 
(d1,b1,a1,d1,q10)  ok 
(d1,b1,a1,p10,a0)  ok 
(d1,b1,a1,p10,b0)  ok 
(d1,b1,a1,p10,c0)  ok 
(d1,b1,a1,p10,d0)  ok 
(d1,b1,a1,p10,p01)  ok 
(d1,b1,a1,p10,q01)  ok 
(d1,b1,a1,q10,a0)  ok 
(d1,b1,a1,q10,b0)  ok 
(d1,b1,a1,q10,c0)  ok 
(d1,b1,a1,q10,d0)  ok 
(d1,b1,a1,q10,p01)  ok 
(d1,b1,a1,q10,q01)  ok 
(d1,b1,b1,a1,a1)  ok 
(d1,b1,b1,a1,b1)  ok 
(d1,b1,b1,a1,c1)  ok 
(d1,b1,b1,a1,d1)  ok 
(d1,b1,b1,a1,p10)  ok 
(d1,b1,b1,a1,q10)  ok 
(d1,b1,b1,b1,a1)  ok 
(d1,b1,b1,b1,b1)  ok 
(d1,b1,b1,b1,c1)  ok 
(d1,b1,b1,b1,d1)  ok 
(d1,b1,b1,b1,p10)  ok 
(d1,b1,b1,b1,q10)  ok 
(d1,b1,b1,c1,a1)  ok 
(d1,b1,b1,c1,b1)  ok 
(d1,b1,b1,c1,c1)  ok 
(d1,b1,b1,c1,d1)  ok 
(d1,b1,b1,c1,p10)  ok 
(d1,b1,b1,c1,q10)  ok 
(d1,b1,b1,d1,a1)  ok 
(d1,b1,b1,d1,b1)  ok 
(d1,b1,b1,d1,c1)  ok 
(d1,b1,b1,d1,d1)  ok 
(d1,b1,b1,d1,p10)  ok 
(d1,b1,b1,d1,q10)  ok 
(d1,b1,b1,p10,a0)  ok 
(d1,b1,b1,p10,b0)  ok 
(d1,b1,b1,p10,c0)  ok 
(d1,b1,b1,p10,d0)  ok 
(d1,b1,b1,p10,p01)  ok 
(d1,b1,b1,p10,q01)  ok 
(d1,b1,b1,q10,a0)  ok 
(d1,b1,b1,q10,b0)  ok 
(d1,b1,b1,q10,c0)  ok 
(d1,b1,b1,q10,d0)  ok 
(d1,b1,b1,q10,p01)  ok 
(d1,b1,b1,q10,q01)  ok 
(d1,b1,c1,a1,a1)  ok 
(d1,b1,c1,a1,b1)  ok 
(d1,b1,c1,a1,c1)  ok 
(d1,b1,c1,a1,d1)  ok 
(d1,b1,c1,a1,p10)  ok 
(d1,b1,c1,a1,q10)  ok 
(d1,b1,c1,b1,a1)  ok 
(d1,b1,c1,b1,b1)  ok 
(d1,b1,c1,b1,c1)  ok 
(d1,b1,c1,b1,d1)  ok 
(d1,b1,c1,b1,p10)  ok 
(d1,b1,c1,b1,q10)  ok 
(d1,b1,c1,c1,a1)  ok 
(d1,b1,c1,c1,b1)  ok 
(d1,b1,c1,c1,c1)  ok 
(d1,b1,c1,c1,d1)  ok 
(d1,b1,c1,c1,p10)  ok 
(d1,b1,c1,c1,q10)  ok 
(d1,b1,c1,d1,a1)  ok 
(d1,b1,c1,d1,b1)  ok 
(d1,b1,c1,d1,c1)  ok 
(d1,b1,c1,d1,d1)  ok 
(d1,b1,c1,d1,p10)  ok 
(d1,b1,c1,d1,q10)  ok 
(d1,b1,c1,p10,a0)  ok 
(d1,b1,c1,p10,b0)  ok 
(d1,b1,c1,p10,c0)  ok 
(d1,b1,c1,p10,d0)  ok 
(d1,b1,c1,p10,p01)  ok 
(d1,b1,c1,p10,q01)  ok 
(d1,b1,c1,q10,a0)  ok 
(d1,b1,c1,q10,b0)  ok 
(d1,b1,c1,q10,c0)  ok 
(d1,b1,c1,q10,d0)  ok 
(d1,b1,c1,q10,p01)  ok 
(d1,b1,c1,q10,q01)  ok 
(d1,b1,d1,a1,a1)  ok 
(d1,b1,d1,a1,b1)  ok 
(d1,b1,d1,a1,c1)  ok 
(d1,b1,d1,a1,d1)  ok 
(d1,b1,d1,a1,p10)  ok 
(d1,b1,d1,a1,q10)  ok 
(d1,b1,d1,b1,a1)  ok 
(d1,b1,d1,b1,b1)  ok 
(d1,b1,d1,b1,c1)  ok 
(d1,b1,d1,b1,d1)  ok 
(d1,b1,d1,b1,p10)  ok 
(d1,b1,d1,b1,q10)  ok 
(d1,b1,d1,c1,a1)  ok 
(d1,b1,d1,c1,b1)  ok 
(d1,b1,d1,c1,c1)  ok 
(d1,b1,d1,c1,d1)  ok 
(d1,b1,d1,c1,p10)  ok 
(d1,b1,d1,c1,q10)  ok 
(d1,b1,d1,d1,a1)  ok 
(d1,b1,d1,d1,b1)  ok 
(d1,b1,d1,d1,c1)  ok 
(d1,b1,d1,d1,d1)  ok 
(d1,b1,d1,d1,p10)  ok 
(d1,b1,d1,d1,q10)  ok 
(d1,b1,d1,p10,a0)  ok 
(d1,b1,d1,p10,b0)  ok 
(d1,b1,d1,p10,c0)  ok 
(d1,b1,d1,p10,d0)  ok 
(d1,b1,d1,p10,p01)  ok 
(d1,b1,d1,p10,q01)  ok 
(d1,b1,d1,q10,a0)  ok 
(d1,b1,d1,q10,b0)  ok 
(d1,b1,d1,q10,c0)  ok 
(d1,b1,d1,q10,d0)  ok 
(d1,b1,d1,q10,p01)  ok 
(d1,b1,d1,q10,q01)  ok 
(d1,b1,p10,a0,a0)  ok 
(d1,b1,p10,a0,b0)  ok 
(d1,b1,p10,a0,c0)  ok 
(d1,b1,p10,a0,d0)  ok 
(d1,b1,p10,a0,p01)  ok 
(d1,b1,p10,a0,q01)  ok 
(d1,b1,p10,b0,a0)  ok 
(d1,b1,p10,b0,b0)  ok 
(d1,b1,p10,b0,c0)  ok 
(d1,b1,p10,b0,d0)  ok 
(d1,b1,p10,b0,p01)  ok 
(d1,b1,p10,b0,q01)  ok 
(d1,b1,p10,c0,a0)  ok 
(d1,b1,p10,c0,b0)  ok 
(d1,b1,p10,c0,c0)  ok 
(d1,b1,p10,c0,d0)  ok 
(d1,b1,p10,c0,p01)  ok 
(d1,b1,p10,c0,q01)  ok 
(d1,b1,p10,d0,a0)  ok 
(d1,b1,p10,d0,b0)  ok 
(d1,b1,p10,d0,c0)  ok 
(d1,b1,p10,d0,d0)  ok 
(d1,b1,p10,d0,p01)  ok 
(d1,b1,p10,d0,q01)  ok 
(d1,b1,p10,p01,a1)  ok 
(d1,b1,p10,p01,b1)  ok 
(d1,b1,p10,p01,c1)  ok 
(d1,b1,p10,p01,d1)  ok 
(d1,b1,p10,p01,p10)  ok 
(d1,b1,p10,p01,q10)  ok 
(d1,b1,p10,q01,a1)  ok 
(d1,b1,p10,q01,b1)  ok 
(d1,b1,p10,q01,c1)  ok 
(d1,b1,p10,q01,d1)  ok 
(d1,b1,p10,q01,p10)  ok 
(d1,b1,p10,q01,q10)  ok 
(d1,b1,q10,a0,a0)  ok 
(d1,b1,q10,a0,b0)  ok 
(d1,b1,q10,a0,c0)  ok 
(d1,b1,q10,a0,d0)  ok 
(d1,b1,q10,a0,p01)  ok 
(d1,b1,q10,a0,q01)  ok 
(d1,b1,q10,b0,a0)  ok 
(d1,b1,q10,b0,b0)  ok 
(d1,b1,q10,b0,c0)  ok 
(d1,b1,q10,b0,d0)  ok 
(d1,b1,q10,b0,p01)  ok 
(d1,b1,q10,b0,q01)  ok 
(d1,b1,q10,c0,a0)  ok 
(d1,b1,q10,c0,b0)  ok 
(d1,b1,q10,c0,c0)  ok 
(d1,b1,q10,c0,d0)  ok 
(d1,b1,q10,c0,p01)  ok 
(d1,b1,q10,c0,q01)  ok 
(d1,b1,q10,d0,a0)  ok 
(d1,b1,q10,d0,b0)  ok 
(d1,b1,q10,d0,c0)  ok 
(d1,b1,q10,d0,d0)  ok 
(d1,b1,q10,d0,p01)  ok 
(d1,b1,q10,d0,q01)  ok 
(d1,b1,q10,p01,a1)  ok 
(d1,b1,q10,p01,b1)  ok 
(d1,b1,q10,p01,c1)  ok 
(d1,b1,q10,p01,d1)  ok 
(d1,b1,q10,p01,p10)  ok 
(d1,b1,q10,p01,q10)  ok 
(d1,b1,q10,q01,a1)  ok 
(d1,b1,q10,q01,b1)  ok 
(d1,b1,q10,q01,c1)  ok 
(d1,b1,q10,q01,d1)  ok 
(d1,b1,q10,q01,p10)  ok 
(d1,b1,q10,q01,q10)  ok 
(d1,c1,a1,a1,a1)  ok 
(d1,c1,a1,a1,b1)  ok 
(d1,c1,a1,a1,c1)  ok 
(d1,c1,a1,a1,d1)  ok 
(d1,c1,a1,a1,p10)  ok 
(d1,c1,a1,a1,q10)  ok 
(d1,c1,a1,b1,a1)  ok 
(d1,c1,a1,b1,b1)  ok 
(d1,c1,a1,b1,c1)  ok 
(d1,c1,a1,b1,d1)  ok 
(d1,c1,a1,b1,p10)  ok 
(d1,c1,a1,b1,q10)  ok 
(d1,c1,a1,c1,a1)  ok 
(d1,c1,a1,c1,b1)  ok 
(d1,c1,a1,c1,c1)  ok 
(d1,c1,a1,c1,d1)  ok 
(d1,c1,a1,c1,p10)  ok 
(d1,c1,a1,c1,q10)  ok 
(d1,c1,a1,d1,a1)  ok 
(d1,c1,a1,d1,b1)  ok 
(d1,c1,a1,d1,c1)  ok 
(d1,c1,a1,d1,d1)  ok 
(d1,c1,a1,d1,p10)  ok 
(d1,c1,a1,d1,q10)  ok 
(d1,c1,a1,p10,a0)  ok 
(d1,c1,a1,p10,b0)  ok 
(d1,c1,a1,p10,c0)  ok 
(d1,c1,a1,p10,d0)  ok 
(d1,c1,a1,p10,p01)  ok 
(d1,c1,a1,p10,q01)  ok 
(d1,c1,a1,q10,a0)  ok 
(d1,c1,a1,q10,b0)  ok 
(d1,c1,a1,q10,c0)  ok 
(d1,c1,a1,q10,d0)  ok 
(d1,c1,a1,q10,p01)  ok 
(d1,c1,a1,q10,q01)  ok 
(d1,c1,b1,a1,a1)  ok 
(d1,c1,b1,a1,b1)  ok 
(d1,c1,b1,a1,c1)  ok 
(d1,c1,b1,a1,d1)  ok 
(d1,c1,b1,a1,p10)  ok 
(d1,c1,b1,a1,q10)  ok 
(d1,c1,b1,b1,a1)  ok 
(d1,c1,b1,b1,b1)  ok 
(d1,c1,b1,b1,c1)  ok 
(d1,c1,b1,b1,d1)  ok 
(d1,c1,b1,b1,p10)  ok 
(d1,c1,b1,b1,q10)  ok 
(d1,c1,b1,c1,a1)  ok 
(d1,c1,b1,c1,b1)  ok 
(d1,c1,b1,c1,c1)  ok 
(d1,c1,b1,c1,d1)  ok 
(d1,c1,b1,c1,p10)  ok 
(d1,c1,b1,c1,q10)  ok 
(d1,c1,b1,d1,a1)  ok 
(d1,c1,b1,d1,b1)  ok 
(d1,c1,b1,d1,c1)  ok 
(d1,c1,b1,d1,d1)  ok 
(d1,c1,b1,d1,p10)  ok 
(d1,c1,b1,d1,q10)  ok 
(d1,c1,b1,p10,a0)  ok 
(d1,c1,b1,p10,b0)  ok 
(d1,c1,b1,p10,c0)  ok 
(d1,c1,b1,p10,d0)  ok 
(d1,c1,b1,p10,p01)  ok 
(d1,c1,b1,p10,q01)  ok 
(d1,c1,b1,q10,a0)  ok 
(d1,c1,b1,q10,b0)  ok 
(d1,c1,b1,q10,c0)  ok 
(d1,c1,b1,q10,d0)  ok 
(d1,c1,b1,q10,p01)  ok 
(d1,c1,b1,q10,q01)  ok 
(d1,c1,c1,a1,a1)  ok 
(d1,c1,c1,a1,b1)  ok 
(d1,c1,c1,a1,c1)  ok 
(d1,c1,c1,a1,d1)  ok 
(d1,c1,c1,a1,p10)  ok 
(d1,c1,c1,a1,q10)  ok 
(d1,c1,c1,b1,a1)  ok 
(d1,c1,c1,b1,b1)  ok 
(d1,c1,c1,b1,c1)  ok 
(d1,c1,c1,b1,d1)  ok 
(d1,c1,c1,b1,p10)  ok 
(d1,c1,c1,b1,q10)  ok 
(d1,c1,c1,c1,a1)  ok 
(d1,c1,c1,c1,b1)  ok 
(d1,c1,c1,c1,c1)  ok 
(d1,c1,c1,c1,d1)  ok 
(d1,c1,c1,c1,p10)  ok 
(d1,c1,c1,c1,q10)  ok 
(d1,c1,c1,d1,a1)  ok 
(d1,c1,c1,d1,b1)  ok 
(d1,c1,c1,d1,c1)  ok 
(d1,c1,c1,d1,d1)  ok 
(d1,c1,c1,d1,p10)  ok 
(d1,c1,c1,d1,q10)  ok 
(d1,c1,c1,p10,a0)  ok 
(d1,c1,c1,p10,b0)  ok 
(d1,c1,c1,p10,c0)  ok 
(d1,c1,c1,p10,d0)  ok 
(d1,c1,c1,p10,p01)  ok 
(d1,c1,c1,p10,q01)  ok 
(d1,c1,c1,q10,a0)  ok 
(d1,c1,c1,q10,b0)  ok 
(d1,c1,c1,q10,c0)  ok 
(d1,c1,c1,q10,d0)  ok 
(d1,c1,c1,q10,p01)  ok 
(d1,c1,c1,q10,q01)  ok 
(d1,c1,d1,a1,a1)  ok 
(d1,c1,d1,a1,b1)  ok 
(d1,c1,d1,a1,c1)  ok 
(d1,c1,d1,a1,d1)  ok 
(d1,c1,d1,a1,p10)  ok 
(d1,c1,d1,a1,q10)  ok 
(d1,c1,d1,b1,a1)  ok 
(d1,c1,d1,b1,b1)  ok 
(d1,c1,d1,b1,c1)  ok 
(d1,c1,d1,b1,d1)  ok 
(d1,c1,d1,b1,p10)  ok 
(d1,c1,d1,b1,q10)  ok 
(d1,c1,d1,c1,a1)  ok 
(d1,c1,d1,c1,b1)  ok 
(d1,c1,d1,c1,c1)  ok 
(d1,c1,d1,c1,d1)  ok 
(d1,c1,d1,c1,p10)  ok 
(d1,c1,d1,c1,q10)  ok 
(d1,c1,d1,d1,a1)  ok 
(d1,c1,d1,d1,b1)  ok 
(d1,c1,d1,d1,c1)  ok 
(d1,c1,d1,d1,d1)  ok 
(d1,c1,d1,d1,p10)  ok 
(d1,c1,d1,d1,q10)  ok 
(d1,c1,d1,p10,a0)  ok 
(d1,c1,d1,p10,b0)  ok 
(d1,c1,d1,p10,c0)  ok 
(d1,c1,d1,p10,d0)  ok 
(d1,c1,d1,p10,p01)  ok 
(d1,c1,d1,p10,q01)  ok 
(d1,c1,d1,q10,a0)  ok 
(d1,c1,d1,q10,b0)  ok 
(d1,c1,d1,q10,c0)  ok 
(d1,c1,d1,q10,d0)  ok 
(d1,c1,d1,q10,p01)  ok 
(d1,c1,d1,q10,q01)  ok 
(d1,c1,p10,a0,a0)  ok 
(d1,c1,p10,a0,b0)  ok 
(d1,c1,p10,a0,c0)  ok 
(d1,c1,p10,a0,d0)  ok 
(d1,c1,p10,a0,p01)  ok 
(d1,c1,p10,a0,q01)  ok 
(d1,c1,p10,b0,a0)  ok 
(d1,c1,p10,b0,b0)  ok 
(d1,c1,p10,b0,c0)  ok 
(d1,c1,p10,b0,d0)  ok 
(d1,c1,p10,b0,p01)  ok 
(d1,c1,p10,b0,q01)  ok 
(d1,c1,p10,c0,a0)  ok 
(d1,c1,p10,c0,b0)  ok 
(d1,c1,p10,c0,c0)  ok 
(d1,c1,p10,c0,d0)  ok 
(d1,c1,p10,c0,p01)  ok 
(d1,c1,p10,c0,q01)  ok 
(d1,c1,p10,d0,a0)  ok 
(d1,c1,p10,d0,b0)  ok 
(d1,c1,p10,d0,c0)  ok 
(d1,c1,p10,d0,d0)  ok 
(d1,c1,p10,d0,p01)  ok 
(d1,c1,p10,d0,q01)  ok 
(d1,c1,p10,p01,a1)  ok 
(d1,c1,p10,p01,b1)  ok 
(d1,c1,p10,p01,c1)  ok 
(d1,c1,p10,p01,d1)  ok 
(d1,c1,p10,p01,p10)  ok 
(d1,c1,p10,p01,q10)  ok 
(d1,c1,p10,q01,a1)  ok 
(d1,c1,p10,q01,b1)  ok 
(d1,c1,p10,q01,c1)  ok 
(d1,c1,p10,q01,d1)  ok 
(d1,c1,p10,q01,p10)  ok 
(d1,c1,p10,q01,q10)  ok 
(d1,c1,q10,a0,a0)  ok 
(d1,c1,q10,a0,b0)  ok 
(d1,c1,q10,a0,c0)  ok 
(d1,c1,q10,a0,d0)  ok 
(d1,c1,q10,a0,p01)  ok 
(d1,c1,q10,a0,q01)  ok 
(d1,c1,q10,b0,a0)  ok 
(d1,c1,q10,b0,b0)  ok 
(d1,c1,q10,b0,c0)  ok 
(d1,c1,q10,b0,d0)  ok 
(d1,c1,q10,b0,p01)  ok 
(d1,c1,q10,b0,q01)  ok 
(d1,c1,q10,c0,a0)  ok 
(d1,c1,q10,c0,b0)  ok 
(d1,c1,q10,c0,c0)  ok 
(d1,c1,q10,c0,d0)  ok 
(d1,c1,q10,c0,p01)  ok 
(d1,c1,q10,c0,q01)  ok 
(d1,c1,q10,d0,a0)  ok 
(d1,c1,q10,d0,b0)  ok 
(d1,c1,q10,d0,c0)  ok 
(d1,c1,q10,d0,d0)  ok 
(d1,c1,q10,d0,p01)  ok 
(d1,c1,q10,d0,q01)  ok 
(d1,c1,q10,p01,a1)  ok 
(d1,c1,q10,p01,b1)  ok 
(d1,c1,q10,p01,c1)  ok 
(d1,c1,q10,p01,d1)  ok 
(d1,c1,q10,p01,p10)  ok 
(d1,c1,q10,p01,q10)  ok 
(d1,c1,q10,q01,a1)  ok 
(d1,c1,q10,q01,b1)  ok 
(d1,c1,q10,q01,c1)  ok 
(d1,c1,q10,q01,d1)  ok 
(d1,c1,q10,q01,p10)  ok 
(d1,c1,q10,q01,q10)  ok 
(d1,d1,a1,a1,a1)  ok 
(d1,d1,a1,a1,b1)  ok 
(d1,d1,a1,a1,c1)  ok 
(d1,d1,a1,a1,d1)  ok 
(d1,d1,a1,a1,p10)  ok 
(d1,d1,a1,a1,q10)  ok 
(d1,d1,a1,b1,a1)  ok 
(d1,d1,a1,b1,b1)  ok 
(d1,d1,a1,b1,c1)  ok 
(d1,d1,a1,b1,d1)  ok 
(d1,d1,a1,b1,p10)  ok 
(d1,d1,a1,b1,q10)  ok 
(d1,d1,a1,c1,a1)  ok 
(d1,d1,a1,c1,b1)  ok 
(d1,d1,a1,c1,c1)  ok 
(d1,d1,a1,c1,d1)  ok 
(d1,d1,a1,c1,p10)  ok 
(d1,d1,a1,c1,q10)  ok 
(d1,d1,a1,d1,a1)  ok 
(d1,d1,a1,d1,b1)  ok 
(d1,d1,a1,d1,c1)  ok 
(d1,d1,a1,d1,d1)  ok 
(d1,d1,a1,d1,p10)  ok 
(d1,d1,a1,d1,q10)  ok 
(d1,d1,a1,p10,a0)  ok 
(d1,d1,a1,p10,b0)  ok 
(d1,d1,a1,p10,c0)  ok 
(d1,d1,a1,p10,d0)  ok 
(d1,d1,a1,p10,p01)  ok 
(d1,d1,a1,p10,q01)  ok 
(d1,d1,a1,q10,a0)  ok 
(d1,d1,a1,q10,b0)  ok 
(d1,d1,a1,q10,c0)  ok 
(d1,d1,a1,q10,d0)  ok 
(d1,d1,a1,q10,p01)  ok 
(d1,d1,a1,q10,q01)  ok 
(d1,d1,b1,a1,a1)  ok 
(d1,d1,b1,a1,b1)  ok 
(d1,d1,b1,a1,c1)  ok 
(d1,d1,b1,a1,d1)  ok 
(d1,d1,b1,a1,p10)  ok 
(d1,d1,b1,a1,q10)  ok 
(d1,d1,b1,b1,a1)  ok 
(d1,d1,b1,b1,b1)  ok 
(d1,d1,b1,b1,c1)  ok 
(d1,d1,b1,b1,d1)  ok 
(d1,d1,b1,b1,p10)  ok 
(d1,d1,b1,b1,q10)  ok 
(d1,d1,b1,c1,a1)  ok 
(d1,d1,b1,c1,b1)  ok 
(d1,d1,b1,c1,c1)  ok 
(d1,d1,b1,c1,d1)  ok 
(d1,d1,b1,c1,p10)  ok 
(d1,d1,b1,c1,q10)  ok 
(d1,d1,b1,d1,a1)  ok 
(d1,d1,b1,d1,b1)  ok 
(d1,d1,b1,d1,c1)  ok 
(d1,d1,b1,d1,d1)  ok 
(d1,d1,b1,d1,p10)  ok 
(d1,d1,b1,d1,q10)  ok 
(d1,d1,b1,p10,a0)  ok 
(d1,d1,b1,p10,b0)  ok 
(d1,d1,b1,p10,c0)  ok 
(d1,d1,b1,p10,d0)  ok 
(d1,d1,b1,p10,p01)  ok 
(d1,d1,b1,p10,q01)  ok 
(d1,d1,b1,q10,a0)  ok 
(d1,d1,b1,q10,b0)  ok 
(d1,d1,b1,q10,c0)  ok 
(d1,d1,b1,q10,d0)  ok 
(d1,d1,b1,q10,p01)  ok 
(d1,d1,b1,q10,q01)  ok 
(d1,d1,c1,a1,a1)  ok 
(d1,d1,c1,a1,b1)  ok 
(d1,d1,c1,a1,c1)  ok 
(d1,d1,c1,a1,d1)  ok 
(d1,d1,c1,a1,p10)  ok 
(d1,d1,c1,a1,q10)  ok 
(d1,d1,c1,b1,a1)  ok 
(d1,d1,c1,b1,b1)  ok 
(d1,d1,c1,b1,c1)  ok 
(d1,d1,c1,b1,d1)  ok 
(d1,d1,c1,b1,p10)  ok 
(d1,d1,c1,b1,q10)  ok 
(d1,d1,c1,c1,a1)  ok 
(d1,d1,c1,c1,b1)  ok 
(d1,d1,c1,c1,c1)  ok 
(d1,d1,c1,c1,d1)  ok 
(d1,d1,c1,c1,p10)  ok 
(d1,d1,c1,c1,q10)  ok 
(d1,d1,c1,d1,a1)  ok 
(d1,d1,c1,d1,b1)  ok 
(d1,d1,c1,d1,c1)  ok 
(d1,d1,c1,d1,d1)  ok 
(d1,d1,c1,d1,p10)  ok 
(d1,d1,c1,d1,q10)  ok 
(d1,d1,c1,p10,a0)  ok 
(d1,d1,c1,p10,b0)  ok 
(d1,d1,c1,p10,c0)  ok 
(d1,d1,c1,p10,d0)  ok 
(d1,d1,c1,p10,p01)  ok 
(d1,d1,c1,p10,q01)  ok 
(d1,d1,c1,q10,a0)  ok 
(d1,d1,c1,q10,b0)  ok 
(d1,d1,c1,q10,c0)  ok 
(d1,d1,c1,q10,d0)  ok 
(d1,d1,c1,q10,p01)  ok 
(d1,d1,c1,q10,q01)  ok 
(d1,d1,d1,a1,a1)  ok 
(d1,d1,d1,a1,b1)  ok 
(d1,d1,d1,a1,c1)  ok 
(d1,d1,d1,a1,d1)  ok 
(d1,d1,d1,a1,p10)  ok 
(d1,d1,d1,a1,q10)  ok 
(d1,d1,d1,b1,a1)  ok 
(d1,d1,d1,b1,b1)  ok 
(d1,d1,d1,b1,c1)  ok 
(d1,d1,d1,b1,d1)  ok 
(d1,d1,d1,b1,p10)  ok 
(d1,d1,d1,b1,q10)  ok 
(d1,d1,d1,c1,a1)  ok 
(d1,d1,d1,c1,b1)  ok 
(d1,d1,d1,c1,c1)  ok 
(d1,d1,d1,c1,d1)  ok 
(d1,d1,d1,c1,p10)  ok 
(d1,d1,d1,c1,q10)  ok 
(d1,d1,d1,d1,a1)  ok 
(d1,d1,d1,d1,b1)  ok 
(d1,d1,d1,d1,c1)  ok 
(d1,d1,d1,d1,d1)  ok 
(d1,d1,d1,d1,p10)  ok 
(d1,d1,d1,d1,q10)  ok 
(d1,d1,d1,p10,a0)  ok 
(d1,d1,d1,p10,b0)  ok 
(d1,d1,d1,p10,c0)  ok 
(d1,d1,d1,p10,d0)  ok 
(d1,d1,d1,p10,p01)  ok 
(d1,d1,d1,p10,q01)  ok 
(d1,d1,d1,q10,a0)  ok 
(d1,d1,d1,q10,b0)  ok 
(d1,d1,d1,q10,c0)  ok 
(d1,d1,d1,q10,d0)  ok 
(d1,d1,d1,q10,p01)  ok 
(d1,d1,d1,q10,q01)  ok 
(d1,d1,p10,a0,a0)  ok 
(d1,d1,p10,a0,b0)  ok 
(d1,d1,p10,a0,c0)  ok 
(d1,d1,p10,a0,d0)  ok 
(d1,d1,p10,a0,p01)  ok 
(d1,d1,p10,a0,q01)  ok 
(d1,d1,p10,b0,a0)  ok 
(d1,d1,p10,b0,b0)  ok 
(d1,d1,p10,b0,c0)  ok 
(d1,d1,p10,b0,d0)  ok 
(d1,d1,p10,b0,p01)  ok 
(d1,d1,p10,b0,q01)  ok 
(d1,d1,p10,c0,a0)  ok 
(d1,d1,p10,c0,b0)  ok 
(d1,d1,p10,c0,c0)  ok 
(d1,d1,p10,c0,d0)  ok 
(d1,d1,p10,c0,p01)  ok 
(d1,d1,p10,c0,q01)  ok 
(d1,d1,p10,d0,a0)  ok 
(d1,d1,p10,d0,b0)  ok 
(d1,d1,p10,d0,c0)  ok 
(d1,d1,p10,d0,d0)  ok 
(d1,d1,p10,d0,p01)  ok 
(d1,d1,p10,d0,q01)  ok 
(d1,d1,p10,p01,a1)  ok 
(d1,d1,p10,p01,b1)  ok 
(d1,d1,p10,p01,c1)  ok 
(d1,d1,p10,p01,d1)  ok 
(d1,d1,p10,p01,p10)  ok 
(d1,d1,p10,p01,q10)  ok 
(d1,d1,p10,q01,a1)  ok 
(d1,d1,p10,q01,b1)  ok 
(d1,d1,p10,q01,c1)  ok 
(d1,d1,p10,q01,d1)  ok 
(d1,d1,p10,q01,p10)  ok 
(d1,d1,p10,q01,q10)  ok 
(d1,d1,q10,a0,a0)  ok 
(d1,d1,q10,a0,b0)  ok 
(d1,d1,q10,a0,c0)  ok 
(d1,d1,q10,a0,d0)  ok 
(d1,d1,q10,a0,p01)  ok 
(d1,d1,q10,a0,q01)  ok 
(d1,d1,q10,b0,a0)  ok 
(d1,d1,q10,b0,b0)  ok 
(d1,d1,q10,b0,c0)  ok 
(d1,d1,q10,b0,d0)  ok 
(d1,d1,q10,b0,p01)  ok 
(d1,d1,q10,b0,q01)  ok 
(d1,d1,q10,c0,a0)  ok 
(d1,d1,q10,c0,b0)  ok 
(d1,d1,q10,c0,c0)  ok 
(d1,d1,q10,c0,d0)  ok 
(d1,d1,q10,c0,p01)  ok 
(d1,d1,q10,c0,q01)  ok 
(d1,d1,q10,d0,a0)  ok 
(d1,d1,q10,d0,b0)  ok 
(d1,d1,q10,d0,c0)  ok 
(d1,d1,q10,d0,d0)  ok 
(d1,d1,q10,d0,p01)  ok 
(d1,d1,q10,d0,q01)  ok 
(d1,d1,q10,p01,a1)  ok 
(d1,d1,q10,p01,b1)  ok 
(d1,d1,q10,p01,c1)  ok 
(d1,d1,q10,p01,d1)  ok 
(d1,d1,q10,p01,p10)  ok 
(d1,d1,q10,p01,q10)  ok 
(d1,d1,q10,q01,a1)  ok 
(d1,d1,q10,q01,b1)  ok 
(d1,d1,q10,q01,c1)  ok 
(d1,d1,q10,q01,d1)  ok 
(d1,d1,q10,q01,p10)  ok 
(d1,d1,q10,q01,q10)  ok 
(d1,p10,a0,a0,a0)  ok 
(d1,p10,a0,a0,b0)  ok 
(d1,p10,a0,a0,c0)  ok 
(d1,p10,a0,a0,d0)  ok 
(d1,p10,a0,a0,p01)  ok 
(d1,p10,a0,a0,q01)  ok 
(d1,p10,a0,b0,a0)  ok 
(d1,p10,a0,b0,b0)  ok 
(d1,p10,a0,b0,c0)  ok 
(d1,p10,a0,b0,d0)  ok 
(d1,p10,a0,b0,p01)  ok 
(d1,p10,a0,b0,q01)  ok 
(d1,p10,a0,c0,a0)  ok 
(d1,p10,a0,c0,b0)  ok 
(d1,p10,a0,c0,c0)  ok 
(d1,p10,a0,c0,d0)  ok 
(d1,p10,a0,c0,p01)  ok 
(d1,p10,a0,c0,q01)  ok 
(d1,p10,a0,d0,a0)  ok 
(d1,p10,a0,d0,b0)  ok 
(d1,p10,a0,d0,c0)  ok 
(d1,p10,a0,d0,d0)  ok 
(d1,p10,a0,d0,p01)  ok 
(d1,p10,a0,d0,q01)  ok 
(d1,p10,a0,p01,a1)  ok 
(d1,p10,a0,p01,b1)  ok 
(d1,p10,a0,p01,c1)  ok 
(d1,p10,a0,p01,d1)  ok 
(d1,p10,a0,p01,p10)  ok 
(d1,p10,a0,p01,q10)  ok 
(d1,p10,a0,q01,a1)  ok 
(d1,p10,a0,q01,b1)  ok 
(d1,p10,a0,q01,c1)  ok 
(d1,p10,a0,q01,d1)  ok 
(d1,p10,a0,q01,p10)  ok 
(d1,p10,a0,q01,q10)  ok 
(d1,p10,b0,a0,a0)  ok 
(d1,p10,b0,a0,b0)  ok 
(d1,p10,b0,a0,c0)  ok 
(d1,p10,b0,a0,d0)  ok 
(d1,p10,b0,a0,p01)  ok 
(d1,p10,b0,a0,q01)  ok 
(d1,p10,b0,b0,a0)  ok 
(d1,p10,b0,b0,b0)  ok 
(d1,p10,b0,b0,c0)  ok 
(d1,p10,b0,b0,d0)  ok 
(d1,p10,b0,b0,p01)  ok 
(d1,p10,b0,b0,q01)  ok 
(d1,p10,b0,c0,a0)  ok 
(d1,p10,b0,c0,b0)  ok 
(d1,p10,b0,c0,c0)  ok 
(d1,p10,b0,c0,d0)  ok 
(d1,p10,b0,c0,p01)  ok 
(d1,p10,b0,c0,q01)  ok 
(d1,p10,b0,d0,a0)  ok 
(d1,p10,b0,d0,b0)  ok 
(d1,p10,b0,d0,c0)  ok 
(d1,p10,b0,d0,d0)  ok 
(d1,p10,b0,d0,p01)  ok 
(d1,p10,b0,d0,q01)  ok 
(d1,p10,b0,p01,a1)  ok 
(d1,p10,b0,p01,b1)  ok 
(d1,p10,b0,p01,c1)  ok 
(d1,p10,b0,p01,d1)  ok 
(d1,p10,b0,p01,p10)  ok 
(d1,p10,b0,p01,q10)  ok 
(d1,p10,b0,q01,a1)  ok 
(d1,p10,b0,q01,b1)  ok 
(d1,p10,b0,q01,c1)  ok 
(d1,p10,b0,q01,d1)  ok 
(d1,p10,b0,q01,p10)  ok 
(d1,p10,b0,q01,q10)  ok 
(d1,p10,c0,a0,a0)  ok 
(d1,p10,c0,a0,b0)  ok 
(d1,p10,c0,a0,c0)  ok 
(d1,p10,c0,a0,d0)  ok 
(d1,p10,c0,a0,p01)  ok 
(d1,p10,c0,a0,q01)  ok 
(d1,p10,c0,b0,a0)  ok 
(d1,p10,c0,b0,b0)  ok 
(d1,p10,c0,b0,c0)  ok 
(d1,p10,c0,b0,d0)  ok 
(d1,p10,c0,b0,p01)  ok 
(d1,p10,c0,b0,q01)  ok 
(d1,p10,c0,c0,a0)  ok 
(d1,p10,c0,c0,b0)  ok 
(d1,p10,c0,c0,c0)  ok 
(d1,p10,c0,c0,d0)  ok 
(d1,p10,c0,c0,p01)  ok 
(d1,p10,c0,c0,q01)  ok 
(d1,p10,c0,d0,a0)  ok 
(d1,p10,c0,d0,b0)  ok 
(d1,p10,c0,d0,c0)  ok 
(d1,p10,c0,d0,d0)  ok 
(d1,p10,c0,d0,p01)  ok 
(d1,p10,c0,d0,q01)  ok 
(d1,p10,c0,p01,a1)  ok 
(d1,p10,c0,p01,b1)  ok 
(d1,p10,c0,p01,c1)  ok 
(d1,p10,c0,p01,d1)  ok 
(d1,p10,c0,p01,p10)  ok 
(d1,p10,c0,p01,q10)  ok 
(d1,p10,c0,q01,a1)  ok 
(d1,p10,c0,q01,b1)  ok 
(d1,p10,c0,q01,c1)  ok 
(d1,p10,c0,q01,d1)  ok 
(d1,p10,c0,q01,p10)  ok 
(d1,p10,c0,q01,q10)  ok 
(d1,p10,d0,a0,a0)  ok 
(d1,p10,d0,a0,b0)  ok 
(d1,p10,d0,a0,c0)  ok 
(d1,p10,d0,a0,d0)  ok 
(d1,p10,d0,a0,p01)  ok 
(d1,p10,d0,a0,q01)  ok 
(d1,p10,d0,b0,a0)  ok 
(d1,p10,d0,b0,b0)  ok 
(d1,p10,d0,b0,c0)  ok 
(d1,p10,d0,b0,d0)  ok 
(d1,p10,d0,b0,p01)  ok 
(d1,p10,d0,b0,q01)  ok 
(d1,p10,d0,c0,a0)  ok 
(d1,p10,d0,c0,b0)  ok 
(d1,p10,d0,c0,c0)  ok 
(d1,p10,d0,c0,d0)  ok 
(d1,p10,d0,c0,p01)  ok 
(d1,p10,d0,c0,q01)  ok 
(d1,p10,d0,d0,a0)  ok 
(d1,p10,d0,d0,b0)  ok 
(d1,p10,d0,d0,c0)  ok 
(d1,p10,d0,d0,d0)  ok 
(d1,p10,d0,d0,p01)  ok 
(d1,p10,d0,d0,q01)  ok 
(d1,p10,d0,p01,a1)  ok 
(d1,p10,d0,p01,b1)  ok 
(d1,p10,d0,p01,c1)  ok 
(d1,p10,d0,p01,d1)  ok 
(d1,p10,d0,p01,p10)  ok 
(d1,p10,d0,p01,q10)  ok 
(d1,p10,d0,q01,a1)  ok 
(d1,p10,d0,q01,b1)  ok 
(d1,p10,d0,q01,c1)  ok 
(d1,p10,d0,q01,d1)  ok 
(d1,p10,d0,q01,p10)  ok 
(d1,p10,d0,q01,q10)  ok 
(d1,p10,p01,a1,a1)  ok 
(d1,p10,p01,a1,b1)  ok 
(d1,p10,p01,a1,c1)  ok 
(d1,p10,p01,a1,d1)  ok 
(d1,p10,p01,a1,p10)  ok 
(d1,p10,p01,a1,q10)  ok 
(d1,p10,p01,b1,a1)  ok 
(d1,p10,p01,b1,b1)  ok 
(d1,p10,p01,b1,c1)  ok 
(d1,p10,p01,b1,d1)  ok 
(d1,p10,p01,b1,p10)  ok 
(d1,p10,p01,b1,q10)  ok 
(d1,p10,p01,c1,a1)  ok 
(d1,p10,p01,c1,b1)  ok 
(d1,p10,p01,c1,c1)  ok 
(d1,p10,p01,c1,d1)  ok 
(d1,p10,p01,c1,p10)  ok 
(d1,p10,p01,c1,q10)  ok 
(d1,p10,p01,d1,a1)  ok 
(d1,p10,p01,d1,b1)  ok 
(d1,p10,p01,d1,c1)  ok 
(d1,p10,p01,d1,d1)  ok 
(d1,p10,p01,d1,p10)  ok 
(d1,p10,p01,d1,q10)  ok 
(d1,p10,p01,p10,a0)  ok 
(d1,p10,p01,p10,b0)  ok 
(d1,p10,p01,p10,c0)  ok 
(d1,p10,p01,p10,d0)  ok 
(d1,p10,p01,p10,p01)  ok 
(d1,p10,p01,p10,q01)  ok 
(d1,p10,p01,q10,a0)  ok 
(d1,p10,p01,q10,b0)  ok 
(d1,p10,p01,q10,c0)  ok 
(d1,p10,p01,q10,d0)  ok 
(d1,p10,p01,q10,p01)  ok 
(d1,p10,p01,q10,q01)  ok 
(d1,p10,q01,a1,a1)  ok 
(d1,p10,q01,a1,b1)  ok 
(d1,p10,q01,a1,c1)  ok 
(d1,p10,q01,a1,d1)  ok 
(d1,p10,q01,a1,p10)  ok 
(d1,p10,q01,a1,q10)  ok 
(d1,p10,q01,b1,a1)  ok 
(d1,p10,q01,b1,b1)  ok 
(d1,p10,q01,b1,c1)  ok 
(d1,p10,q01,b1,d1)  ok 
(d1,p10,q01,b1,p10)  ok 
(d1,p10,q01,b1,q10)  ok 
(d1,p10,q01,c1,a1)  ok 
(d1,p10,q01,c1,b1)  ok 
(d1,p10,q01,c1,c1)  ok 
(d1,p10,q01,c1,d1)  ok 
(d1,p10,q01,c1,p10)  ok 
(d1,p10,q01,c1,q10)  ok 
(d1,p10,q01,d1,a1)  ok 
(d1,p10,q01,d1,b1)  ok 
(d1,p10,q01,d1,c1)  ok 
(d1,p10,q01,d1,d1)  ok 
(d1,p10,q01,d1,p10)  ok 
(d1,p10,q01,d1,q10)  ok 
(d1,p10,q01,p10,a0)  ok 
(d1,p10,q01,p10,b0)  ok 
(d1,p10,q01,p10,c0)  ok 
(d1,p10,q01,p10,d0)  ok 
(d1,p10,q01,p10,p01)  ok 
(d1,p10,q01,p10,q01)  ok 
(d1,p10,q01,q10,a0)  ok 
(d1,p10,q01,q10,b0)  ok 
(d1,p10,q01,q10,c0)  ok 
(d1,p10,q01,q10,d0)  ok 
(d1,p10,q01,q10,p01)  ok 
(d1,p10,q01,q10,q01)  ok 
(d1,q10,a0,a0,a0)  ok 
(d1,q10,a0,a0,b0)  ok 
(d1,q10,a0,a0,c0)  ok 
(d1,q10,a0,a0,d0)  ok 
(d1,q10,a0,a0,p01)  ok 
(d1,q10,a0,a0,q01)  ok 
(d1,q10,a0,b0,a0)  ok 
(d1,q10,a0,b0,b0)  ok 
(d1,q10,a0,b0,c0)  ok 
(d1,q10,a0,b0,d0)  ok 
(d1,q10,a0,b0,p01)  ok 
(d1,q10,a0,b0,q01)  ok 
(d1,q10,a0,c0,a0)  ok 
(d1,q10,a0,c0,b0)  ok 
(d1,q10,a0,c0,c0)  ok 
(d1,q10,a0,c0,d0)  ok 
(d1,q10,a0,c0,p01)  ok 
(d1,q10,a0,c0,q01)  ok 
(d1,q10,a0,d0,a0)  ok 
(d1,q10,a0,d0,b0)  ok 
(d1,q10,a0,d0,c0)  ok 
(d1,q10,a0,d0,d0)  ok 
(d1,q10,a0,d0,p01)  ok 
(d1,q10,a0,d0,q01)  ok 
(d1,q10,a0,p01,a1)  ok 
(d1,q10,a0,p01,b1)  ok 
(d1,q10,a0,p01,c1)  ok 
(d1,q10,a0,p01,d1)  ok 
(d1,q10,a0,p01,p10)  ok 
(d1,q10,a0,p01,q10)  ok 
(d1,q10,a0,q01,a1)  ok 
(d1,q10,a0,q01,b1)  ok 
(d1,q10,a0,q01,c1)  ok 
(d1,q10,a0,q01,d1)  ok 
(d1,q10,a0,q01,p10)  ok 
(d1,q10,a0,q01,q10)  ok 
(d1,q10,b0,a0,a0)  ok 
(d1,q10,b0,a0,b0)  ok 
(d1,q10,b0,a0,c0)  ok 
(d1,q10,b0,a0,d0)  ok 
(d1,q10,b0,a0,p01)  ok 
(d1,q10,b0,a0,q01)  ok 
(d1,q10,b0,b0,a0)  ok 
(d1,q10,b0,b0,b0)  ok 
(d1,q10,b0,b0,c0)  ok 
(d1,q10,b0,b0,d0)  ok 
(d1,q10,b0,b0,p01)  ok 
(d1,q10,b0,b0,q01)  ok 
(d1,q10,b0,c0,a0)  ok 
(d1,q10,b0,c0,b0)  ok 
(d1,q10,b0,c0,c0)  ok 
(d1,q10,b0,c0,d0)  ok 
(d1,q10,b0,c0,p01)  ok 
(d1,q10,b0,c0,q01)  ok 
(d1,q10,b0,d0,a0)  ok 
(d1,q10,b0,d0,b0)  ok 
(d1,q10,b0,d0,c0)  ok 
(d1,q10,b0,d0,d0)  ok 
(d1,q10,b0,d0,p01)  ok 
(d1,q10,b0,d0,q01)  ok 
(d1,q10,b0,p01,a1)  ok 
(d1,q10,b0,p01,b1)  ok 
(d1,q10,b0,p01,c1)  ok 
(d1,q10,b0,p01,d1)  ok 
(d1,q10,b0,p01,p10)  ok 
(d1,q10,b0,p01,q10)  ok 
(d1,q10,b0,q01,a1)  ok 
(d1,q10,b0,q01,b1)  ok 
(d1,q10,b0,q01,c1)  ok 
(d1,q10,b0,q01,d1)  ok 
(d1,q10,b0,q01,p10)  ok 
(d1,q10,b0,q01,q10)  ok 
(d1,q10,c0,a0,a0)  ok 
(d1,q10,c0,a0,b0)  ok 
(d1,q10,c0,a0,c0)  ok 
(d1,q10,c0,a0,d0)  ok 
(d1,q10,c0,a0,p01)  ok 
(d1,q10,c0,a0,q01)  ok 
(d1,q10,c0,b0,a0)  ok 
(d1,q10,c0,b0,b0)  ok 
(d1,q10,c0,b0,c0)  ok 
(d1,q10,c0,b0,d0)  ok 
(d1,q10,c0,b0,p01)  ok 
(d1,q10,c0,b0,q01)  ok 
(d1,q10,c0,c0,a0)  ok 
(d1,q10,c0,c0,b0)  ok 
(d1,q10,c0,c0,c0)  ok 
(d1,q10,c0,c0,d0)  ok 
(d1,q10,c0,c0,p01)  ok 
(d1,q10,c0,c0,q01)  ok 
(d1,q10,c0,d0,a0)  ok 
(d1,q10,c0,d0,b0)  ok 
(d1,q10,c0,d0,c0)  ok 
(d1,q10,c0,d0,d0)  ok 
(d1,q10,c0,d0,p01)  ok 
(d1,q10,c0,d0,q01)  ok 
(d1,q10,c0,p01,a1)  ok 
(d1,q10,c0,p01,b1)  ok 
(d1,q10,c0,p01,c1)  ok 
(d1,q10,c0,p01,d1)  ok 
(d1,q10,c0,p01,p10)  ok 
(d1,q10,c0,p01,q10)  ok 
(d1,q10,c0,q01,a1)  ok 
(d1,q10,c0,q01,b1)  ok 
(d1,q10,c0,q01,c1)  ok 
(d1,q10,c0,q01,d1)  ok 
(d1,q10,c0,q01,p10)  ok 
(d1,q10,c0,q01,q10)  ok 
(d1,q10,d0,a0,a0)  ok 
(d1,q10,d0,a0,b0)  ok 
(d1,q10,d0,a0,c0)  ok 
(d1,q10,d0,a0,d0)  ok 
(d1,q10,d0,a0,p01)  ok 
(d1,q10,d0,a0,q01)  ok 
(d1,q10,d0,b0,a0)  ok 
(d1,q10,d0,b0,b0)  ok 
(d1,q10,d0,b0,c0)  ok 
(d1,q10,d0,b0,d0)  ok 
(d1,q10,d0,b0,p01)  ok 
(d1,q10,d0,b0,q01)  ok 
(d1,q10,d0,c0,a0)  ok 
(d1,q10,d0,c0,b0)  ok 
(d1,q10,d0,c0,c0)  ok 
(d1,q10,d0,c0,d0)  ok 
(d1,q10,d0,c0,p01)  ok 
(d1,q10,d0,c0,q01)  ok 
(d1,q10,d0,d0,a0)  ok 
(d1,q10,d0,d0,b0)  ok 
(d1,q10,d0,d0,c0)  ok 
(d1,q10,d0,d0,d0)  ok 
(d1,q10,d0,d0,p01)  ok 
(d1,q10,d0,d0,q01)  ok 
(d1,q10,d0,p01,a1)  ok 
(d1,q10,d0,p01,b1)  ok 
(d1,q10,d0,p01,c1)  ok 
(d1,q10,d0,p01,d1)  ok 
(d1,q10,d0,p01,p10)  ok 
(d1,q10,d0,p01,q10)  ok 
(d1,q10,d0,q01,a1)  ok 
(d1,q10,d0,q01,b1)  ok 
(d1,q10,d0,q01,c1)  ok 
(d1,q10,d0,q01,d1)  ok 
(d1,q10,d0,q01,p10)  ok 
(d1,q10,d0,q01,q10)  ok 
(d1,q10,p01,a1,a1)  ok 
(d1,q10,p01,a1,b1)  ok 
(d1,q10,p01,a1,c1)  ok 
(d1,q10,p01,a1,d1)  ok 
(d1,q10,p01,a1,p10)  ok 
(d1,q10,p01,a1,q10)  ok 
(d1,q10,p01,b1,a1)  ok 
(d1,q10,p01,b1,b1)  ok 
(d1,q10,p01,b1,c1)  ok 
(d1,q10,p01,b1,d1)  ok 
(d1,q10,p01,b1,p10)  ok 
(d1,q10,p01,b1,q10)  ok 
(d1,q10,p01,c1,a1)  ok 
(d1,q10,p01,c1,b1)  ok 
(d1,q10,p01,c1,c1)  ok 
(d1,q10,p01,c1,d1)  ok 
(d1,q10,p01,c1,p10)  ok 
(d1,q10,p01,c1,q10)  ok 
(d1,q10,p01,d1,a1)  ok 
(d1,q10,p01,d1,b1)  ok 
(d1,q10,p01,d1,c1)  ok 
(d1,q10,p01,d1,d1)  ok 
(d1,q10,p01,d1,p10)  ok 
(d1,q10,p01,d1,q10)  ok 
(d1,q10,p01,p10,a0)  ok 
(d1,q10,p01,p10,b0)  ok 
(d1,q10,p01,p10,c0)  ok 
(d1,q10,p01,p10,d0)  ok 
(d1,q10,p01,p10,p01)  ok 
(d1,q10,p01,p10,q01)  ok 
(d1,q10,p01,q10,a0)  ok 
(d1,q10,p01,q10,b0)  ok 
(d1,q10,p01,q10,c0)  ok 
(d1,q10,p01,q10,d0)  ok 
(d1,q10,p01,q10,p01)  ok 
(d1,q10,p01,q10,q01)  ok 
(d1,q10,q01,a1,a1)  ok 
(d1,q10,q01,a1,b1)  ok 
(d1,q10,q01,a1,c1)  ok 
(d1,q10,q01,a1,d1)  ok 
(d1,q10,q01,a1,p10)  ok 
(d1,q10,q01,a1,q10)  ok 
(d1,q10,q01,b1,a1)  ok 
(d1,q10,q01,b1,b1)  ok 
(d1,q10,q01,b1,c1)  ok 
(d1,q10,q01,b1,d1)  ok 
(d1,q10,q01,b1,p10)  ok 
(d1,q10,q01,b1,q10)  ok 
(d1,q10,q01,c1,a1)  ok 
(d1,q10,q01,c1,b1)  ok 
(d1,q10,q01,c1,c1)  ok 
(d1,q10,q01,c1,d1)  ok 
(d1,q10,q01,c1,p10)  ok 
(d1,q10,q01,c1,q10)  ok 
(d1,q10,q01,d1,a1)  ok 
(d1,q10,q01,d1,b1)  ok 
(d1,q10,q01,d1,c1)  ok 
(d1,q10,q01,d1,d1)  ok 
(d1,q10,q01,d1,p10)  ok 
(d1,q10,q01,d1,q10)  ok 
(d1,q10,q01,p10,a0)  ok 
(d1,q10,q01,p10,b0)  ok 
(d1,q10,q01,p10,c0)  ok 
(d1,q10,q01,p10,d0)  ok 
(d1,q10,q01,p10,p01)  ok 
(d1,q10,q01,p10,q01)  ok 
(d1,q10,q01,q10,a0)  ok 
(d1,q10,q01,q10,b0)  ok 
(d1,q10,q01,q10,c0)  ok 
(d1,q10,q01,q10,d0)  ok 
(d1,q10,q01,q10,p01)  ok 
(d1,q10,q01,q10,q01)  ok 
(p10,a0,a0,a0,a0)  ok 
(p10,a0,a0,a0,b0)  ok 
(p10,a0,a0,a0,c0)  ok 
(p10,a0,a0,a0,d0)  ok 
(p10,a0,a0,a0,p01)  ok 
(p10,a0,a0,a0,q01)  ok 
(p10,a0,a0,b0,a0)  ok 
(p10,a0,a0,b0,b0)  ok 
(p10,a0,a0,b0,c0)  ok 
(p10,a0,a0,b0,d0)  ok 
(p10,a0,a0,b0,p01)  ok 
(p10,a0,a0,b0,q01)  ok 
(p10,a0,a0,c0,a0)  ok 
(p10,a0,a0,c0,b0)  ok 
(p10,a0,a0,c0,c0)  ok 
(p10,a0,a0,c0,d0)  ok 
(p10,a0,a0,c0,p01)  ok 
(p10,a0,a0,c0,q01)  ok 
(p10,a0,a0,d0,a0)  ok 
(p10,a0,a0,d0,b0)  ok 
(p10,a0,a0,d0,c0)  ok 
(p10,a0,a0,d0,d0)  ok 
(p10,a0,a0,d0,p01)  ok 
(p10,a0,a0,d0,q01)  ok 
(p10,a0,a0,p01,a1)  ok 
(p10,a0,a0,p01,b1)  ok 
(p10,a0,a0,p01,c1)  ok 
(p10,a0,a0,p01,d1)  ok 
(p10,a0,a0,p01,p10)  ok 
(p10,a0,a0,p01,q10)  ok 
(p10,a0,a0,q01,a1)  ok 
(p10,a0,a0,q01,b1)  ok 
(p10,a0,a0,q01,c1)  ok 
(p10,a0,a0,q01,d1)  ok 
(p10,a0,a0,q01,p10)  ok 
(p10,a0,a0,q01,q10)  ok 
(p10,a0,b0,a0,a0)  ok 
(p10,a0,b0,a0,b0)  ok 
(p10,a0,b0,a0,c0)  ok 
(p10,a0,b0,a0,d0)  ok 
(p10,a0,b0,a0,p01)  ok 
(p10,a0,b0,a0,q01)  ok 
(p10,a0,b0,b0,a0)  ok 
(p10,a0,b0,b0,b0)  ok 
(p10,a0,b0,b0,c0)  ok 
(p10,a0,b0,b0,d0)  ok 
(p10,a0,b0,b0,p01)  ok 
(p10,a0,b0,b0,q01)  ok 
(p10,a0,b0,c0,a0)  ok 
(p10,a0,b0,c0,b0)  ok 
(p10,a0,b0,c0,c0)  ok 
(p10,a0,b0,c0,d0)  ok 
(p10,a0,b0,c0,p01)  ok 
(p10,a0,b0,c0,q01)  ok 
(p10,a0,b0,d0,a0)  ok 
(p10,a0,b0,d0,b0)  ok 
(p10,a0,b0,d0,c0)  ok 
(p10,a0,b0,d0,d0)  ok 
(p10,a0,b0,d0,p01)  ok 
(p10,a0,b0,d0,q01)  ok 
(p10,a0,b0,p01,a1)  ok 
(p10,a0,b0,p01,b1)  ok 
(p10,a0,b0,p01,c1)  ok 
(p10,a0,b0,p01,d1)  ok 
(p10,a0,b0,p01,p10)  ok 
(p10,a0,b0,p01,q10)  ok 
(p10,a0,b0,q01,a1)  ok 
(p10,a0,b0,q01,b1)  ok 
(p10,a0,b0,q01,c1)  ok 
(p10,a0,b0,q01,d1)  ok 
(p10,a0,b0,q01,p10)  ok 
(p10,a0,b0,q01,q10)  ok 
(p10,a0,c0,a0,a0)  ok 
(p10,a0,c0,a0,b0)  ok 
(p10,a0,c0,a0,c0)  ok 
(p10,a0,c0,a0,d0)  ok 
(p10,a0,c0,a0,p01)  ok 
(p10,a0,c0,a0,q01)  ok 
(p10,a0,c0,b0,a0)  ok 
(p10,a0,c0,b0,b0)  ok 
(p10,a0,c0,b0,c0)  ok 
(p10,a0,c0,b0,d0)  ok 
(p10,a0,c0,b0,p01)  ok 
(p10,a0,c0,b0,q01)  ok 
(p10,a0,c0,c0,a0)  ok 
(p10,a0,c0,c0,b0)  ok 
(p10,a0,c0,c0,c0)  ok 
(p10,a0,c0,c0,d0)  ok 
(p10,a0,c0,c0,p01)  ok 
(p10,a0,c0,c0,q01)  ok 
(p10,a0,c0,d0,a0)  ok 
(p10,a0,c0,d0,b0)  ok 
(p10,a0,c0,d0,c0)  ok 
(p10,a0,c0,d0,d0)  ok 
(p10,a0,c0,d0,p01)  ok 
(p10,a0,c0,d0,q01)  ok 
(p10,a0,c0,p01,a1)  ok 
(p10,a0,c0,p01,b1)  ok 
(p10,a0,c0,p01,c1)  ok 
(p10,a0,c0,p01,d1)  ok 
(p10,a0,c0,p01,p10)  ok 
(p10,a0,c0,p01,q10)  ok 
(p10,a0,c0,q01,a1)  ok 
(p10,a0,c0,q01,b1)  ok 
(p10,a0,c0,q01,c1)  ok 
(p10,a0,c0,q01,d1)  ok 
(p10,a0,c0,q01,p10)  ok 
(p10,a0,c0,q01,q10)  ok 
(p10,a0,d0,a0,a0)  ok 
(p10,a0,d0,a0,b0)  ok 
(p10,a0,d0,a0,c0)  ok 
(p10,a0,d0,a0,d0)  ok 
(p10,a0,d0,a0,p01)  ok 
(p10,a0,d0,a0,q01)  ok 
(p10,a0,d0,b0,a0)  ok 
(p10,a0,d0,b0,b0)  ok 
(p10,a0,d0,b0,c0)  ok 
(p10,a0,d0,b0,d0)  ok 
(p10,a0,d0,b0,p01)  ok 
(p10,a0,d0,b0,q01)  ok 
(p10,a0,d0,c0,a0)  ok 
(p10,a0,d0,c0,b0)  ok 
(p10,a0,d0,c0,c0)  ok 
(p10,a0,d0,c0,d0)  ok 
(p10,a0,d0,c0,p01)  ok 
(p10,a0,d0,c0,q01)  ok 
(p10,a0,d0,d0,a0)  ok 
(p10,a0,d0,d0,b0)  ok 
(p10,a0,d0,d0,c0)  ok 
(p10,a0,d0,d0,d0)  ok 
(p10,a0,d0,d0,p01)  ok 
(p10,a0,d0,d0,q01)  ok 
(p10,a0,d0,p01,a1)  ok 
(p10,a0,d0,p01,b1)  ok 
(p10,a0,d0,p01,c1)  ok 
(p10,a0,d0,p01,d1)  ok 
(p10,a0,d0,p01,p10)  ok 
(p10,a0,d0,p01,q10)  ok 
(p10,a0,d0,q01,a1)  ok 
(p10,a0,d0,q01,b1)  ok 
(p10,a0,d0,q01,c1)  ok 
(p10,a0,d0,q01,d1)  ok 
(p10,a0,d0,q01,p10)  ok 
(p10,a0,d0,q01,q10)  ok 
(p10,a0,p01,a1,a1)  ok 
(p10,a0,p01,a1,b1)  ok 
(p10,a0,p01,a1,c1)  ok 
(p10,a0,p01,a1,d1)  ok 
(p10,a0,p01,a1,p10)  ok 
(p10,a0,p01,a1,q10)  ok 
(p10,a0,p01,b1,a1)  ok 
(p10,a0,p01,b1,b1)  ok 
(p10,a0,p01,b1,c1)  ok 
(p10,a0,p01,b1,d1)  ok 
(p10,a0,p01,b1,p10)  ok 
(p10,a0,p01,b1,q10)  ok 
(p10,a0,p01,c1,a1)  ok 
(p10,a0,p01,c1,b1)  ok 
(p10,a0,p01,c1,c1)  ok 
(p10,a0,p01,c1,d1)  ok 
(p10,a0,p01,c1,p10)  ok 
(p10,a0,p01,c1,q10)  ok 
(p10,a0,p01,d1,a1)  ok 
(p10,a0,p01,d1,b1)  ok 
(p10,a0,p01,d1,c1)  ok 
(p10,a0,p01,d1,d1)  ok 
(p10,a0,p01,d1,p10)  ok 
(p10,a0,p01,d1,q10)  ok 
(p10,a0,p01,p10,a0)  ok 
(p10,a0,p01,p10,b0)  ok 
(p10,a0,p01,p10,c0)  ok 
(p10,a0,p01,p10,d0)  ok 
(p10,a0,p01,p10,p01)  ok 
(p10,a0,p01,p10,q01)  ok 
(p10,a0,p01,q10,a0)  ok 
(p10,a0,p01,q10,b0)  ok 
(p10,a0,p01,q10,c0)  ok 
(p10,a0,p01,q10,d0)  ok 
(p10,a0,p01,q10,p01)  ok 
(p10,a0,p01,q10,q01)  ok 
(p10,a0,q01,a1,a1)  ok 
(p10,a0,q01,a1,b1)  ok 
(p10,a0,q01,a1,c1)  ok 
(p10,a0,q01,a1,d1)  ok 
(p10,a0,q01,a1,p10)  ok 
(p10,a0,q01,a1,q10)  ok 
(p10,a0,q01,b1,a1)  ok 
(p10,a0,q01,b1,b1)  ok 
(p10,a0,q01,b1,c1)  ok 
(p10,a0,q01,b1,d1)  ok 
(p10,a0,q01,b1,p10)  ok 
(p10,a0,q01,b1,q10)  ok 
(p10,a0,q01,c1,a1)  ok 
(p10,a0,q01,c1,b1)  ok 
(p10,a0,q01,c1,c1)  ok 
(p10,a0,q01,c1,d1)  ok 
(p10,a0,q01,c1,p10)  ok 
(p10,a0,q01,c1,q10)  ok 
(p10,a0,q01,d1,a1)  ok 
(p10,a0,q01,d1,b1)  ok 
(p10,a0,q01,d1,c1)  ok 
(p10,a0,q01,d1,d1)  ok 
(p10,a0,q01,d1,p10)  ok 
(p10,a0,q01,d1,q10)  ok 
(p10,a0,q01,p10,a0)  ok 
(p10,a0,q01,p10,b0)  ok 
(p10,a0,q01,p10,c0)  ok 
(p10,a0,q01,p10,d0)  ok 
(p10,a0,q01,p10,p01)  ok 
(p10,a0,q01,p10,q01)  ok 
(p10,a0,q01,q10,a0)  ok 
(p10,a0,q01,q10,b0)  ok 
(p10,a0,q01,q10,c0)  ok 
(p10,a0,q01,q10,d0)  ok 
(p10,a0,q01,q10,p01)  ok 
(p10,a0,q01,q10,q01)  ok 
(p10,b0,a0,a0,a0)  ok 
(p10,b0,a0,a0,b0)  ok 
(p10,b0,a0,a0,c0)  ok 
(p10,b0,a0,a0,d0)  ok 
(p10,b0,a0,a0,p01)  ok 
(p10,b0,a0,a0,q01)  ok 
(p10,b0,a0,b0,a0)  ok 
(p10,b0,a0,b0,b0)  ok 
(p10,b0,a0,b0,c0)  ok 
(p10,b0,a0,b0,d0)  ok 
(p10,b0,a0,b0,p01)  ok 
(p10,b0,a0,b0,q01)  ok 
(p10,b0,a0,c0,a0)  ok 
(p10,b0,a0,c0,b0)  ok 
(p10,b0,a0,c0,c0)  ok 
(p10,b0,a0,c0,d0)  ok 
(p10,b0,a0,c0,p01)  ok 
(p10,b0,a0,c0,q01)  ok 
(p10,b0,a0,d0,a0)  ok 
(p10,b0,a0,d0,b0)  ok 
(p10,b0,a0,d0,c0)  ok 
(p10,b0,a0,d0,d0)  ok 
(p10,b0,a0,d0,p01)  ok 
(p10,b0,a0,d0,q01)  ok 
(p10,b0,a0,p01,a1)  ok 
(p10,b0,a0,p01,b1)  ok 
(p10,b0,a0,p01,c1)  ok 
(p10,b0,a0,p01,d1)  ok 
(p10,b0,a0,p01,p10)  ok 
(p10,b0,a0,p01,q10)  ok 
(p10,b0,a0,q01,a1)  ok 
(p10,b0,a0,q01,b1)  ok 
(p10,b0,a0,q01,c1)  ok 
(p10,b0,a0,q01,d1)  ok 
(p10,b0,a0,q01,p10)  ok 
(p10,b0,a0,q01,q10)  ok 
(p10,b0,b0,a0,a0)  ok 
(p10,b0,b0,a0,b0)  ok 
(p10,b0,b0,a0,c0)  ok 
(p10,b0,b0,a0,d0)  ok 
(p10,b0,b0,a0,p01)  ok 
(p10,b0,b0,a0,q01)  ok 
(p10,b0,b0,b0,a0)  ok 
(p10,b0,b0,b0,b0)  ok 
(p10,b0,b0,b0,c0)  ok 
(p10,b0,b0,b0,d0)  ok 
(p10,b0,b0,b0,p01)  ok 
(p10,b0,b0,b0,q01)  ok 
(p10,b0,b0,c0,a0)  ok 
(p10,b0,b0,c0,b0)  ok 
(p10,b0,b0,c0,c0)  ok 
(p10,b0,b0,c0,d0)  ok 
(p10,b0,b0,c0,p01)  ok 
(p10,b0,b0,c0,q01)  ok 
(p10,b0,b0,d0,a0)  ok 
(p10,b0,b0,d0,b0)  ok 
(p10,b0,b0,d0,c0)  ok 
(p10,b0,b0,d0,d0)  ok 
(p10,b0,b0,d0,p01)  ok 
(p10,b0,b0,d0,q01)  ok 
(p10,b0,b0,p01,a1)  ok 
(p10,b0,b0,p01,b1)  ok 
(p10,b0,b0,p01,c1)  ok 
(p10,b0,b0,p01,d1)  ok 
(p10,b0,b0,p01,p10)  ok 
(p10,b0,b0,p01,q10)  ok 
(p10,b0,b0,q01,a1)  ok 
(p10,b0,b0,q01,b1)  ok 
(p10,b0,b0,q01,c1)  ok 
(p10,b0,b0,q01,d1)  ok 
(p10,b0,b0,q01,p10)  ok 
(p10,b0,b0,q01,q10)  ok 
(p10,b0,c0,a0,a0)  ok 
(p10,b0,c0,a0,b0)  ok 
(p10,b0,c0,a0,c0)  ok 
(p10,b0,c0,a0,d0)  ok 
(p10,b0,c0,a0,p01)  ok 
(p10,b0,c0,a0,q01)  ok 
(p10,b0,c0,b0,a0)  ok 
(p10,b0,c0,b0,b0)  ok 
(p10,b0,c0,b0,c0)  ok 
(p10,b0,c0,b0,d0)  ok 
(p10,b0,c0,b0,p01)  ok 
(p10,b0,c0,b0,q01)  ok 
(p10,b0,c0,c0,a0)  ok 
(p10,b0,c0,c0,b0)  ok 
(p10,b0,c0,c0,c0)  ok 
(p10,b0,c0,c0,d0)  ok 
(p10,b0,c0,c0,p01)  ok 
(p10,b0,c0,c0,q01)  ok 
(p10,b0,c0,d0,a0)  ok 
(p10,b0,c0,d0,b0)  ok 
(p10,b0,c0,d0,c0)  ok 
(p10,b0,c0,d0,d0)  ok 
(p10,b0,c0,d0,p01)  ok 
(p10,b0,c0,d0,q01)  ok 
(p10,b0,c0,p01,a1)  ok 
(p10,b0,c0,p01,b1)  ok 
(p10,b0,c0,p01,c1)  ok 
(p10,b0,c0,p01,d1)  ok 
(p10,b0,c0,p01,p10)  ok 
(p10,b0,c0,p01,q10)  ok 
(p10,b0,c0,q01,a1)  ok 
(p10,b0,c0,q01,b1)  ok 
(p10,b0,c0,q01,c1)  ok 
(p10,b0,c0,q01,d1)  ok 
(p10,b0,c0,q01,p10)  ok 
(p10,b0,c0,q01,q10)  ok 
(p10,b0,d0,a0,a0)  ok 
(p10,b0,d0,a0,b0)  ok 
(p10,b0,d0,a0,c0)  ok 
(p10,b0,d0,a0,d0)  ok 
(p10,b0,d0,a0,p01)  ok 
(p10,b0,d0,a0,q01)  ok 
(p10,b0,d0,b0,a0)  ok 
(p10,b0,d0,b0,b0)  ok 
(p10,b0,d0,b0,c0)  ok 
(p10,b0,d0,b0,d0)  ok 
(p10,b0,d0,b0,p01)  ok 
(p10,b0,d0,b0,q01)  ok 
(p10,b0,d0,c0,a0)  ok 
(p10,b0,d0,c0,b0)  ok 
(p10,b0,d0,c0,c0)  ok 
(p10,b0,d0,c0,d0)  ok 
(p10,b0,d0,c0,p01)  ok 
(p10,b0,d0,c0,q01)  ok 
(p10,b0,d0,d0,a0)  ok 
(p10,b0,d0,d0,b0)  ok 
(p10,b0,d0,d0,c0)  ok 
(p10,b0,d0,d0,d0)  ok 
(p10,b0,d0,d0,p01)  ok 
(p10,b0,d0,d0,q01)  ok 
(p10,b0,d0,p01,a1)  ok 
(p10,b0,d0,p01,b1)  ok 
(p10,b0,d0,p01,c1)  ok 
(p10,b0,d0,p01,d1)  ok 
(p10,b0,d0,p01,p10)  ok 
(p10,b0,d0,p01,q10)  ok 
(p10,b0,d0,q01,a1)  ok 
(p10,b0,d0,q01,b1)  ok 
(p10,b0,d0,q01,c1)  ok 
(p10,b0,d0,q01,d1)  ok 
(p10,b0,d0,q01,p10)  ok 
(p10,b0,d0,q01,q10)  ok 
(p10,b0,p01,a1,a1)  ok 
(p10,b0,p01,a1,b1)  ok 
(p10,b0,p01,a1,c1)  ok 
(p10,b0,p01,a1,d1)  ok 
(p10,b0,p01,a1,p10)  ok 
(p10,b0,p01,a1,q10)  ok 
(p10,b0,p01,b1,a1)  ok 
(p10,b0,p01,b1,b1)  ok 
(p10,b0,p01,b1,c1)  ok 
(p10,b0,p01,b1,d1)  ok 
(p10,b0,p01,b1,p10)  ok 
(p10,b0,p01,b1,q10)  ok 
(p10,b0,p01,c1,a1)  ok 
(p10,b0,p01,c1,b1)  ok 
(p10,b0,p01,c1,c1)  ok 
(p10,b0,p01,c1,d1)  ok 
(p10,b0,p01,c1,p10)  ok 
(p10,b0,p01,c1,q10)  ok 
(p10,b0,p01,d1,a1)  ok 
(p10,b0,p01,d1,b1)  ok 
(p10,b0,p01,d1,c1)  ok 
(p10,b0,p01,d1,d1)  ok 
(p10,b0,p01,d1,p10)  ok 
(p10,b0,p01,d1,q10)  ok 
(p10,b0,p01,p10,a0)  ok 
(p10,b0,p01,p10,b0)  ok 
(p10,b0,p01,p10,c0)  ok 
(p10,b0,p01,p10,d0)  ok 
(p10,b0,p01,p10,p01)  ok 
(p10,b0,p01,p10,q01)  ok 
(p10,b0,p01,q10,a0)  ok 
(p10,b0,p01,q10,b0)  ok 
(p10,b0,p01,q10,c0)  ok 
(p10,b0,p01,q10,d0)  ok 
(p10,b0,p01,q10,p01)  ok 
(p10,b0,p01,q10,q01)  ok 
(p10,b0,q01,a1,a1)  ok 
(p10,b0,q01,a1,b1)  ok 
(p10,b0,q01,a1,c1)  ok 
(p10,b0,q01,a1,d1)  ok 
(p10,b0,q01,a1,p10)  ok 
(p10,b0,q01,a1,q10)  ok 
(p10,b0,q01,b1,a1)  ok 
(p10,b0,q01,b1,b1)  ok 
(p10,b0,q01,b1,c1)  ok 
(p10,b0,q01,b1,d1)  ok 
(p10,b0,q01,b1,p10)  ok 
(p10,b0,q01,b1,q10)  ok 
(p10,b0,q01,c1,a1)  ok 
(p10,b0,q01,c1,b1)  ok 
(p10,b0,q01,c1,c1)  ok 
(p10,b0,q01,c1,d1)  ok 
(p10,b0,q01,c1,p10)  ok 
(p10,b0,q01,c1,q10)  ok 
(p10,b0,q01,d1,a1)  ok 
(p10,b0,q01,d1,b1)  ok 
(p10,b0,q01,d1,c1)  ok 
(p10,b0,q01,d1,d1)  ok 
(p10,b0,q01,d1,p10)  ok 
(p10,b0,q01,d1,q10)  ok 
(p10,b0,q01,p10,a0)  ok 
(p10,b0,q01,p10,b0)  ok 
(p10,b0,q01,p10,c0)  ok 
(p10,b0,q01,p10,d0)  ok 
(p10,b0,q01,p10,p01)  ok 
(p10,b0,q01,p10,q01)  ok 
(p10,b0,q01,q10,a0)  ok 
(p10,b0,q01,q10,b0)  ok 
(p10,b0,q01,q10,c0)  ok 
(p10,b0,q01,q10,d0)  ok 
(p10,b0,q01,q10,p01)  ok 
(p10,b0,q01,q10,q01)  ok 
(p10,c0,a0,a0,a0)  ok 
(p10,c0,a0,a0,b0)  ok 
(p10,c0,a0,a0,c0)  ok 
(p10,c0,a0,a0,d0)  ok 
(p10,c0,a0,a0,p01)  ok 
(p10,c0,a0,a0,q01)  ok 
(p10,c0,a0,b0,a0)  ok 
(p10,c0,a0,b0,b0)  ok 
(p10,c0,a0,b0,c0)  ok 
(p10,c0,a0,b0,d0)  ok 
(p10,c0,a0,b0,p01)  ok 
(p10,c0,a0,b0,q01)  ok 
(p10,c0,a0,c0,a0)  ok 
(p10,c0,a0,c0,b0)  ok 
(p10,c0,a0,c0,c0)  ok 
(p10,c0,a0,c0,d0)  ok 
(p10,c0,a0,c0,p01)  ok 
(p10,c0,a0,c0,q01)  ok 
(p10,c0,a0,d0,a0)  ok 
(p10,c0,a0,d0,b0)  ok 
(p10,c0,a0,d0,c0)  ok 
(p10,c0,a0,d0,d0)  ok 
(p10,c0,a0,d0,p01)  ok 
(p10,c0,a0,d0,q01)  ok 
(p10,c0,a0,p01,a1)  ok 
(p10,c0,a0,p01,b1)  ok 
(p10,c0,a0,p01,c1)  ok 
(p10,c0,a0,p01,d1)  ok 
(p10,c0,a0,p01,p10)  ok 
(p10,c0,a0,p01,q10)  ok 
(p10,c0,a0,q01,a1)  ok 
(p10,c0,a0,q01,b1)  ok 
(p10,c0,a0,q01,c1)  ok 
(p10,c0,a0,q01,d1)  ok 
(p10,c0,a0,q01,p10)  ok 
(p10,c0,a0,q01,q10)  ok 
(p10,c0,b0,a0,a0)  ok 
(p10,c0,b0,a0,b0)  ok 
(p10,c0,b0,a0,c0)  ok 
(p10,c0,b0,a0,d0)  ok 
(p10,c0,b0,a0,p01)  ok 
(p10,c0,b0,a0,q01)  ok 
(p10,c0,b0,b0,a0)  ok 
(p10,c0,b0,b0,b0)  ok 
(p10,c0,b0,b0,c0)  ok 
(p10,c0,b0,b0,d0)  ok 
(p10,c0,b0,b0,p01)  ok 
(p10,c0,b0,b0,q01)  ok 
(p10,c0,b0,c0,a0)  ok 
(p10,c0,b0,c0,b0)  ok 
(p10,c0,b0,c0,c0)  ok 
(p10,c0,b0,c0,d0)  ok 
(p10,c0,b0,c0,p01)  ok 
(p10,c0,b0,c0,q01)  ok 
(p10,c0,b0,d0,a0)  ok 
(p10,c0,b0,d0,b0)  ok 
(p10,c0,b0,d0,c0)  ok 
(p10,c0,b0,d0,d0)  ok 
(p10,c0,b0,d0,p01)  ok 
(p10,c0,b0,d0,q01)  ok 
(p10,c0,b0,p01,a1)  ok 
(p10,c0,b0,p01,b1)  ok 
(p10,c0,b0,p01,c1)  ok 
(p10,c0,b0,p01,d1)  ok 
(p10,c0,b0,p01,p10)  ok 
(p10,c0,b0,p01,q10)  ok 
(p10,c0,b0,q01,a1)  ok 
(p10,c0,b0,q01,b1)  ok 
(p10,c0,b0,q01,c1)  ok 
(p10,c0,b0,q01,d1)  ok 
(p10,c0,b0,q01,p10)  ok 
(p10,c0,b0,q01,q10)  ok 
(p10,c0,c0,a0,a0)  ok 
(p10,c0,c0,a0,b0)  ok 
(p10,c0,c0,a0,c0)  ok 
(p10,c0,c0,a0,d0)  ok 
(p10,c0,c0,a0,p01)  ok 
(p10,c0,c0,a0,q01)  ok 
(p10,c0,c0,b0,a0)  ok 
(p10,c0,c0,b0,b0)  ok 
(p10,c0,c0,b0,c0)  ok 
(p10,c0,c0,b0,d0)  ok 
(p10,c0,c0,b0,p01)  ok 
(p10,c0,c0,b0,q01)  ok 
(p10,c0,c0,c0,a0)  ok 
(p10,c0,c0,c0,b0)  ok 
(p10,c0,c0,c0,c0)  ok 
(p10,c0,c0,c0,d0)  ok 
(p10,c0,c0,c0,p01)  ok 
(p10,c0,c0,c0,q01)  ok 
(p10,c0,c0,d0,a0)  ok 
(p10,c0,c0,d0,b0)  ok 
(p10,c0,c0,d0,c0)  ok 
(p10,c0,c0,d0,d0)  ok 
(p10,c0,c0,d0,p01)  ok 
(p10,c0,c0,d0,q01)  ok 
(p10,c0,c0,p01,a1)  ok 
(p10,c0,c0,p01,b1)  ok 
(p10,c0,c0,p01,c1)  ok 
(p10,c0,c0,p01,d1)  ok 
(p10,c0,c0,p01,p10)  ok 
(p10,c0,c0,p01,q10)  ok 
(p10,c0,c0,q01,a1)  ok 
(p10,c0,c0,q01,b1)  ok 
(p10,c0,c0,q01,c1)  ok 
(p10,c0,c0,q01,d1)  ok 
(p10,c0,c0,q01,p10)  ok 
(p10,c0,c0,q01,q10)  ok 
(p10,c0,d0,a0,a0)  ok 
(p10,c0,d0,a0,b0)  ok 
(p10,c0,d0,a0,c0)  ok 
(p10,c0,d0,a0,d0)  ok 
(p10,c0,d0,a0,p01)  ok 
(p10,c0,d0,a0,q01)  ok 
(p10,c0,d0,b0,a0)  ok 
(p10,c0,d0,b0,b0)  ok 
(p10,c0,d0,b0,c0)  ok 
(p10,c0,d0,b0,d0)  ok 
(p10,c0,d0,b0,p01)  ok 
(p10,c0,d0,b0,q01)  ok 
(p10,c0,d0,c0,a0)  ok 
(p10,c0,d0,c0,b0)  ok 
(p10,c0,d0,c0,c0)  ok 
(p10,c0,d0,c0,d0)  ok 
(p10,c0,d0,c0,p01)  ok 
(p10,c0,d0,c0,q01)  ok 
(p10,c0,d0,d0,a0)  ok 
(p10,c0,d0,d0,b0)  ok 
(p10,c0,d0,d0,c0)  ok 
(p10,c0,d0,d0,d0)  ok 
(p10,c0,d0,d0,p01)  ok 
(p10,c0,d0,d0,q01)  ok 
(p10,c0,d0,p01,a1)  ok 
(p10,c0,d0,p01,b1)  ok 
(p10,c0,d0,p01,c1)  ok 
(p10,c0,d0,p01,d1)  ok 
(p10,c0,d0,p01,p10)  ok 
(p10,c0,d0,p01,q10)  ok 
(p10,c0,d0,q01,a1)  ok 
(p10,c0,d0,q01,b1)  ok 
(p10,c0,d0,q01,c1)  ok 
(p10,c0,d0,q01,d1)  ok 
(p10,c0,d0,q01,p10)  ok 
(p10,c0,d0,q01,q10)  ok 
(p10,c0,p01,a1,a1)  ok 
(p10,c0,p01,a1,b1)  ok 
(p10,c0,p01,a1,c1)  ok 
(p10,c0,p01,a1,d1)  ok 
(p10,c0,p01,a1,p10)  ok 
(p10,c0,p01,a1,q10)  ok 
(p10,c0,p01,b1,a1)  ok 
(p10,c0,p01,b1,b1)  ok 
(p10,c0,p01,b1,c1)  ok 
(p10,c0,p01,b1,d1)  ok 
(p10,c0,p01,b1,p10)  ok 
(p10,c0,p01,b1,q10)  ok 
(p10,c0,p01,c1,a1)  ok 
(p10,c0,p01,c1,b1)  ok 
(p10,c0,p01,c1,c1)  ok 
(p10,c0,p01,c1,d1)  ok 
(p10,c0,p01,c1,p10)  ok 
(p10,c0,p01,c1,q10)  ok 
(p10,c0,p01,d1,a1)  ok 
(p10,c0,p01,d1,b1)  ok 
(p10,c0,p01,d1,c1)  ok 
(p10,c0,p01,d1,d1)  ok 
(p10,c0,p01,d1,p10)  ok 
(p10,c0,p01,d1,q10)  ok 
(p10,c0,p01,p10,a0)  ok 
(p10,c0,p01,p10,b0)  ok 
(p10,c0,p01,p10,c0)  ok 
(p10,c0,p01,p10,d0)  ok 
(p10,c0,p01,p10,p01)  ok 
(p10,c0,p01,p10,q01)  ok 
(p10,c0,p01,q10,a0)  ok 
(p10,c0,p01,q10,b0)  ok 
(p10,c0,p01,q10,c0)  ok 
(p10,c0,p01,q10,d0)  ok 
(p10,c0,p01,q10,p01)  ok 
(p10,c0,p01,q10,q01)  ok 
(p10,c0,q01,a1,a1)  ok 
(p10,c0,q01,a1,b1)  ok 
(p10,c0,q01,a1,c1)  ok 
(p10,c0,q01,a1,d1)  ok 
(p10,c0,q01,a1,p10)  ok 
(p10,c0,q01,a1,q10)  ok 
(p10,c0,q01,b1,a1)  ok 
(p10,c0,q01,b1,b1)  ok 
(p10,c0,q01,b1,c1)  ok 
(p10,c0,q01,b1,d1)  ok 
(p10,c0,q01,b1,p10)  ok 
(p10,c0,q01,b1,q10)  ok 
(p10,c0,q01,c1,a1)  ok 
(p10,c0,q01,c1,b1)  ok 
(p10,c0,q01,c1,c1)  ok 
(p10,c0,q01,c1,d1)  ok 
(p10,c0,q01,c1,p10)  ok 
(p10,c0,q01,c1,q10)  ok 
(p10,c0,q01,d1,a1)  ok 
(p10,c0,q01,d1,b1)  ok 
(p10,c0,q01,d1,c1)  ok 
(p10,c0,q01,d1,d1)  ok 
(p10,c0,q01,d1,p10)  ok 
(p10,c0,q01,d1,q10)  ok 
(p10,c0,q01,p10,a0)  ok 
(p10,c0,q01,p10,b0)  ok 
(p10,c0,q01,p10,c0)  ok 
(p10,c0,q01,p10,d0)  ok 
(p10,c0,q01,p10,p01)  ok 
(p10,c0,q01,p10,q01)  ok 
(p10,c0,q01,q10,a0)  ok 
(p10,c0,q01,q10,b0)  ok 
(p10,c0,q01,q10,c0)  ok 
(p10,c0,q01,q10,d0)  ok 
(p10,c0,q01,q10,p01)  ok 
(p10,c0,q01,q10,q01)  ok 
(p10,d0,a0,a0,a0)  ok 
(p10,d0,a0,a0,b0)  ok 
(p10,d0,a0,a0,c0)  ok 
(p10,d0,a0,a0,d0)  ok 
(p10,d0,a0,a0,p01)  ok 
(p10,d0,a0,a0,q01)  ok 
(p10,d0,a0,b0,a0)  ok 
(p10,d0,a0,b0,b0)  ok 
(p10,d0,a0,b0,c0)  ok 
(p10,d0,a0,b0,d0)  ok 
(p10,d0,a0,b0,p01)  ok 
(p10,d0,a0,b0,q01)  ok 
(p10,d0,a0,c0,a0)  ok 
(p10,d0,a0,c0,b0)  ok 
(p10,d0,a0,c0,c0)  ok 
(p10,d0,a0,c0,d0)  ok 
(p10,d0,a0,c0,p01)  ok 
(p10,d0,a0,c0,q01)  ok 
(p10,d0,a0,d0,a0)  ok 
(p10,d0,a0,d0,b0)  ok 
(p10,d0,a0,d0,c0)  ok 
(p10,d0,a0,d0,d0)  ok 
(p10,d0,a0,d0,p01)  ok 
(p10,d0,a0,d0,q01)  ok 
(p10,d0,a0,p01,a1)  ok 
(p10,d0,a0,p01,b1)  ok 
(p10,d0,a0,p01,c1)  ok 
(p10,d0,a0,p01,d1)  ok 
(p10,d0,a0,p01,p10)  ok 
(p10,d0,a0,p01,q10)  ok 
(p10,d0,a0,q01,a1)  ok 
(p10,d0,a0,q01,b1)  ok 
(p10,d0,a0,q01,c1)  ok 
(p10,d0,a0,q01,d1)  ok 
(p10,d0,a0,q01,p10)  ok 
(p10,d0,a0,q01,q10)  ok 
(p10,d0,b0,a0,a0)  ok 
(p10,d0,b0,a0,b0)  ok 
(p10,d0,b0,a0,c0)  ok 
(p10,d0,b0,a0,d0)  ok 
(p10,d0,b0,a0,p01)  ok 
(p10,d0,b0,a0,q01)  ok 
(p10,d0,b0,b0,a0)  ok 
(p10,d0,b0,b0,b0)  ok 
(p10,d0,b0,b0,c0)  ok 
(p10,d0,b0,b0,d0)  ok 
(p10,d0,b0,b0,p01)  ok 
(p10,d0,b0,b0,q01)  ok 
(p10,d0,b0,c0,a0)  ok 
(p10,d0,b0,c0,b0)  ok 
(p10,d0,b0,c0,c0)  ok 
(p10,d0,b0,c0,d0)  ok 
(p10,d0,b0,c0,p01)  ok 
(p10,d0,b0,c0,q01)  ok 
(p10,d0,b0,d0,a0)  ok 
(p10,d0,b0,d0,b0)  ok 
(p10,d0,b0,d0,c0)  ok 
(p10,d0,b0,d0,d0)  ok 
(p10,d0,b0,d0,p01)  ok 
(p10,d0,b0,d0,q01)  ok 
(p10,d0,b0,p01,a1)  ok 
(p10,d0,b0,p01,b1)  ok 
(p10,d0,b0,p01,c1)  ok 
(p10,d0,b0,p01,d1)  ok 
(p10,d0,b0,p01,p10)  ok 
(p10,d0,b0,p01,q10)  ok 
(p10,d0,b0,q01,a1)  ok 
(p10,d0,b0,q01,b1)  ok 
(p10,d0,b0,q01,c1)  ok 
(p10,d0,b0,q01,d1)  ok 
(p10,d0,b0,q01,p10)  ok 
(p10,d0,b0,q01,q10)  ok 
(p10,d0,c0,a0,a0)  ok 
(p10,d0,c0,a0,b0)  ok 
(p10,d0,c0,a0,c0)  ok 
(p10,d0,c0,a0,d0)  ok 
(p10,d0,c0,a0,p01)  ok 
(p10,d0,c0,a0,q01)  ok 
(p10,d0,c0,b0,a0)  ok 
(p10,d0,c0,b0,b0)  ok 
(p10,d0,c0,b0,c0)  ok 
(p10,d0,c0,b0,d0)  ok 
(p10,d0,c0,b0,p01)  ok 
(p10,d0,c0,b0,q01)  ok 
(p10,d0,c0,c0,a0)  ok 
(p10,d0,c0,c0,b0)  ok 
(p10,d0,c0,c0,c0)  ok 
(p10,d0,c0,c0,d0)  ok 
(p10,d0,c0,c0,p01)  ok 
(p10,d0,c0,c0,q01)  ok 
(p10,d0,c0,d0,a0)  ok 
(p10,d0,c0,d0,b0)  ok 
(p10,d0,c0,d0,c0)  ok 
(p10,d0,c0,d0,d0)  ok 
(p10,d0,c0,d0,p01)  ok 
(p10,d0,c0,d0,q01)  ok 
(p10,d0,c0,p01,a1)  ok 
(p10,d0,c0,p01,b1)  ok 
(p10,d0,c0,p01,c1)  ok 
(p10,d0,c0,p01,d1)  ok 
(p10,d0,c0,p01,p10)  ok 
(p10,d0,c0,p01,q10)  ok 
(p10,d0,c0,q01,a1)  ok 
(p10,d0,c0,q01,b1)  ok 
(p10,d0,c0,q01,c1)  ok 
(p10,d0,c0,q01,d1)  ok 
(p10,d0,c0,q01,p10)  ok 
(p10,d0,c0,q01,q10)  ok 
(p10,d0,d0,a0,a0)  ok 
(p10,d0,d0,a0,b0)  ok 
(p10,d0,d0,a0,c0)  ok 
(p10,d0,d0,a0,d0)  ok 
(p10,d0,d0,a0,p01)  ok 
(p10,d0,d0,a0,q01)  ok 
(p10,d0,d0,b0,a0)  ok 
(p10,d0,d0,b0,b0)  ok 
(p10,d0,d0,b0,c0)  ok 
(p10,d0,d0,b0,d0)  ok 
(p10,d0,d0,b0,p01)  ok 
(p10,d0,d0,b0,q01)  ok 
(p10,d0,d0,c0,a0)  ok 
(p10,d0,d0,c0,b0)  ok 
(p10,d0,d0,c0,c0)  ok 
(p10,d0,d0,c0,d0)  ok 
(p10,d0,d0,c0,p01)  ok 
(p10,d0,d0,c0,q01)  ok 
(p10,d0,d0,d0,a0)  ok 
(p10,d0,d0,d0,b0)  ok 
(p10,d0,d0,d0,c0)  ok 
(p10,d0,d0,d0,d0)  ok 
(p10,d0,d0,d0,p01)  ok 
(p10,d0,d0,d0,q01)  ok 
(p10,d0,d0,p01,a1)  ok 
(p10,d0,d0,p01,b1)  ok 
(p10,d0,d0,p01,c1)  ok 
(p10,d0,d0,p01,d1)  ok 
(p10,d0,d0,p01,p10)  ok 
(p10,d0,d0,p01,q10)  ok 
(p10,d0,d0,q01,a1)  ok 
(p10,d0,d0,q01,b1)  ok 
(p10,d0,d0,q01,c1)  ok 
(p10,d0,d0,q01,d1)  ok 
(p10,d0,d0,q01,p10)  ok 
(p10,d0,d0,q01,q10)  ok 
(p10,d0,p01,a1,a1)  ok 
(p10,d0,p01,a1,b1)  ok 
(p10,d0,p01,a1,c1)  ok 
(p10,d0,p01,a1,d1)  ok 
(p10,d0,p01,a1,p10)  ok 
(p10,d0,p01,a1,q10)  ok 
(p10,d0,p01,b1,a1)  ok 
(p10,d0,p01,b1,b1)  ok 
(p10,d0,p01,b1,c1)  ok 
(p10,d0,p01,b1,d1)  ok 
(p10,d0,p01,b1,p10)  ok 
(p10,d0,p01,b1,q10)  ok 
(p10,d0,p01,c1,a1)  ok 
(p10,d0,p01,c1,b1)  ok 
(p10,d0,p01,c1,c1)  ok 
(p10,d0,p01,c1,d1)  ok 
(p10,d0,p01,c1,p10)  ok 
(p10,d0,p01,c1,q10)  ok 
(p10,d0,p01,d1,a1)  ok 
(p10,d0,p01,d1,b1)  ok 
(p10,d0,p01,d1,c1)  ok 
(p10,d0,p01,d1,d1)  ok 
(p10,d0,p01,d1,p10)  ok 
(p10,d0,p01,d1,q10)  ok 
(p10,d0,p01,p10,a0)  ok 
(p10,d0,p01,p10,b0)  ok 
(p10,d0,p01,p10,c0)  ok 
(p10,d0,p01,p10,d0)  ok 
(p10,d0,p01,p10,p01)  ok 
(p10,d0,p01,p10,q01)  ok 
(p10,d0,p01,q10,a0)  ok 
(p10,d0,p01,q10,b0)  ok 
(p10,d0,p01,q10,c0)  ok 
(p10,d0,p01,q10,d0)  ok 
(p10,d0,p01,q10,p01)  ok 
(p10,d0,p01,q10,q01)  ok 
(p10,d0,q01,a1,a1)  ok 
(p10,d0,q01,a1,b1)  ok 
(p10,d0,q01,a1,c1)  ok 
(p10,d0,q01,a1,d1)  ok 
(p10,d0,q01,a1,p10)  ok 
(p10,d0,q01,a1,q10)  ok 
(p10,d0,q01,b1,a1)  ok 
(p10,d0,q01,b1,b1)  ok 
(p10,d0,q01,b1,c1)  ok 
(p10,d0,q01,b1,d1)  ok 
(p10,d0,q01,b1,p10)  ok 
(p10,d0,q01,b1,q10)  ok 
(p10,d0,q01,c1,a1)  ok 
(p10,d0,q01,c1,b1)  ok 
(p10,d0,q01,c1,c1)  ok 
(p10,d0,q01,c1,d1)  ok 
(p10,d0,q01,c1,p10)  ok 
(p10,d0,q01,c1,q10)  ok 
(p10,d0,q01,d1,a1)  ok 
(p10,d0,q01,d1,b1)  ok 
(p10,d0,q01,d1,c1)  ok 
(p10,d0,q01,d1,d1)  ok 
(p10,d0,q01,d1,p10)  ok 
(p10,d0,q01,d1,q10)  ok 
(p10,d0,q01,p10,a0)  ok 
(p10,d0,q01,p10,b0)  ok 
(p10,d0,q01,p10,c0)  ok 
(p10,d0,q01,p10,d0)  ok 
(p10,d0,q01,p10,p01)  ok 
(p10,d0,q01,p10,q01)  ok 
(p10,d0,q01,q10,a0)  ok 
(p10,d0,q01,q10,b0)  ok 
(p10,d0,q01,q10,c0)  ok 
(p10,d0,q01,q10,d0)  ok 
(p10,d0,q01,q10,p01)  ok 
(p10,d0,q01,q10,q01)  ok 
(p10,p01,a1,a1,a1)  ok 
(p10,p01,a1,a1,b1)  ok 
(p10,p01,a1,a1,c1)  ok 
(p10,p01,a1,a1,d1)  ok 
(p10,p01,a1,a1,p10)  ok 
(p10,p01,a1,a1,q10)  ok 
(p10,p01,a1,b1,a1)  ok 
(p10,p01,a1,b1,b1)  ok 
(p10,p01,a1,b1,c1)  ok 
(p10,p01,a1,b1,d1)  ok 
(p10,p01,a1,b1,p10)  ok 
(p10,p01,a1,b1,q10)  ok 
(p10,p01,a1,c1,a1)  ok 
(p10,p01,a1,c1,b1)  ok 
(p10,p01,a1,c1,c1)  ok 
(p10,p01,a1,c1,d1)  ok 
(p10,p01,a1,c1,p10)  ok 
(p10,p01,a1,c1,q10)  ok 
(p10,p01,a1,d1,a1)  ok 
(p10,p01,a1,d1,b1)  ok 
(p10,p01,a1,d1,c1)  ok 
(p10,p01,a1,d1,d1)  ok 
(p10,p01,a1,d1,p10)  ok 
(p10,p01,a1,d1,q10)  ok 
(p10,p01,a1,p10,a0)  ok 
(p10,p01,a1,p10,b0)  ok 
(p10,p01,a1,p10,c0)  ok 
(p10,p01,a1,p10,d0)  ok 
(p10,p01,a1,p10,p01)  ok 
(p10,p01,a1,p10,q01)  ok 
(p10,p01,a1,q10,a0)  ok 
(p10,p01,a1,q10,b0)  ok 
(p10,p01,a1,q10,c0)  ok 
(p10,p01,a1,q10,d0)  ok 
(p10,p01,a1,q10,p01)  ok 
(p10,p01,a1,q10,q01)  ok 
(p10,p01,b1,a1,a1)  ok 
(p10,p01,b1,a1,b1)  ok 
(p10,p01,b1,a1,c1)  ok 
(p10,p01,b1,a1,d1)  ok 
(p10,p01,b1,a1,p10)  ok 
(p10,p01,b1,a1,q10)  ok 
(p10,p01,b1,b1,a1)  ok 
(p10,p01,b1,b1,b1)  ok 
(p10,p01,b1,b1,c1)  ok 
(p10,p01,b1,b1,d1)  ok 
(p10,p01,b1,b1,p10)  ok 
(p10,p01,b1,b1,q10)  ok 
(p10,p01,b1,c1,a1)  ok 
(p10,p01,b1,c1,b1)  ok 
(p10,p01,b1,c1,c1)  ok 
(p10,p01,b1,c1,d1)  ok 
(p10,p01,b1,c1,p10)  ok 
(p10,p01,b1,c1,q10)  ok 
(p10,p01,b1,d1,a1)  ok 
(p10,p01,b1,d1,b1)  ok 
(p10,p01,b1,d1,c1)  ok 
(p10,p01,b1,d1,d1)  ok 
(p10,p01,b1,d1,p10)  ok 
(p10,p01,b1,d1,q10)  ok 
(p10,p01,b1,p10,a0)  ok 
(p10,p01,b1,p10,b0)  ok 
(p10,p01,b1,p10,c0)  ok 
(p10,p01,b1,p10,d0)  ok 
(p10,p01,b1,p10,p01)  ok 
(p10,p01,b1,p10,q01)  ok 
(p10,p01,b1,q10,a0)  ok 
(p10,p01,b1,q10,b0)  ok 
(p10,p01,b1,q10,c0)  ok 
(p10,p01,b1,q10,d0)  ok 
(p10,p01,b1,q10,p01)  ok 
(p10,p01,b1,q10,q01)  ok 
(p10,p01,c1,a1,a1)  ok 
(p10,p01,c1,a1,b1)  ok 
(p10,p01,c1,a1,c1)  ok 
(p10,p01,c1,a1,d1)  ok 
(p10,p01,c1,a1,p10)  ok 
(p10,p01,c1,a1,q10)  ok 
(p10,p01,c1,b1,a1)  ok 
(p10,p01,c1,b1,b1)  ok 
(p10,p01,c1,b1,c1)  ok 
(p10,p01,c1,b1,d1)  ok 
(p10,p01,c1,b1,p10)  ok 
(p10,p01,c1,b1,q10)  ok 
(p10,p01,c1,c1,a1)  ok 
(p10,p01,c1,c1,b1)  ok 
(p10,p01,c1,c1,c1)  ok 
(p10,p01,c1,c1,d1)  ok 
(p10,p01,c1,c1,p10)  ok 
(p10,p01,c1,c1,q10)  ok 
(p10,p01,c1,d1,a1)  ok 
(p10,p01,c1,d1,b1)  ok 
(p10,p01,c1,d1,c1)  ok 
(p10,p01,c1,d1,d1)  ok 
(p10,p01,c1,d1,p10)  ok 
(p10,p01,c1,d1,q10)  ok 
(p10,p01,c1,p10,a0)  ok 
(p10,p01,c1,p10,b0)  ok 
(p10,p01,c1,p10,c0)  ok 
(p10,p01,c1,p10,d0)  ok 
(p10,p01,c1,p10,p01)  ok 
(p10,p01,c1,p10,q01)  ok 
(p10,p01,c1,q10,a0)  ok 
(p10,p01,c1,q10,b0)  ok 
(p10,p01,c1,q10,c0)  ok 
(p10,p01,c1,q10,d0)  ok 
(p10,p01,c1,q10,p01)  ok 
(p10,p01,c1,q10,q01)  ok 
(p10,p01,d1,a1,a1)  ok 
(p10,p01,d1,a1,b1)  ok 
(p10,p01,d1,a1,c1)  ok 
(p10,p01,d1,a1,d1)  ok 
(p10,p01,d1,a1,p10)  ok 
(p10,p01,d1,a1,q10)  ok 
(p10,p01,d1,b1,a1)  ok 
(p10,p01,d1,b1,b1)  ok 
(p10,p01,d1,b1,c1)  ok 
(p10,p01,d1,b1,d1)  ok 
(p10,p01,d1,b1,p10)  ok 
(p10,p01,d1,b1,q10)  ok 
(p10,p01,d1,c1,a1)  ok 
(p10,p01,d1,c1,b1)  ok 
(p10,p01,d1,c1,c1)  ok 
(p10,p01,d1,c1,d1)  ok 
(p10,p01,d1,c1,p10)  ok 
(p10,p01,d1,c1,q10)  ok 
(p10,p01,d1,d1,a1)  ok 
(p10,p01,d1,d1,b1)  ok 
(p10,p01,d1,d1,c1)  ok 
(p10,p01,d1,d1,d1)  ok 
(p10,p01,d1,d1,p10)  ok 
(p10,p01,d1,d1,q10)  ok 
(p10,p01,d1,p10,a0)  ok 
(p10,p01,d1,p10,b0)  ok 
(p10,p01,d1,p10,c0)  ok 
(p10,p01,d1,p10,d0)  ok 
(p10,p01,d1,p10,p01)  ok 
(p10,p01,d1,p10,q01)  ok 
(p10,p01,d1,q10,a0)  ok 
(p10,p01,d1,q10,b0)  ok 
(p10,p01,d1,q10,c0)  ok 
(p10,p01,d1,q10,d0)  ok 
(p10,p01,d1,q10,p01)  ok 
(p10,p01,d1,q10,q01)  ok 
(p10,p01,p10,a0,a0)  ok 
(p10,p01,p10,a0,b0)  ok 
(p10,p01,p10,a0,c0)  ok 
(p10,p01,p10,a0,d0)  ok 
(p10,p01,p10,a0,p01)  ok 
(p10,p01,p10,a0,q01)  ok 
(p10,p01,p10,b0,a0)  ok 
(p10,p01,p10,b0,b0)  ok 
(p10,p01,p10,b0,c0)  ok 
(p10,p01,p10,b0,d0)  ok 
(p10,p01,p10,b0,p01)  ok 
(p10,p01,p10,b0,q01)  ok 
(p10,p01,p10,c0,a0)  ok 
(p10,p01,p10,c0,b0)  ok 
(p10,p01,p10,c0,c0)  ok 
(p10,p01,p10,c0,d0)  ok 
(p10,p01,p10,c0,p01)  ok 
(p10,p01,p10,c0,q01)  ok 
(p10,p01,p10,d0,a0)  ok 
(p10,p01,p10,d0,b0)  ok 
(p10,p01,p10,d0,c0)  ok 
(p10,p01,p10,d0,d0)  ok 
(p10,p01,p10,d0,p01)  ok 
(p10,p01,p10,d0,q01)  ok 
(p10,p01,p10,p01,a1)  ok 
(p10,p01,p10,p01,b1)  ok 
(p10,p01,p10,p01,c1)  ok 
(p10,p01,p10,p01,d1)  ok 
(p10,p01,p10,p01,p10)  ok 
(p10,p01,p10,p01,q10)  ok 
(p10,p01,p10,q01,a1)  ok 
(p10,p01,p10,q01,b1)  ok 
(p10,p01,p10,q01,c1)  ok 
(p10,p01,p10,q01,d1)  ok 
(p10,p01,p10,q01,p10)  ok 
(p10,p01,p10,q01,q10)  ok 
(p10,p01,q10,a0,a0)  ok 
(p10,p01,q10,a0,b0)  ok 
(p10,p01,q10,a0,c0)  ok 
(p10,p01,q10,a0,d0)  ok 
(p10,p01,q10,a0,p01)  ok 
(p10,p01,q10,a0,q01)  ok 
(p10,p01,q10,b0,a0)  ok 
(p10,p01,q10,b0,b0)  ok 
(p10,p01,q10,b0,c0)  ok 
(p10,p01,q10,b0,d0)  ok 
(p10,p01,q10,b0,p01)  ok 
(p10,p01,q10,b0,q01)  ok 
(p10,p01,q10,c0,a0)  ok 
(p10,p01,q10,c0,b0)  ok 
(p10,p01,q10,c0,c0)  ok 
(p10,p01,q10,c0,d0)  ok 
(p10,p01,q10,c0,p01)  ok 
(p10,p01,q10,c0,q01)  ok 
(p10,p01,q10,d0,a0)  ok 
(p10,p01,q10,d0,b0)  ok 
(p10,p01,q10,d0,c0)  ok 
(p10,p01,q10,d0,d0)  ok 
(p10,p01,q10,d0,p01)  ok 
(p10,p01,q10,d0,q01)  ok 
(p10,p01,q10,p01,a1)  ok 
(p10,p01,q10,p01,b1)  ok 
(p10,p01,q10,p01,c1)  ok 
(p10,p01,q10,p01,d1)  ok 
(p10,p01,q10,p01,p10)  ok 
(p10,p01,q10,p01,q10)  ok 
(p10,p01,q10,q01,a1)  ok 
(p10,p01,q10,q01,b1)  ok 
(p10,p01,q10,q01,c1)  ok 
(p10,p01,q10,q01,d1)  ok 
(p10,p01,q10,q01,p10)  ok 
(p10,p01,q10,q01,q10)  ok 
(p10,q01,a1,a1,a1)  ok 
(p10,q01,a1,a1,b1)  ok 
(p10,q01,a1,a1,c1)  ok 
(p10,q01,a1,a1,d1)  ok 
(p10,q01,a1,a1,p10)  ok 
(p10,q01,a1,a1,q10)  ok 
(p10,q01,a1,b1,a1)  ok 
(p10,q01,a1,b1,b1)  ok 
(p10,q01,a1,b1,c1)  ok 
(p10,q01,a1,b1,d1)  ok 
(p10,q01,a1,b1,p10)  ok 
(p10,q01,a1,b1,q10)  ok 
(p10,q01,a1,c1,a1)  ok 
(p10,q01,a1,c1,b1)  ok 
(p10,q01,a1,c1,c1)  ok 
(p10,q01,a1,c1,d1)  ok 
(p10,q01,a1,c1,p10)  ok 
(p10,q01,a1,c1,q10)  ok 
(p10,q01,a1,d1,a1)  ok 
(p10,q01,a1,d1,b1)  ok 
(p10,q01,a1,d1,c1)  ok 
(p10,q01,a1,d1,d1)  ok 
(p10,q01,a1,d1,p10)  ok 
(p10,q01,a1,d1,q10)  ok 
(p10,q01,a1,p10,a0)  ok 
(p10,q01,a1,p10,b0)  ok 
(p10,q01,a1,p10,c0)  ok 
(p10,q01,a1,p10,d0)  ok 
(p10,q01,a1,p10,p01)  ok 
(p10,q01,a1,p10,q01)  ok 
(p10,q01,a1,q10,a0)  ok 
(p10,q01,a1,q10,b0)  ok 
(p10,q01,a1,q10,c0)  ok 
(p10,q01,a1,q10,d0)  ok 
(p10,q01,a1,q10,p01)  ok 
(p10,q01,a1,q10,q01)  ok 
(p10,q01,b1,a1,a1)  ok 
(p10,q01,b1,a1,b1)  ok 
(p10,q01,b1,a1,c1)  ok 
(p10,q01,b1,a1,d1)  ok 
(p10,q01,b1,a1,p10)  ok 
(p10,q01,b1,a1,q10)  ok 
(p10,q01,b1,b1,a1)  ok 
(p10,q01,b1,b1,b1)  ok 
(p10,q01,b1,b1,c1)  ok 
(p10,q01,b1,b1,d1)  ok 
(p10,q01,b1,b1,p10)  ok 
(p10,q01,b1,b1,q10)  ok 
(p10,q01,b1,c1,a1)  ok 
(p10,q01,b1,c1,b1)  ok 
(p10,q01,b1,c1,c1)  ok 
(p10,q01,b1,c1,d1)  ok 
(p10,q01,b1,c1,p10)  ok 
(p10,q01,b1,c1,q10)  ok 
(p10,q01,b1,d1,a1)  ok 
(p10,q01,b1,d1,b1)  ok 
(p10,q01,b1,d1,c1)  ok 
(p10,q01,b1,d1,d1)  ok 
(p10,q01,b1,d1,p10)  ok 
(p10,q01,b1,d1,q10)  ok 
(p10,q01,b1,p10,a0)  ok 
(p10,q01,b1,p10,b0)  ok 
(p10,q01,b1,p10,c0)  ok 
(p10,q01,b1,p10,d0)  ok 
(p10,q01,b1,p10,p01)  ok 
(p10,q01,b1,p10,q01)  ok 
(p10,q01,b1,q10,a0)  ok 
(p10,q01,b1,q10,b0)  ok 
(p10,q01,b1,q10,c0)  ok 
(p10,q01,b1,q10,d0)  ok 
(p10,q01,b1,q10,p01)  ok 
(p10,q01,b1,q10,q01)  ok 
(p10,q01,c1,a1,a1)  ok 
(p10,q01,c1,a1,b1)  ok 
(p10,q01,c1,a1,c1)  ok 
(p10,q01,c1,a1,d1)  ok 
(p10,q01,c1,a1,p10)  ok 
(p10,q01,c1,a1,q10)  ok 
(p10,q01,c1,b1,a1)  ok 
(p10,q01,c1,b1,b1)  ok 
(p10,q01,c1,b1,c1)  ok 
(p10,q01,c1,b1,d1)  ok 
(p10,q01,c1,b1,p10)  ok 
(p10,q01,c1,b1,q10)  ok 
(p10,q01,c1,c1,a1)  ok 
(p10,q01,c1,c1,b1)  ok 
(p10,q01,c1,c1,c1)  ok 
(p10,q01,c1,c1,d1)  ok 
(p10,q01,c1,c1,p10)  ok 
(p10,q01,c1,c1,q10)  ok 
(p10,q01,c1,d1,a1)  ok 
(p10,q01,c1,d1,b1)  ok 
(p10,q01,c1,d1,c1)  ok 
(p10,q01,c1,d1,d1)  ok 
(p10,q01,c1,d1,p10)  ok 
(p10,q01,c1,d1,q10)  ok 
(p10,q01,c1,p10,a0)  ok 
(p10,q01,c1,p10,b0)  ok 
(p10,q01,c1,p10,c0)  ok 
(p10,q01,c1,p10,d0)  ok 
(p10,q01,c1,p10,p01)  ok 
(p10,q01,c1,p10,q01)  ok 
(p10,q01,c1,q10,a0)  ok 
(p10,q01,c1,q10,b0)  ok 
(p10,q01,c1,q10,c0)  ok 
(p10,q01,c1,q10,d0)  ok 
(p10,q01,c1,q10,p01)  ok 
(p10,q01,c1,q10,q01)  ok 
(p10,q01,d1,a1,a1)  ok 
(p10,q01,d1,a1,b1)  ok 
(p10,q01,d1,a1,c1)  ok 
(p10,q01,d1,a1,d1)  ok 
(p10,q01,d1,a1,p10)  ok 
(p10,q01,d1,a1,q10)  ok 
(p10,q01,d1,b1,a1)  ok 
(p10,q01,d1,b1,b1)  ok 
(p10,q01,d1,b1,c1)  ok 
(p10,q01,d1,b1,d1)  ok 
(p10,q01,d1,b1,p10)  ok 
(p10,q01,d1,b1,q10)  ok 
(p10,q01,d1,c1,a1)  ok 
(p10,q01,d1,c1,b1)  ok 
(p10,q01,d1,c1,c1)  ok 
(p10,q01,d1,c1,d1)  ok 
(p10,q01,d1,c1,p10)  ok 
(p10,q01,d1,c1,q10)  ok 
(p10,q01,d1,d1,a1)  ok 
(p10,q01,d1,d1,b1)  ok 
(p10,q01,d1,d1,c1)  ok 
(p10,q01,d1,d1,d1)  ok 
(p10,q01,d1,d1,p10)  ok 
(p10,q01,d1,d1,q10)  ok 
(p10,q01,d1,p10,a0)  ok 
(p10,q01,d1,p10,b0)  ok 
(p10,q01,d1,p10,c0)  ok 
(p10,q01,d1,p10,d0)  ok 
(p10,q01,d1,p10,p01)  ok 
(p10,q01,d1,p10,q01)  ok 
(p10,q01,d1,q10,a0)  ok 
(p10,q01,d1,q10,b0)  ok 
(p10,q01,d1,q10,c0)  ok 
(p10,q01,d1,q10,d0)  ok 
(p10,q01,d1,q10,p01)  ok 
(p10,q01,d1,q10,q01)  ok 
(p10,q01,p10,a0,a0)  ok 
(p10,q01,p10,a0,b0)  ok 
(p10,q01,p10,a0,c0)  ok 
(p10,q01,p10,a0,d0)  ok 
(p10,q01,p10,a0,p01)  ok 
(p10,q01,p10,a0,q01)  ok 
(p10,q01,p10,b0,a0)  ok 
(p10,q01,p10,b0,b0)  ok 
(p10,q01,p10,b0,c0)  ok 
(p10,q01,p10,b0,d0)  ok 
(p10,q01,p10,b0,p01)  ok 
(p10,q01,p10,b0,q01)  ok 
(p10,q01,p10,c0,a0)  ok 
(p10,q01,p10,c0,b0)  ok 
(p10,q01,p10,c0,c0)  ok 
(p10,q01,p10,c0,d0)  ok 
(p10,q01,p10,c0,p01)  ok 
(p10,q01,p10,c0,q01)  ok 
(p10,q01,p10,d0,a0)  ok 
(p10,q01,p10,d0,b0)  ok 
(p10,q01,p10,d0,c0)  ok 
(p10,q01,p10,d0,d0)  ok 
(p10,q01,p10,d0,p01)  ok 
(p10,q01,p10,d0,q01)  ok 
(p10,q01,p10,p01,a1)  ok 
(p10,q01,p10,p01,b1)  ok 
(p10,q01,p10,p01,c1)  ok 
(p10,q01,p10,p01,d1)  ok 
(p10,q01,p10,p01,p10)  ok 
(p10,q01,p10,p01,q10)  ok 
(p10,q01,p10,q01,a1)  ok 
(p10,q01,p10,q01,b1)  ok 
(p10,q01,p10,q01,c1)  ok 
(p10,q01,p10,q01,d1)  ok 
(p10,q01,p10,q01,p10)  ok 
(p10,q01,p10,q01,q10)  ok 
(p10,q01,q10,a0,a0)  ok 
(p10,q01,q10,a0,b0)  ok 
(p10,q01,q10,a0,c0)  ok 
(p10,q01,q10,a0,d0)  ok 
(p10,q01,q10,a0,p01)  ok 
(p10,q01,q10,a0,q01)  ok 
(p10,q01,q10,b0,a0)  ok 
(p10,q01,q10,b0,b0)  ok 
(p10,q01,q10,b0,c0)  ok 
(p10,q01,q10,b0,d0)  ok 
(p10,q01,q10,b0,p01)  ok 
(p10,q01,q10,b0,q01)  ok 
(p10,q01,q10,c0,a0)  ok 
(p10,q01,q10,c0,b0)  ok 
(p10,q01,q10,c0,c0)  ok 
(p10,q01,q10,c0,d0)  ok 
(p10,q01,q10,c0,p01)  ok 
(p10,q01,q10,c0,q01)  ok 
(p10,q01,q10,d0,a0)  ok 
(p10,q01,q10,d0,b0)  ok 
(p10,q01,q10,d0,c0)  ok 
(p10,q01,q10,d0,d0)  ok 
(p10,q01,q10,d0,p01)  ok 
(p10,q01,q10,d0,q01)  ok 
(p10,q01,q10,p01,a1)  ok 
(p10,q01,q10,p01,b1)  ok 
(p10,q01,q10,p01,c1)  ok 
(p10,q01,q10,p01,d1)  ok 
(p10,q01,q10,p01,p10)  ok 
(p10,q01,q10,p01,q10)  ok 
(p10,q01,q10,q01,a1)  ok 
(p10,q01,q10,q01,b1)  ok 
(p10,q01,q10,q01,c1)  ok 
(p10,q01,q10,q01,d1)  ok 
(p10,q01,q10,q01,p10)  ok 
(p10,q01,q10,q01,q10)  ok 
(q10,a0,a0,a0,a0)  ok 
(q10,a0,a0,a0,b0)  ok 
(q10,a0,a0,a0,c0)  ok 
(q10,a0,a0,a0,d0)  ok 
(q10,a0,a0,a0,p01)  ok 
(q10,a0,a0,a0,q01)  ok 
(q10,a0,a0,b0,a0)  ok 
(q10,a0,a0,b0,b0)  ok 
(q10,a0,a0,b0,c0)  ok 
(q10,a0,a0,b0,d0)  ok 
(q10,a0,a0,b0,p01)  ok 
(q10,a0,a0,b0,q01)  ok 
(q10,a0,a0,c0,a0)  ok 
(q10,a0,a0,c0,b0)  ok 
(q10,a0,a0,c0,c0)  ok 
(q10,a0,a0,c0,d0)  ok 
(q10,a0,a0,c0,p01)  ok 
(q10,a0,a0,c0,q01)  ok 
(q10,a0,a0,d0,a0)  ok 
(q10,a0,a0,d0,b0)  ok 
(q10,a0,a0,d0,c0)  ok 
(q10,a0,a0,d0,d0)  ok 
(q10,a0,a0,d0,p01)  ok 
(q10,a0,a0,d0,q01)  ok 
(q10,a0,a0,p01,a1)  ok 
(q10,a0,a0,p01,b1)  ok 
(q10,a0,a0,p01,c1)  ok 
(q10,a0,a0,p01,d1)  ok 
(q10,a0,a0,p01,p10)  ok 
(q10,a0,a0,p01,q10)  ok 
(q10,a0,a0,q01,a1)  ok 
(q10,a0,a0,q01,b1)  ok 
(q10,a0,a0,q01,c1)  ok 
(q10,a0,a0,q01,d1)  ok 
(q10,a0,a0,q01,p10)  ok 
(q10,a0,a0,q01,q10)  ok 
(q10,a0,b0,a0,a0)  ok 
(q10,a0,b0,a0,b0)  ok 
(q10,a0,b0,a0,c0)  ok 
(q10,a0,b0,a0,d0)  ok 
(q10,a0,b0,a0,p01)  ok 
(q10,a0,b0,a0,q01)  ok 
(q10,a0,b0,b0,a0)  ok 
(q10,a0,b0,b0,b0)  ok 
(q10,a0,b0,b0,c0)  ok 
(q10,a0,b0,b0,d0)  ok 
(q10,a0,b0,b0,p01)  ok 
(q10,a0,b0,b0,q01)  ok 
(q10,a0,b0,c0,a0)  ok 
(q10,a0,b0,c0,b0)  ok 
(q10,a0,b0,c0,c0)  ok 
(q10,a0,b0,c0,d0)  ok 
(q10,a0,b0,c0,p01)  ok 
(q10,a0,b0,c0,q01)  ok 
(q10,a0,b0,d0,a0)  ok 
(q10,a0,b0,d0,b0)  ok 
(q10,a0,b0,d0,c0)  ok 
(q10,a0,b0,d0,d0)  ok 
(q10,a0,b0,d0,p01)  ok 
(q10,a0,b0,d0,q01)  ok 
(q10,a0,b0,p01,a1)  ok 
(q10,a0,b0,p01,b1)  ok 
(q10,a0,b0,p01,c1)  ok 
(q10,a0,b0,p01,d1)  ok 
(q10,a0,b0,p01,p10)  ok 
(q10,a0,b0,p01,q10)  ok 
(q10,a0,b0,q01,a1)  ok 
(q10,a0,b0,q01,b1)  ok 
(q10,a0,b0,q01,c1)  ok 
(q10,a0,b0,q01,d1)  ok 
(q10,a0,b0,q01,p10)  ok 
(q10,a0,b0,q01,q10)  ok 
(q10,a0,c0,a0,a0)  ok 
(q10,a0,c0,a0,b0)  ok 
(q10,a0,c0,a0,c0)  ok 
(q10,a0,c0,a0,d0)  ok 
(q10,a0,c0,a0,p01)  ok 
(q10,a0,c0,a0,q01)  ok 
(q10,a0,c0,b0,a0)  ok 
(q10,a0,c0,b0,b0)  ok 
(q10,a0,c0,b0,c0)  ok 
(q10,a0,c0,b0,d0)  ok 
(q10,a0,c0,b0,p01)  ok 
(q10,a0,c0,b0,q01)  ok 
(q10,a0,c0,c0,a0)  ok 
(q10,a0,c0,c0,b0)  ok 
(q10,a0,c0,c0,c0)  ok 
(q10,a0,c0,c0,d0)  ok 
(q10,a0,c0,c0,p01)  ok 
(q10,a0,c0,c0,q01)  ok 
(q10,a0,c0,d0,a0)  ok 
(q10,a0,c0,d0,b0)  ok 
(q10,a0,c0,d0,c0)  ok 
(q10,a0,c0,d0,d0)  ok 
(q10,a0,c0,d0,p01)  ok 
(q10,a0,c0,d0,q01)  ok 
(q10,a0,c0,p01,a1)  ok 
(q10,a0,c0,p01,b1)  ok 
(q10,a0,c0,p01,c1)  ok 
(q10,a0,c0,p01,d1)  ok 
(q10,a0,c0,p01,p10)  ok 
(q10,a0,c0,p01,q10)  ok 
(q10,a0,c0,q01,a1)  ok 
(q10,a0,c0,q01,b1)  ok 
(q10,a0,c0,q01,c1)  ok 
(q10,a0,c0,q01,d1)  ok 
(q10,a0,c0,q01,p10)  ok 
(q10,a0,c0,q01,q10)  ok 
(q10,a0,d0,a0,a0)  ok 
(q10,a0,d0,a0,b0)  ok 
(q10,a0,d0,a0,c0)  ok 
(q10,a0,d0,a0,d0)  ok 
(q10,a0,d0,a0,p01)  ok 
(q10,a0,d0,a0,q01)  ok 
(q10,a0,d0,b0,a0)  ok 
(q10,a0,d0,b0,b0)  ok 
(q10,a0,d0,b0,c0)  ok 
(q10,a0,d0,b0,d0)  ok 
(q10,a0,d0,b0,p01)  ok 
(q10,a0,d0,b0,q01)  ok 
(q10,a0,d0,c0,a0)  ok 
(q10,a0,d0,c0,b0)  ok 
(q10,a0,d0,c0,c0)  ok 
(q10,a0,d0,c0,d0)  ok 
(q10,a0,d0,c0,p01)  ok 
(q10,a0,d0,c0,q01)  ok 
(q10,a0,d0,d0,a0)  ok 
(q10,a0,d0,d0,b0)  ok 
(q10,a0,d0,d0,c0)  ok 
(q10,a0,d0,d0,d0)  ok 
(q10,a0,d0,d0,p01)  ok 
(q10,a0,d0,d0,q01)  ok 
(q10,a0,d0,p01,a1)  ok 
(q10,a0,d0,p01,b1)  ok 
(q10,a0,d0,p01,c1)  ok 
(q10,a0,d0,p01,d1)  ok 
(q10,a0,d0,p01,p10)  ok 
(q10,a0,d0,p01,q10)  ok 
(q10,a0,d0,q01,a1)  ok 
(q10,a0,d0,q01,b1)  ok 
(q10,a0,d0,q01,c1)  ok 
(q10,a0,d0,q01,d1)  ok 
(q10,a0,d0,q01,p10)  ok 
(q10,a0,d0,q01,q10)  ok 
(q10,a0,p01,a1,a1)  ok 
(q10,a0,p01,a1,b1)  ok 
(q10,a0,p01,a1,c1)  ok 
(q10,a0,p01,a1,d1)  ok 
(q10,a0,p01,a1,p10)  ok 
(q10,a0,p01,a1,q10)  ok 
(q10,a0,p01,b1,a1)  ok 
(q10,a0,p01,b1,b1)  ok 
(q10,a0,p01,b1,c1)  ok 
(q10,a0,p01,b1,d1)  ok 
(q10,a0,p01,b1,p10)  ok 
(q10,a0,p01,b1,q10)  ok 
(q10,a0,p01,c1,a1)  ok 
(q10,a0,p01,c1,b1)  ok 
(q10,a0,p01,c1,c1)  ok 
(q10,a0,p01,c1,d1)  ok 
(q10,a0,p01,c1,p10)  ok 
(q10,a0,p01,c1,q10)  ok 
(q10,a0,p01,d1,a1)  ok 
(q10,a0,p01,d1,b1)  ok 
(q10,a0,p01,d1,c1)  ok 
(q10,a0,p01,d1,d1)  ok 
(q10,a0,p01,d1,p10)  ok 
(q10,a0,p01,d1,q10)  ok 
(q10,a0,p01,p10,a0)  ok 
(q10,a0,p01,p10,b0)  ok 
(q10,a0,p01,p10,c0)  ok 
(q10,a0,p01,p10,d0)  ok 
(q10,a0,p01,p10,p01)  ok 
(q10,a0,p01,p10,q01)  ok 
(q10,a0,p01,q10,a0)  ok 
(q10,a0,p01,q10,b0)  ok 
(q10,a0,p01,q10,c0)  ok 
(q10,a0,p01,q10,d0)  ok 
(q10,a0,p01,q10,p01)  ok 
(q10,a0,p01,q10,q01)  ok 
(q10,a0,q01,a1,a1)  ok 
(q10,a0,q01,a1,b1)  ok 
(q10,a0,q01,a1,c1)  ok 
(q10,a0,q01,a1,d1)  ok 
(q10,a0,q01,a1,p10)  ok 
(q10,a0,q01,a1,q10)  ok 
(q10,a0,q01,b1,a1)  ok 
(q10,a0,q01,b1,b1)  ok 
(q10,a0,q01,b1,c1)  ok 
(q10,a0,q01,b1,d1)  ok 
(q10,a0,q01,b1,p10)  ok 
(q10,a0,q01,b1,q10)  ok 
(q10,a0,q01,c1,a1)  ok 
(q10,a0,q01,c1,b1)  ok 
(q10,a0,q01,c1,c1)  ok 
(q10,a0,q01,c1,d1)  ok 
(q10,a0,q01,c1,p10)  ok 
(q10,a0,q01,c1,q10)  ok 
(q10,a0,q01,d1,a1)  ok 
(q10,a0,q01,d1,b1)  ok 
(q10,a0,q01,d1,c1)  ok 
(q10,a0,q01,d1,d1)  ok 
(q10,a0,q01,d1,p10)  ok 
(q10,a0,q01,d1,q10)  ok 
(q10,a0,q01,p10,a0)  ok 
(q10,a0,q01,p10,b0)  ok 
(q10,a0,q01,p10,c0)  ok 
(q10,a0,q01,p10,d0)  ok 
(q10,a0,q01,p10,p01)  ok 
(q10,a0,q01,p10,q01)  ok 
(q10,a0,q01,q10,a0)  ok 
(q10,a0,q01,q10,b0)  ok 
(q10,a0,q01,q10,c0)  ok 
(q10,a0,q01,q10,d0)  ok 
(q10,a0,q01,q10,p01)  ok 
(q10,a0,q01,q10,q01)  ok 
(q10,b0,a0,a0,a0)  ok 
(q10,b0,a0,a0,b0)  ok 
(q10,b0,a0,a0,c0)  ok 
(q10,b0,a0,a0,d0)  ok 
(q10,b0,a0,a0,p01)  ok 
(q10,b0,a0,a0,q01)  ok 
(q10,b0,a0,b0,a0)  ok 
(q10,b0,a0,b0,b0)  ok 
(q10,b0,a0,b0,c0)  ok 
(q10,b0,a0,b0,d0)  ok 
(q10,b0,a0,b0,p01)  ok 
(q10,b0,a0,b0,q01)  ok 
(q10,b0,a0,c0,a0)  ok 
(q10,b0,a0,c0,b0)  ok 
(q10,b0,a0,c0,c0)  ok 
(q10,b0,a0,c0,d0)  ok 
(q10,b0,a0,c0,p01)  ok 
(q10,b0,a0,c0,q01)  ok 
(q10,b0,a0,d0,a0)  ok 
(q10,b0,a0,d0,b0)  ok 
(q10,b0,a0,d0,c0)  ok 
(q10,b0,a0,d0,d0)  ok 
(q10,b0,a0,d0,p01)  ok 
(q10,b0,a0,d0,q01)  ok 
(q10,b0,a0,p01,a1)  ok 
(q10,b0,a0,p01,b1)  ok 
(q10,b0,a0,p01,c1)  ok 
(q10,b0,a0,p01,d1)  ok 
(q10,b0,a0,p01,p10)  ok 
(q10,b0,a0,p01,q10)  ok 
(q10,b0,a0,q01,a1)  ok 
(q10,b0,a0,q01,b1)  ok 
(q10,b0,a0,q01,c1)  ok 
(q10,b0,a0,q01,d1)  ok 
(q10,b0,a0,q01,p10)  ok 
(q10,b0,a0,q01,q10)  ok 
(q10,b0,b0,a0,a0)  ok 
(q10,b0,b0,a0,b0)  ok 
(q10,b0,b0,a0,c0)  ok 
(q10,b0,b0,a0,d0)  ok 
(q10,b0,b0,a0,p01)  ok 
(q10,b0,b0,a0,q01)  ok 
(q10,b0,b0,b0,a0)  ok 
(q10,b0,b0,b0,b0)  ok 
(q10,b0,b0,b0,c0)  ok 
(q10,b0,b0,b0,d0)  ok 
(q10,b0,b0,b0,p01)  ok 
(q10,b0,b0,b0,q01)  ok 
(q10,b0,b0,c0,a0)  ok 
(q10,b0,b0,c0,b0)  ok 
(q10,b0,b0,c0,c0)  ok 
(q10,b0,b0,c0,d0)  ok 
(q10,b0,b0,c0,p01)  ok 
(q10,b0,b0,c0,q01)  ok 
(q10,b0,b0,d0,a0)  ok 
(q10,b0,b0,d0,b0)  ok 
(q10,b0,b0,d0,c0)  ok 
(q10,b0,b0,d0,d0)  ok 
(q10,b0,b0,d0,p01)  ok 
(q10,b0,b0,d0,q01)  ok 
(q10,b0,b0,p01,a1)  ok 
(q10,b0,b0,p01,b1)  ok 
(q10,b0,b0,p01,c1)  ok 
(q10,b0,b0,p01,d1)  ok 
(q10,b0,b0,p01,p10)  ok 
(q10,b0,b0,p01,q10)  ok 
(q10,b0,b0,q01,a1)  ok 
(q10,b0,b0,q01,b1)  ok 
(q10,b0,b0,q01,c1)  ok 
(q10,b0,b0,q01,d1)  ok 
(q10,b0,b0,q01,p10)  ok 
(q10,b0,b0,q01,q10)  ok 
(q10,b0,c0,a0,a0)  ok 
(q10,b0,c0,a0,b0)  ok 
(q10,b0,c0,a0,c0)  ok 
(q10,b0,c0,a0,d0)  ok 
(q10,b0,c0,a0,p01)  ok 
(q10,b0,c0,a0,q01)  ok 
(q10,b0,c0,b0,a0)  ok 
(q10,b0,c0,b0,b0)  ok 
(q10,b0,c0,b0,c0)  ok 
(q10,b0,c0,b0,d0)  ok 
(q10,b0,c0,b0,p01)  ok 
(q10,b0,c0,b0,q01)  ok 
(q10,b0,c0,c0,a0)  ok 
(q10,b0,c0,c0,b0)  ok 
(q10,b0,c0,c0,c0)  ok 
(q10,b0,c0,c0,d0)  ok 
(q10,b0,c0,c0,p01)  ok 
(q10,b0,c0,c0,q01)  ok 
(q10,b0,c0,d0,a0)  ok 
(q10,b0,c0,d0,b0)  ok 
(q10,b0,c0,d0,c0)  ok 
(q10,b0,c0,d0,d0)  ok 
(q10,b0,c0,d0,p01)  ok 
(q10,b0,c0,d0,q01)  ok 
(q10,b0,c0,p01,a1)  ok 
(q10,b0,c0,p01,b1)  ok 
(q10,b0,c0,p01,c1)  ok 
(q10,b0,c0,p01,d1)  ok 
(q10,b0,c0,p01,p10)  ok 
(q10,b0,c0,p01,q10)  ok 
(q10,b0,c0,q01,a1)  ok 
(q10,b0,c0,q01,b1)  ok 
(q10,b0,c0,q01,c1)  ok 
(q10,b0,c0,q01,d1)  ok 
(q10,b0,c0,q01,p10)  ok 
(q10,b0,c0,q01,q10)  ok 
(q10,b0,d0,a0,a0)  ok 
(q10,b0,d0,a0,b0)  ok 
(q10,b0,d0,a0,c0)  ok 
(q10,b0,d0,a0,d0)  ok 
(q10,b0,d0,a0,p01)  ok 
(q10,b0,d0,a0,q01)  ok 
(q10,b0,d0,b0,a0)  ok 
(q10,b0,d0,b0,b0)  ok 
(q10,b0,d0,b0,c0)  ok 
(q10,b0,d0,b0,d0)  ok 
(q10,b0,d0,b0,p01)  ok 
(q10,b0,d0,b0,q01)  ok 
(q10,b0,d0,c0,a0)  ok 
(q10,b0,d0,c0,b0)  ok 
(q10,b0,d0,c0,c0)  ok 
(q10,b0,d0,c0,d0)  ok 
(q10,b0,d0,c0,p01)  ok 
(q10,b0,d0,c0,q01)  ok 
(q10,b0,d0,d0,a0)  ok 
(q10,b0,d0,d0,b0)  ok 
(q10,b0,d0,d0,c0)  ok 
(q10,b0,d0,d0,d0)  ok 
(q10,b0,d0,d0,p01)  ok 
(q10,b0,d0,d0,q01)  ok 
(q10,b0,d0,p01,a1)  ok 
(q10,b0,d0,p01,b1)  ok 
(q10,b0,d0,p01,c1)  ok 
(q10,b0,d0,p01,d1)  ok 
(q10,b0,d0,p01,p10)  ok 
(q10,b0,d0,p01,q10)  ok 
(q10,b0,d0,q01,a1)  ok 
(q10,b0,d0,q01,b1)  ok 
(q10,b0,d0,q01,c1)  ok 
(q10,b0,d0,q01,d1)  ok 
(q10,b0,d0,q01,p10)  ok 
(q10,b0,d0,q01,q10)  ok 
(q10,b0,p01,a1,a1)  ok 
(q10,b0,p01,a1,b1)  ok 
(q10,b0,p01,a1,c1)  ok 
(q10,b0,p01,a1,d1)  ok 
(q10,b0,p01,a1,p10)  ok 
(q10,b0,p01,a1,q10)  ok 
(q10,b0,p01,b1,a1)  ok 
(q10,b0,p01,b1,b1)  ok 
(q10,b0,p01,b1,c1)  ok 
(q10,b0,p01,b1,d1)  ok 
(q10,b0,p01,b1,p10)  ok 
(q10,b0,p01,b1,q10)  ok 
(q10,b0,p01,c1,a1)  ok 
(q10,b0,p01,c1,b1)  ok 
(q10,b0,p01,c1,c1)  ok 
(q10,b0,p01,c1,d1)  ok 
(q10,b0,p01,c1,p10)  ok 
(q10,b0,p01,c1,q10)  ok 
(q10,b0,p01,d1,a1)  ok 
(q10,b0,p01,d1,b1)  ok 
(q10,b0,p01,d1,c1)  ok 
(q10,b0,p01,d1,d1)  ok 
(q10,b0,p01,d1,p10)  ok 
(q10,b0,p01,d1,q10)  ok 
(q10,b0,p01,p10,a0)  ok 
(q10,b0,p01,p10,b0)  ok 
(q10,b0,p01,p10,c0)  ok 
(q10,b0,p01,p10,d0)  ok 
(q10,b0,p01,p10,p01)  ok 
(q10,b0,p01,p10,q01)  ok 
(q10,b0,p01,q10,a0)  ok 
(q10,b0,p01,q10,b0)  ok 
(q10,b0,p01,q10,c0)  ok 
(q10,b0,p01,q10,d0)  ok 
(q10,b0,p01,q10,p01)  ok 
(q10,b0,p01,q10,q01)  ok 
(q10,b0,q01,a1,a1)  ok 
(q10,b0,q01,a1,b1)  ok 
(q10,b0,q01,a1,c1)  ok 
(q10,b0,q01,a1,d1)  ok 
(q10,b0,q01,a1,p10)  ok 
(q10,b0,q01,a1,q10)  ok 
(q10,b0,q01,b1,a1)  ok 
(q10,b0,q01,b1,b1)  ok 
(q10,b0,q01,b1,c1)  ok 
(q10,b0,q01,b1,d1)  ok 
(q10,b0,q01,b1,p10)  ok 
(q10,b0,q01,b1,q10)  ok 
(q10,b0,q01,c1,a1)  ok 
(q10,b0,q01,c1,b1)  ok 
(q10,b0,q01,c1,c1)  ok 
(q10,b0,q01,c1,d1)  ok 
(q10,b0,q01,c1,p10)  ok 
(q10,b0,q01,c1,q10)  ok 
(q10,b0,q01,d1,a1)  ok 
(q10,b0,q01,d1,b1)  ok 
(q10,b0,q01,d1,c1)  ok 
(q10,b0,q01,d1,d1)  ok 
(q10,b0,q01,d1,p10)  ok 
(q10,b0,q01,d1,q10)  ok 
(q10,b0,q01,p10,a0)  ok 
(q10,b0,q01,p10,b0)  ok 
(q10,b0,q01,p10,c0)  ok 
(q10,b0,q01,p10,d0)  ok 
(q10,b0,q01,p10,p01)  ok 
(q10,b0,q01,p10,q01)  ok 
(q10,b0,q01,q10,a0)  ok 
(q10,b0,q01,q10,b0)  ok 
(q10,b0,q01,q10,c0)  ok 
(q10,b0,q01,q10,d0)  ok 
(q10,b0,q01,q10,p01)  ok 
(q10,b0,q01,q10,q01)  ok 
(q10,c0,a0,a0,a0)  ok 
(q10,c0,a0,a0,b0)  ok 
(q10,c0,a0,a0,c0)  ok 
(q10,c0,a0,a0,d0)  ok 
(q10,c0,a0,a0,p01)  ok 
(q10,c0,a0,a0,q01)  ok 
(q10,c0,a0,b0,a0)  ok 
(q10,c0,a0,b0,b0)  ok 
(q10,c0,a0,b0,c0)  ok 
(q10,c0,a0,b0,d0)  ok 
(q10,c0,a0,b0,p01)  ok 
(q10,c0,a0,b0,q01)  ok 
(q10,c0,a0,c0,a0)  ok 
(q10,c0,a0,c0,b0)  ok 
(q10,c0,a0,c0,c0)  ok 
(q10,c0,a0,c0,d0)  ok 
(q10,c0,a0,c0,p01)  ok 
(q10,c0,a0,c0,q01)  ok 
(q10,c0,a0,d0,a0)  ok 
(q10,c0,a0,d0,b0)  ok 
(q10,c0,a0,d0,c0)  ok 
(q10,c0,a0,d0,d0)  ok 
(q10,c0,a0,d0,p01)  ok 
(q10,c0,a0,d0,q01)  ok 
(q10,c0,a0,p01,a1)  ok 
(q10,c0,a0,p01,b1)  ok 
(q10,c0,a0,p01,c1)  ok 
(q10,c0,a0,p01,d1)  ok 
(q10,c0,a0,p01,p10)  ok 
(q10,c0,a0,p01,q10)  ok 
(q10,c0,a0,q01,a1)  ok 
(q10,c0,a0,q01,b1)  ok 
(q10,c0,a0,q01,c1)  ok 
(q10,c0,a0,q01,d1)  ok 
(q10,c0,a0,q01,p10)  ok 
(q10,c0,a0,q01,q10)  ok 
(q10,c0,b0,a0,a0)  ok 
(q10,c0,b0,a0,b0)  ok 
(q10,c0,b0,a0,c0)  ok 
(q10,c0,b0,a0,d0)  ok 
(q10,c0,b0,a0,p01)  ok 
(q10,c0,b0,a0,q01)  ok 
(q10,c0,b0,b0,a0)  ok 
(q10,c0,b0,b0,b0)  ok 
(q10,c0,b0,b0,c0)  ok 
(q10,c0,b0,b0,d0)  ok 
(q10,c0,b0,b0,p01)  ok 
(q10,c0,b0,b0,q01)  ok 
(q10,c0,b0,c0,a0)  ok 
(q10,c0,b0,c0,b0)  ok 
(q10,c0,b0,c0,c0)  ok 
(q10,c0,b0,c0,d0)  ok 
(q10,c0,b0,c0,p01)  ok 
(q10,c0,b0,c0,q01)  ok 
(q10,c0,b0,d0,a0)  ok 
(q10,c0,b0,d0,b0)  ok 
(q10,c0,b0,d0,c0)  ok 
(q10,c0,b0,d0,d0)  ok 
(q10,c0,b0,d0,p01)  ok 
(q10,c0,b0,d0,q01)  ok 
(q10,c0,b0,p01,a1)  ok 
(q10,c0,b0,p01,b1)  ok 
(q10,c0,b0,p01,c1)  ok 
(q10,c0,b0,p01,d1)  ok 
(q10,c0,b0,p01,p10)  ok 
(q10,c0,b0,p01,q10)  ok 
(q10,c0,b0,q01,a1)  ok 
(q10,c0,b0,q01,b1)  ok 
(q10,c0,b0,q01,c1)  ok 
(q10,c0,b0,q01,d1)  ok 
(q10,c0,b0,q01,p10)  ok 
(q10,c0,b0,q01,q10)  ok 
(q10,c0,c0,a0,a0)  ok 
(q10,c0,c0,a0,b0)  ok 
(q10,c0,c0,a0,c0)  ok 
(q10,c0,c0,a0,d0)  ok 
(q10,c0,c0,a0,p01)  ok 
(q10,c0,c0,a0,q01)  ok 
(q10,c0,c0,b0,a0)  ok 
(q10,c0,c0,b0,b0)  ok 
(q10,c0,c0,b0,c0)  ok 
(q10,c0,c0,b0,d0)  ok 
(q10,c0,c0,b0,p01)  ok 
(q10,c0,c0,b0,q01)  ok 
(q10,c0,c0,c0,a0)  ok 
(q10,c0,c0,c0,b0)  ok 
(q10,c0,c0,c0,c0)  ok 
(q10,c0,c0,c0,d0)  ok 
(q10,c0,c0,c0,p01)  ok 
(q10,c0,c0,c0,q01)  ok 
(q10,c0,c0,d0,a0)  ok 
(q10,c0,c0,d0,b0)  ok 
(q10,c0,c0,d0,c0)  ok 
(q10,c0,c0,d0,d0)  ok 
(q10,c0,c0,d0,p01)  ok 
(q10,c0,c0,d0,q01)  ok 
(q10,c0,c0,p01,a1)  ok 
(q10,c0,c0,p01,b1)  ok 
(q10,c0,c0,p01,c1)  ok 
(q10,c0,c0,p01,d1)  ok 
(q10,c0,c0,p01,p10)  ok 
(q10,c0,c0,p01,q10)  ok 
(q10,c0,c0,q01,a1)  ok 
(q10,c0,c0,q01,b1)  ok 
(q10,c0,c0,q01,c1)  ok 
(q10,c0,c0,q01,d1)  ok 
(q10,c0,c0,q01,p10)  ok 
(q10,c0,c0,q01,q10)  ok 
(q10,c0,d0,a0,a0)  ok 
(q10,c0,d0,a0,b0)  ok 
(q10,c0,d0,a0,c0)  ok 
(q10,c0,d0,a0,d0)  ok 
(q10,c0,d0,a0,p01)  ok 
(q10,c0,d0,a0,q01)  ok 
(q10,c0,d0,b0,a0)  ok 
(q10,c0,d0,b0,b0)  ok 
(q10,c0,d0,b0,c0)  ok 
(q10,c0,d0,b0,d0)  ok 
(q10,c0,d0,b0,p01)  ok 
(q10,c0,d0,b0,q01)  ok 
(q10,c0,d0,c0,a0)  ok 
(q10,c0,d0,c0,b0)  ok 
(q10,c0,d0,c0,c0)  ok 
(q10,c0,d0,c0,d0)  ok 
(q10,c0,d0,c0,p01)  ok 
(q10,c0,d0,c0,q01)  ok 
(q10,c0,d0,d0,a0)  ok 
(q10,c0,d0,d0,b0)  ok 
(q10,c0,d0,d0,c0)  ok 
(q10,c0,d0,d0,d0)  ok 
(q10,c0,d0,d0,p01)  ok 
(q10,c0,d0,d0,q01)  ok 
(q10,c0,d0,p01,a1)  ok 
(q10,c0,d0,p01,b1)  ok 
(q10,c0,d0,p01,c1)  ok 
(q10,c0,d0,p01,d1)  ok 
(q10,c0,d0,p01,p10)  ok 
(q10,c0,d0,p01,q10)  ok 
(q10,c0,d0,q01,a1)  ok 
(q10,c0,d0,q01,b1)  ok 
(q10,c0,d0,q01,c1)  ok 
(q10,c0,d0,q01,d1)  ok 
(q10,c0,d0,q01,p10)  ok 
(q10,c0,d0,q01,q10)  ok 
(q10,c0,p01,a1,a1)  ok 
(q10,c0,p01,a1,b1)  ok 
(q10,c0,p01,a1,c1)  ok 
(q10,c0,p01,a1,d1)  ok 
(q10,c0,p01,a1,p10)  ok 
(q10,c0,p01,a1,q10)  ok 
(q10,c0,p01,b1,a1)  ok 
(q10,c0,p01,b1,b1)  ok 
(q10,c0,p01,b1,c1)  ok 
(q10,c0,p01,b1,d1)  ok 
(q10,c0,p01,b1,p10)  ok 
(q10,c0,p01,b1,q10)  ok 
(q10,c0,p01,c1,a1)  ok 
(q10,c0,p01,c1,b1)  ok 
(q10,c0,p01,c1,c1)  ok 
(q10,c0,p01,c1,d1)  ok 
(q10,c0,p01,c1,p10)  ok 
(q10,c0,p01,c1,q10)  ok 
(q10,c0,p01,d1,a1)  ok 
(q10,c0,p01,d1,b1)  ok 
(q10,c0,p01,d1,c1)  ok 
(q10,c0,p01,d1,d1)  ok 
(q10,c0,p01,d1,p10)  ok 
(q10,c0,p01,d1,q10)  ok 
(q10,c0,p01,p10,a0)  ok 
(q10,c0,p01,p10,b0)  ok 
(q10,c0,p01,p10,c0)  ok 
(q10,c0,p01,p10,d0)  ok 
(q10,c0,p01,p10,p01)  ok 
(q10,c0,p01,p10,q01)  ok 
(q10,c0,p01,q10,a0)  ok 
(q10,c0,p01,q10,b0)  ok 
(q10,c0,p01,q10,c0)  ok 
(q10,c0,p01,q10,d0)  ok 
(q10,c0,p01,q10,p01)  ok 
(q10,c0,p01,q10,q01)  ok 
(q10,c0,q01,a1,a1)  ok 
(q10,c0,q01,a1,b1)  ok 
(q10,c0,q01,a1,c1)  ok 
(q10,c0,q01,a1,d1)  ok 
(q10,c0,q01,a1,p10)  ok 
(q10,c0,q01,a1,q10)  ok 
(q10,c0,q01,b1,a1)  ok 
(q10,c0,q01,b1,b1)  ok 
(q10,c0,q01,b1,c1)  ok 
(q10,c0,q01,b1,d1)  ok 
(q10,c0,q01,b1,p10)  ok 
(q10,c0,q01,b1,q10)  ok 
(q10,c0,q01,c1,a1)  ok 
(q10,c0,q01,c1,b1)  ok 
(q10,c0,q01,c1,c1)  ok 
(q10,c0,q01,c1,d1)  ok 
(q10,c0,q01,c1,p10)  ok 
(q10,c0,q01,c1,q10)  ok 
(q10,c0,q01,d1,a1)  ok 
(q10,c0,q01,d1,b1)  ok 
(q10,c0,q01,d1,c1)  ok 
(q10,c0,q01,d1,d1)  ok 
(q10,c0,q01,d1,p10)  ok 
(q10,c0,q01,d1,q10)  ok 
(q10,c0,q01,p10,a0)  ok 
(q10,c0,q01,p10,b0)  ok 
(q10,c0,q01,p10,c0)  ok 
(q10,c0,q01,p10,d0)  ok 
(q10,c0,q01,p10,p01)  ok 
(q10,c0,q01,p10,q01)  ok 
(q10,c0,q01,q10,a0)  ok 
(q10,c0,q01,q10,b0)  ok 
(q10,c0,q01,q10,c0)  ok 
(q10,c0,q01,q10,d0)  ok 
(q10,c0,q01,q10,p01)  ok 
(q10,c0,q01,q10,q01)  ok 
(q10,d0,a0,a0,a0)  ok 
(q10,d0,a0,a0,b0)  ok 
(q10,d0,a0,a0,c0)  ok 
(q10,d0,a0,a0,d0)  ok 
(q10,d0,a0,a0,p01)  ok 
(q10,d0,a0,a0,q01)  ok 
(q10,d0,a0,b0,a0)  ok 
(q10,d0,a0,b0,b0)  ok 
(q10,d0,a0,b0,c0)  ok 
(q10,d0,a0,b0,d0)  ok 
(q10,d0,a0,b0,p01)  ok 
(q10,d0,a0,b0,q01)  ok 
(q10,d0,a0,c0,a0)  ok 
(q10,d0,a0,c0,b0)  ok 
(q10,d0,a0,c0,c0)  ok 
(q10,d0,a0,c0,d0)  ok 
(q10,d0,a0,c0,p01)  ok 
(q10,d0,a0,c0,q01)  ok 
(q10,d0,a0,d0,a0)  ok 
(q10,d0,a0,d0,b0)  ok 
(q10,d0,a0,d0,c0)  ok 
(q10,d0,a0,d0,d0)  ok 
(q10,d0,a0,d0,p01)  ok 
(q10,d0,a0,d0,q01)  ok 
(q10,d0,a0,p01,a1)  ok 
(q10,d0,a0,p01,b1)  ok 
(q10,d0,a0,p01,c1)  ok 
(q10,d0,a0,p01,d1)  ok 
(q10,d0,a0,p01,p10)  ok 
(q10,d0,a0,p01,q10)  ok 
(q10,d0,a0,q01,a1)  ok 
(q10,d0,a0,q01,b1)  ok 
(q10,d0,a0,q01,c1)  ok 
(q10,d0,a0,q01,d1)  ok 
(q10,d0,a0,q01,p10)  ok 
(q10,d0,a0,q01,q10)  ok 
(q10,d0,b0,a0,a0)  ok 
(q10,d0,b0,a0,b0)  ok 
(q10,d0,b0,a0,c0)  ok 
(q10,d0,b0,a0,d0)  ok 
(q10,d0,b0,a0,p01)  ok 
(q10,d0,b0,a0,q01)  ok 
(q10,d0,b0,b0,a0)  ok 
(q10,d0,b0,b0,b0)  ok 
(q10,d0,b0,b0,c0)  ok 
(q10,d0,b0,b0,d0)  ok 
(q10,d0,b0,b0,p01)  ok 
(q10,d0,b0,b0,q01)  ok 
(q10,d0,b0,c0,a0)  ok 
(q10,d0,b0,c0,b0)  ok 
(q10,d0,b0,c0,c0)  ok 
(q10,d0,b0,c0,d0)  ok 
(q10,d0,b0,c0,p01)  ok 
(q10,d0,b0,c0,q01)  ok 
(q10,d0,b0,d0,a0)  ok 
(q10,d0,b0,d0,b0)  ok 
(q10,d0,b0,d0,c0)  ok 
(q10,d0,b0,d0,d0)  ok 
(q10,d0,b0,d0,p01)  ok 
(q10,d0,b0,d0,q01)  ok 
(q10,d0,b0,p01,a1)  ok 
(q10,d0,b0,p01,b1)  ok 
(q10,d0,b0,p01,c1)  ok 
(q10,d0,b0,p01,d1)  ok 
(q10,d0,b0,p01,p10)  ok 
(q10,d0,b0,p01,q10)  ok 
(q10,d0,b0,q01,a1)  ok 
(q10,d0,b0,q01,b1)  ok 
(q10,d0,b0,q01,c1)  ok 
(q10,d0,b0,q01,d1)  ok 
(q10,d0,b0,q01,p10)  ok 
(q10,d0,b0,q01,q10)  ok 
(q10,d0,c0,a0,a0)  ok 
(q10,d0,c0,a0,b0)  ok 
(q10,d0,c0,a0,c0)  ok 
(q10,d0,c0,a0,d0)  ok 
(q10,d0,c0,a0,p01)  ok 
(q10,d0,c0,a0,q01)  ok 
(q10,d0,c0,b0,a0)  ok 
(q10,d0,c0,b0,b0)  ok 
(q10,d0,c0,b0,c0)  ok 
(q10,d0,c0,b0,d0)  ok 
(q10,d0,c0,b0,p01)  ok 
(q10,d0,c0,b0,q01)  ok 
(q10,d0,c0,c0,a0)  ok 
(q10,d0,c0,c0,b0)  ok 
(q10,d0,c0,c0,c0)  ok 
(q10,d0,c0,c0,d0)  ok 
(q10,d0,c0,c0,p01)  ok 
(q10,d0,c0,c0,q01)  ok 
(q10,d0,c0,d0,a0)  ok 
(q10,d0,c0,d0,b0)  ok 
(q10,d0,c0,d0,c0)  ok 
(q10,d0,c0,d0,d0)  ok 
(q10,d0,c0,d0,p01)  ok 
(q10,d0,c0,d0,q01)  ok 
(q10,d0,c0,p01,a1)  ok 
(q10,d0,c0,p01,b1)  ok 
(q10,d0,c0,p01,c1)  ok 
(q10,d0,c0,p01,d1)  ok 
(q10,d0,c0,p01,p10)  ok 
(q10,d0,c0,p01,q10)  ok 
(q10,d0,c0,q01,a1)  ok 
(q10,d0,c0,q01,b1)  ok 
(q10,d0,c0,q01,c1)  ok 
(q10,d0,c0,q01,d1)  ok 
(q10,d0,c0,q01,p10)  ok 
(q10,d0,c0,q01,q10)  ok 
(q10,d0,d0,a0,a0)  ok 
(q10,d0,d0,a0,b0)  ok 
(q10,d0,d0,a0,c0)  ok 
(q10,d0,d0,a0,d0)  ok 
(q10,d0,d0,a0,p01)  ok 
(q10,d0,d0,a0,q01)  ok 
(q10,d0,d0,b0,a0)  ok 
(q10,d0,d0,b0,b0)  ok 
(q10,d0,d0,b0,c0)  ok 
(q10,d0,d0,b0,d0)  ok 
(q10,d0,d0,b0,p01)  ok 
(q10,d0,d0,b0,q01)  ok 
(q10,d0,d0,c0,a0)  ok 
(q10,d0,d0,c0,b0)  ok 
(q10,d0,d0,c0,c0)  ok 
(q10,d0,d0,c0,d0)  ok 
(q10,d0,d0,c0,p01)  ok 
(q10,d0,d0,c0,q01)  ok 
(q10,d0,d0,d0,a0)  ok 
(q10,d0,d0,d0,b0)  ok 
(q10,d0,d0,d0,c0)  ok 
(q10,d0,d0,d0,d0)  ok 
(q10,d0,d0,d0,p01)  ok 
(q10,d0,d0,d0,q01)  ok 
(q10,d0,d0,p01,a1)  ok 
(q10,d0,d0,p01,b1)  ok 
(q10,d0,d0,p01,c1)  ok 
(q10,d0,d0,p01,d1)  ok 
(q10,d0,d0,p01,p10)  ok 
(q10,d0,d0,p01,q10)  ok 
(q10,d0,d0,q01,a1)  ok 
(q10,d0,d0,q01,b1)  ok 
(q10,d0,d0,q01,c1)  ok 
(q10,d0,d0,q01,d1)  ok 
(q10,d0,d0,q01,p10)  ok 
(q10,d0,d0,q01,q10)  ok 
(q10,d0,p01,a1,a1)  ok 
(q10,d0,p01,a1,b1)  ok 
(q10,d0,p01,a1,c1)  ok 
(q10,d0,p01,a1,d1)  ok 
(q10,d0,p01,a1,p10)  ok 
(q10,d0,p01,a1,q10)  ok 
(q10,d0,p01,b1,a1)  ok 
(q10,d0,p01,b1,b1)  ok 
(q10,d0,p01,b1,c1)  ok 
(q10,d0,p01,b1,d1)  ok 
(q10,d0,p01,b1,p10)  ok 
(q10,d0,p01,b1,q10)  ok 
(q10,d0,p01,c1,a1)  ok 
(q10,d0,p01,c1,b1)  ok 
(q10,d0,p01,c1,c1)  ok 
(q10,d0,p01,c1,d1)  ok 
(q10,d0,p01,c1,p10)  ok 
(q10,d0,p01,c1,q10)  ok 
(q10,d0,p01,d1,a1)  ok 
(q10,d0,p01,d1,b1)  ok 
(q10,d0,p01,d1,c1)  ok 
(q10,d0,p01,d1,d1)  ok 
(q10,d0,p01,d1,p10)  ok 
(q10,d0,p01,d1,q10)  ok 
(q10,d0,p01,p10,a0)  ok 
(q10,d0,p01,p10,b0)  ok 
(q10,d0,p01,p10,c0)  ok 
(q10,d0,p01,p10,d0)  ok 
(q10,d0,p01,p10,p01)  ok 
(q10,d0,p01,p10,q01)  ok 
(q10,d0,p01,q10,a0)  ok 
(q10,d0,p01,q10,b0)  ok 
(q10,d0,p01,q10,c0)  ok 
(q10,d0,p01,q10,d0)  ok 
(q10,d0,p01,q10,p01)  ok 
(q10,d0,p01,q10,q01)  ok 
(q10,d0,q01,a1,a1)  ok 
(q10,d0,q01,a1,b1)  ok 
(q10,d0,q01,a1,c1)  ok 
(q10,d0,q01,a1,d1)  ok 
(q10,d0,q01,a1,p10)  ok 
(q10,d0,q01,a1,q10)  ok 
(q10,d0,q01,b1,a1)  ok 
(q10,d0,q01,b1,b1)  ok 
(q10,d0,q01,b1,c1)  ok 
(q10,d0,q01,b1,d1)  ok 
(q10,d0,q01,b1,p10)  ok 
(q10,d0,q01,b1,q10)  ok 
(q10,d0,q01,c1,a1)  ok 
(q10,d0,q01,c1,b1)  ok 
(q10,d0,q01,c1,c1)  ok 
(q10,d0,q01,c1,d1)  ok 
(q10,d0,q01,c1,p10)  ok 
(q10,d0,q01,c1,q10)  ok 
(q10,d0,q01,d1,a1)  ok 
(q10,d0,q01,d1,b1)  ok 
(q10,d0,q01,d1,c1)  ok 
(q10,d0,q01,d1,d1)  ok 
(q10,d0,q01,d1,p10)  ok 
(q10,d0,q01,d1,q10)  ok 
(q10,d0,q01,p10,a0)  ok 
(q10,d0,q01,p10,b0)  ok 
(q10,d0,q01,p10,c0)  ok 
(q10,d0,q01,p10,d0)  ok 
(q10,d0,q01,p10,p01)  ok 
(q10,d0,q01,p10,q01)  ok 
(q10,d0,q01,q10,a0)  ok 
(q10,d0,q01,q10,b0)  ok 
(q10,d0,q01,q10,c0)  ok 
(q10,d0,q01,q10,d0)  ok 
(q10,d0,q01,q10,p01)  ok 
(q10,d0,q01,q10,q01)  ok 
(q10,p01,a1,a1,a1)  ok 
(q10,p01,a1,a1,b1)  ok 
(q10,p01,a1,a1,c1)  ok 
(q10,p01,a1,a1,d1)  ok 
(q10,p01,a1,a1,p10)  ok 
(q10,p01,a1,a1,q10)  ok 
(q10,p01,a1,b1,a1)  ok 
(q10,p01,a1,b1,b1)  ok 
(q10,p01,a1,b1,c1)  ok 
(q10,p01,a1,b1,d1)  ok 
(q10,p01,a1,b1,p10)  ok 
(q10,p01,a1,b1,q10)  ok 
(q10,p01,a1,c1,a1)  ok 
(q10,p01,a1,c1,b1)  ok 
(q10,p01,a1,c1,c1)  ok 
(q10,p01,a1,c1,d1)  ok 
(q10,p01,a1,c1,p10)  ok 
(q10,p01,a1,c1,q10)  ok 
(q10,p01,a1,d1,a1)  ok 
(q10,p01,a1,d1,b1)  ok 
(q10,p01,a1,d1,c1)  ok 
(q10,p01,a1,d1,d1)  ok 
(q10,p01,a1,d1,p10)  ok 
(q10,p01,a1,d1,q10)  ok 
(q10,p01,a1,p10,a0)  ok 
(q10,p01,a1,p10,b0)  ok 
(q10,p01,a1,p10,c0)  ok 
(q10,p01,a1,p10,d0)  ok 
(q10,p01,a1,p10,p01)  ok 
(q10,p01,a1,p10,q01)  ok 
(q10,p01,a1,q10,a0)  ok 
(q10,p01,a1,q10,b0)  ok 
(q10,p01,a1,q10,c0)  ok 
(q10,p01,a1,q10,d0)  ok 
(q10,p01,a1,q10,p01)  ok 
(q10,p01,a1,q10,q01)  ok 
(q10,p01,b1,a1,a1)  ok 
(q10,p01,b1,a1,b1)  ok 
(q10,p01,b1,a1,c1)  ok 
(q10,p01,b1,a1,d1)  ok 
(q10,p01,b1,a1,p10)  ok 
(q10,p01,b1,a1,q10)  ok 
(q10,p01,b1,b1,a1)  ok 
(q10,p01,b1,b1,b1)  ok 
(q10,p01,b1,b1,c1)  ok 
(q10,p01,b1,b1,d1)  ok 
(q10,p01,b1,b1,p10)  ok 
(q10,p01,b1,b1,q10)  ok 
(q10,p01,b1,c1,a1)  ok 
(q10,p01,b1,c1,b1)  ok 
(q10,p01,b1,c1,c1)  ok 
(q10,p01,b1,c1,d1)  ok 
(q10,p01,b1,c1,p10)  ok 
(q10,p01,b1,c1,q10)  ok 
(q10,p01,b1,d1,a1)  ok 
(q10,p01,b1,d1,b1)  ok 
(q10,p01,b1,d1,c1)  ok 
(q10,p01,b1,d1,d1)  ok 
(q10,p01,b1,d1,p10)  ok 
(q10,p01,b1,d1,q10)  ok 
(q10,p01,b1,p10,a0)  ok 
(q10,p01,b1,p10,b0)  ok 
(q10,p01,b1,p10,c0)  ok 
(q10,p01,b1,p10,d0)  ok 
(q10,p01,b1,p10,p01)  ok 
(q10,p01,b1,p10,q01)  ok 
(q10,p01,b1,q10,a0)  ok 
(q10,p01,b1,q10,b0)  ok 
(q10,p01,b1,q10,c0)  ok 
(q10,p01,b1,q10,d0)  ok 
(q10,p01,b1,q10,p01)  ok 
(q10,p01,b1,q10,q01)  ok 
(q10,p01,c1,a1,a1)  ok 
(q10,p01,c1,a1,b1)  ok 
(q10,p01,c1,a1,c1)  ok 
(q10,p01,c1,a1,d1)  ok 
(q10,p01,c1,a1,p10)  ok 
(q10,p01,c1,a1,q10)  ok 
(q10,p01,c1,b1,a1)  ok 
(q10,p01,c1,b1,b1)  ok 
(q10,p01,c1,b1,c1)  ok 
(q10,p01,c1,b1,d1)  ok 
(q10,p01,c1,b1,p10)  ok 
(q10,p01,c1,b1,q10)  ok 
(q10,p01,c1,c1,a1)  ok 
(q10,p01,c1,c1,b1)  ok 
(q10,p01,c1,c1,c1)  ok 
(q10,p01,c1,c1,d1)  ok 
(q10,p01,c1,c1,p10)  ok 
(q10,p01,c1,c1,q10)  ok 
(q10,p01,c1,d1,a1)  ok 
(q10,p01,c1,d1,b1)  ok 
(q10,p01,c1,d1,c1)  ok 
(q10,p01,c1,d1,d1)  ok 
(q10,p01,c1,d1,p10)  ok 
(q10,p01,c1,d1,q10)  ok 
(q10,p01,c1,p10,a0)  ok 
(q10,p01,c1,p10,b0)  ok 
(q10,p01,c1,p10,c0)  ok 
(q10,p01,c1,p10,d0)  ok 
(q10,p01,c1,p10,p01)  ok 
(q10,p01,c1,p10,q01)  ok 
(q10,p01,c1,q10,a0)  ok 
(q10,p01,c1,q10,b0)  ok 
(q10,p01,c1,q10,c0)  ok 
(q10,p01,c1,q10,d0)  ok 
(q10,p01,c1,q10,p01)  ok 
(q10,p01,c1,q10,q01)  ok 
(q10,p01,d1,a1,a1)  ok 
(q10,p01,d1,a1,b1)  ok 
(q10,p01,d1,a1,c1)  ok 
(q10,p01,d1,a1,d1)  ok 
(q10,p01,d1,a1,p10)  ok 
(q10,p01,d1,a1,q10)  ok 
(q10,p01,d1,b1,a1)  ok 
(q10,p01,d1,b1,b1)  ok 
(q10,p01,d1,b1,c1)  ok 
(q10,p01,d1,b1,d1)  ok 
(q10,p01,d1,b1,p10)  ok 
(q10,p01,d1,b1,q10)  ok 
(q10,p01,d1,c1,a1)  ok 
(q10,p01,d1,c1,b1)  ok 
(q10,p01,d1,c1,c1)  ok 
(q10,p01,d1,c1,d1)  ok 
(q10,p01,d1,c1,p10)  ok 
(q10,p01,d1,c1,q10)  ok 
(q10,p01,d1,d1,a1)  ok 
(q10,p01,d1,d1,b1)  ok 
(q10,p01,d1,d1,c1)  ok 
(q10,p01,d1,d1,d1)  ok 
(q10,p01,d1,d1,p10)  ok 
(q10,p01,d1,d1,q10)  ok 
(q10,p01,d1,p10,a0)  ok 
(q10,p01,d1,p10,b0)  ok 
(q10,p01,d1,p10,c0)  ok 
(q10,p01,d1,p10,d0)  ok 
(q10,p01,d1,p10,p01)  ok 
(q10,p01,d1,p10,q01)  ok 
(q10,p01,d1,q10,a0)  ok 
(q10,p01,d1,q10,b0)  ok 
(q10,p01,d1,q10,c0)  ok 
(q10,p01,d1,q10,d0)  ok 
(q10,p01,d1,q10,p01)  ok 
(q10,p01,d1,q10,q01)  ok 
(q10,p01,p10,a0,a0)  ok 
(q10,p01,p10,a0,b0)  ok 
(q10,p01,p10,a0,c0)  ok 
(q10,p01,p10,a0,d0)  ok 
(q10,p01,p10,a0,p01)  ok 
(q10,p01,p10,a0,q01)  ok 
(q10,p01,p10,b0,a0)  ok 
(q10,p01,p10,b0,b0)  ok 
(q10,p01,p10,b0,c0)  ok 
(q10,p01,p10,b0,d0)  ok 
(q10,p01,p10,b0,p01)  ok 
(q10,p01,p10,b0,q01)  ok 
(q10,p01,p10,c0,a0)  ok 
(q10,p01,p10,c0,b0)  ok 
(q10,p01,p10,c0,c0)  ok 
(q10,p01,p10,c0,d0)  ok 
(q10,p01,p10,c0,p01)  ok 
(q10,p01,p10,c0,q01)  ok 
(q10,p01,p10,d0,a0)  ok 
(q10,p01,p10,d0,b0)  ok 
(q10,p01,p10,d0,c0)  ok 
(q10,p01,p10,d0,d0)  ok 
(q10,p01,p10,d0,p01)  ok 
(q10,p01,p10,d0,q01)  ok 
(q10,p01,p10,p01,a1)  ok 
(q10,p01,p10,p01,b1)  ok 
(q10,p01,p10,p01,c1)  ok 
(q10,p01,p10,p01,d1)  ok 
(q10,p01,p10,p01,p10)  ok 
(q10,p01,p10,p01,q10)  ok 
(q10,p01,p10,q01,a1)  ok 
(q10,p01,p10,q01,b1)  ok 
(q10,p01,p10,q01,c1)  ok 
(q10,p01,p10,q01,d1)  ok 
(q10,p01,p10,q01,p10)  ok 
(q10,p01,p10,q01,q10)  ok 
(q10,p01,q10,a0,a0)  ok 
(q10,p01,q10,a0,b0)  ok 
(q10,p01,q10,a0,c0)  ok 
(q10,p01,q10,a0,d0)  ok 
(q10,p01,q10,a0,p01)  ok 
(q10,p01,q10,a0,q01)  ok 
(q10,p01,q10,b0,a0)  ok 
(q10,p01,q10,b0,b0)  ok 
(q10,p01,q10,b0,c0)  ok 
(q10,p01,q10,b0,d0)  ok 
(q10,p01,q10,b0,p01)  ok 
(q10,p01,q10,b0,q01)  ok 
(q10,p01,q10,c0,a0)  ok 
(q10,p01,q10,c0,b0)  ok 
(q10,p01,q10,c0,c0)  ok 
(q10,p01,q10,c0,d0)  ok 
(q10,p01,q10,c0,p01)  ok 
(q10,p01,q10,c0,q01)  ok 
(q10,p01,q10,d0,a0)  ok 
(q10,p01,q10,d0,b0)  ok 
(q10,p01,q10,d0,c0)  ok 
(q10,p01,q10,d0,d0)  ok 
(q10,p01,q10,d0,p01)  ok 
(q10,p01,q10,d0,q01)  ok 
(q10,p01,q10,p01,a1)  ok 
(q10,p01,q10,p01,b1)  ok 
(q10,p01,q10,p01,c1)  ok 
(q10,p01,q10,p01,d1)  ok 
(q10,p01,q10,p01,p10)  ok 
(q10,p01,q10,p01,q10)  ok 
(q10,p01,q10,q01,a1)  ok 
(q10,p01,q10,q01,b1)  ok 
(q10,p01,q10,q01,c1)  ok 
(q10,p01,q10,q01,d1)  ok 
(q10,p01,q10,q01,p10)  ok 
(q10,p01,q10,q01,q10)  ok 
(q10,q01,a1,a1,a1)  ok 
(q10,q01,a1,a1,b1)  ok 
(q10,q01,a1,a1,c1)  ok 
(q10,q01,a1,a1,d1)  ok 
(q10,q01,a1,a1,p10)  ok 
(q10,q01,a1,a1,q10)  ok 
(q10,q01,a1,b1,a1)  ok 
(q10,q01,a1,b1,b1)  ok 
(q10,q01,a1,b1,c1)  ok 
(q10,q01,a1,b1,d1)  ok 
(q10,q01,a1,b1,p10)  ok 
(q10,q01,a1,b1,q10)  ok 
(q10,q01,a1,c1,a1)  ok 
(q10,q01,a1,c1,b1)  ok 
(q10,q01,a1,c1,c1)  ok 
(q10,q01,a1,c1,d1)  ok 
(q10,q01,a1,c1,p10)  ok 
(q10,q01,a1,c1,q10)  ok 
(q10,q01,a1,d1,a1)  ok 
(q10,q01,a1,d1,b1)  ok 
(q10,q01,a1,d1,c1)  ok 
(q10,q01,a1,d1,d1)  ok 
(q10,q01,a1,d1,p10)  ok 
(q10,q01,a1,d1,q10)  ok 
(q10,q01,a1,p10,a0)  ok 
(q10,q01,a1,p10,b0)  ok 
(q10,q01,a1,p10,c0)  ok 
(q10,q01,a1,p10,d0)  ok 
(q10,q01,a1,p10,p01)  ok 
(q10,q01,a1,p10,q01)  ok 
(q10,q01,a1,q10,a0)  ok 
(q10,q01,a1,q10,b0)  ok 
(q10,q01,a1,q10,c0)  ok 
(q10,q01,a1,q10,d0)  ok 
(q10,q01,a1,q10,p01)  ok 
(q10,q01,a1,q10,q01)  ok 
(q10,q01,b1,a1,a1)  ok 
(q10,q01,b1,a1,b1)  ok 
(q10,q01,b1,a1,c1)  ok 
(q10,q01,b1,a1,d1)  ok 
(q10,q01,b1,a1,p10)  ok 
(q10,q01,b1,a1,q10)  ok 
(q10,q01,b1,b1,a1)  ok 
(q10,q01,b1,b1,b1)  ok 
(q10,q01,b1,b1,c1)  ok 
(q10,q01,b1,b1,d1)  ok 
(q10,q01,b1,b1,p10)  ok 
(q10,q01,b1,b1,q10)  ok 
(q10,q01,b1,c1,a1)  ok 
(q10,q01,b1,c1,b1)  ok 
(q10,q01,b1,c1,c1)  ok 
(q10,q01,b1,c1,d1)  ok 
(q10,q01,b1,c1,p10)  ok 
(q10,q01,b1,c1,q10)  ok 
(q10,q01,b1,d1,a1)  ok 
(q10,q01,b1,d1,b1)  ok 
(q10,q01,b1,d1,c1)  ok 
(q10,q01,b1,d1,d1)  ok 
(q10,q01,b1,d1,p10)  ok 
(q10,q01,b1,d1,q10)  ok 
(q10,q01,b1,p10,a0)  ok 
(q10,q01,b1,p10,b0)  ok 
(q10,q01,b1,p10,c0)  ok 
(q10,q01,b1,p10,d0)  ok 
(q10,q01,b1,p10,p01)  ok 
(q10,q01,b1,p10,q01)  ok 
(q10,q01,b1,q10,a0)  ok 
(q10,q01,b1,q10,b0)  ok 
(q10,q01,b1,q10,c0)  ok 
(q10,q01,b1,q10,d0)  ok 
(q10,q01,b1,q10,p01)  ok 
(q10,q01,b1,q10,q01)  ok 
(q10,q01,c1,a1,a1)  ok 
(q10,q01,c1,a1,b1)  ok 
(q10,q01,c1,a1,c1)  ok 
(q10,q01,c1,a1,d1)  ok 
(q10,q01,c1,a1,p10)  ok 
(q10,q01,c1,a1,q10)  ok 
(q10,q01,c1,b1,a1)  ok 
(q10,q01,c1,b1,b1)  ok 
(q10,q01,c1,b1,c1)  ok 
(q10,q01,c1,b1,d1)  ok 
(q10,q01,c1,b1,p10)  ok 
(q10,q01,c1,b1,q10)  ok 
(q10,q01,c1,c1,a1)  ok 
(q10,q01,c1,c1,b1)  ok 
(q10,q01,c1,c1,c1)  ok 
(q10,q01,c1,c1,d1)  ok 
(q10,q01,c1,c1,p10)  ok 
(q10,q01,c1,c1,q10)  ok 
(q10,q01,c1,d1,a1)  ok 
(q10,q01,c1,d1,b1)  ok 
(q10,q01,c1,d1,c1)  ok 
(q10,q01,c1,d1,d1)  ok 
(q10,q01,c1,d1,p10)  ok 
(q10,q01,c1,d1,q10)  ok 
(q10,q01,c1,p10,a0)  ok 
(q10,q01,c1,p10,b0)  ok 
(q10,q01,c1,p10,c0)  ok 
(q10,q01,c1,p10,d0)  ok 
(q10,q01,c1,p10,p01)  ok 
(q10,q01,c1,p10,q01)  ok 
(q10,q01,c1,q10,a0)  ok 
(q10,q01,c1,q10,b0)  ok 
(q10,q01,c1,q10,c0)  ok 
(q10,q01,c1,q10,d0)  ok 
(q10,q01,c1,q10,p01)  ok 
(q10,q01,c1,q10,q01)  ok 
(q10,q01,d1,a1,a1)  ok 
(q10,q01,d1,a1,b1)  ok 
(q10,q01,d1,a1,c1)  ok 
(q10,q01,d1,a1,d1)  ok 
(q10,q01,d1,a1,p10)  ok 
(q10,q01,d1,a1,q10)  ok 
(q10,q01,d1,b1,a1)  ok 
(q10,q01,d1,b1,b1)  ok 
(q10,q01,d1,b1,c1)  ok 
(q10,q01,d1,b1,d1)  ok 
(q10,q01,d1,b1,p10)  ok 
(q10,q01,d1,b1,q10)  ok 
(q10,q01,d1,c1,a1)  ok 
(q10,q01,d1,c1,b1)  ok 
(q10,q01,d1,c1,c1)  ok 
(q10,q01,d1,c1,d1)  ok 
(q10,q01,d1,c1,p10)  ok 
(q10,q01,d1,c1,q10)  ok 
(q10,q01,d1,d1,a1)  ok 
(q10,q01,d1,d1,b1)  ok 
(q10,q01,d1,d1,c1)  ok 
(q10,q01,d1,d1,d1)  ok 
(q10,q01,d1,d1,p10)  ok 
(q10,q01,d1,d1,q10)  ok 
(q10,q01,d1,p10,a0)  ok 
(q10,q01,d1,p10,b0)  ok 
(q10,q01,d1,p10,c0)  ok 
(q10,q01,d1,p10,d0)  ok 
(q10,q01,d1,p10,p01)  ok 
(q10,q01,d1,p10,q01)  ok 
(q10,q01,d1,q10,a0)  ok 
(q10,q01,d1,q10,b0)  ok 
(q10,q01,d1,q10,c0)  ok 
(q10,q01,d1,q10,d0)  ok 
(q10,q01,d1,q10,p01)  ok 
(q10,q01,d1,q10,q01)  ok 
(q10,q01,p10,a0,a0)  ok 
(q10,q01,p10,a0,b0)  ok 
(q10,q01,p10,a0,c0)  ok 
(q10,q01,p10,a0,d0)  ok 
(q10,q01,p10,a0,p01)  ok 
(q10,q01,p10,a0,q01)  ok 
(q10,q01,p10,b0,a0)  ok 
(q10,q01,p10,b0,b0)  ok 
(q10,q01,p10,b0,c0)  ok 
(q10,q01,p10,b0,d0)  ok 
(q10,q01,p10,b0,p01)  ok 
(q10,q01,p10,b0,q01)  ok 
(q10,q01,p10,c0,a0)  ok 
(q10,q01,p10,c0,b0)  ok 
(q10,q01,p10,c0,c0)  ok 
(q10,q01,p10,c0,d0)  ok 
(q10,q01,p10,c0,p01)  ok 
(q10,q01,p10,c0,q01)  ok 
(q10,q01,p10,d0,a0)  ok 
(q10,q01,p10,d0,b0)  ok 
(q10,q01,p10,d0,c0)  ok 
(q10,q01,p10,d0,d0)  ok 
(q10,q01,p10,d0,p01)  ok 
(q10,q01,p10,d0,q01)  ok 
(q10,q01,p10,p01,a1)  ok 
(q10,q01,p10,p01,b1)  ok 
(q10,q01,p10,p01,c1)  ok 
(q10,q01,p10,p01,d1)  ok 
(q10,q01,p10,p01,p10)  ok 
(q10,q01,p10,p01,q10)  ok 
(q10,q01,p10,q01,a1)  ok 
(q10,q01,p10,q01,b1)  ok 
(q10,q01,p10,q01,c1)  ok 
(q10,q01,p10,q01,d1)  ok 
(q10,q01,p10,q01,p10)  ok 
(q10,q01,p10,q01,q10)  ok 
(q10,q01,q10,a0,a0)  ok 
(q10,q01,q10,a0,b0)  ok 
(q10,q01,q10,a0,c0)  ok 
(q10,q01,q10,a0,d0)  ok 
(q10,q01,q10,a0,p01)  ok 
(q10,q01,q10,a0,q01)  ok 
(q10,q01,q10,b0,a0)  ok 
(q10,q01,q10,b0,b0)  ok 
(q10,q01,q10,b0,c0)  ok 
(q10,q01,q10,b0,d0)  ok 
(q10,q01,q10,b0,p01)  ok 
(q10,q01,q10,b0,q01)  ok 
(q10,q01,q10,c0,a0)  ok 
(q10,q01,q10,c0,b0)  ok 
(q10,q01,q10,c0,c0)  ok 
(q10,q01,q10,c0,d0)  ok 
(q10,q01,q10,c0,p01)  ok 
(q10,q01,q10,c0,q01)  ok 
(q10,q01,q10,d0,a0)  ok 
(q10,q01,q10,d0,b0)  ok 
(q10,q01,q10,d0,c0)  ok 
(q10,q01,q10,d0,d0)  ok 
(q10,q01,q10,d0,p01)  ok 
(q10,q01,q10,d0,q01)  ok 
(q10,q01,q10,p01,a1)  ok 
(q10,q01,q10,p01,b1)  ok 
(q10,q01,q10,p01,c1)  ok 
(q10,q01,q10,p01,d1)  ok 
(q10,q01,q10,p01,p10)  ok 
(q10,q01,q10,p01,q10)  ok 
(q10,q01,q10,q01,a1)  ok 
(q10,q01,q10,q01,b1)  ok 
(q10,q01,q10,q01,c1)  ok 
(q10,q01,q10,q01,d1)  ok 
(q10,q01,q10,q01,p10)  ok 
(q10,q01,q10,q01,q10)  ok 
Finished testing the A_infinity relations for the functor on all 18648 sequences of lengths 2 to 5. Got 0 error(s).

